${\mathcal{O}(\alpha_s^2 \alpha)}$ corrections to quark form factor

We present the analytic results for the non-singlet contributions to the three-loop mixed strong-electroweak ${\mathcal{O}}(\alpha_s^2\alpha)$ virtual corrections to the quark form factors. The primary challenge of this computation arises from the presence of massive vector bosons within the loops. This significantly increases the complexity of the integration-by-parts reduction of the scalar integrals and complicates their evaluation via the method of differential equations. To obtain the physical results, we perform the appropriate ultraviolet renormalization and subtract the universal infrared divergences. The resulting finite remainders are expressed in terms of Harmonic Polylogarithms and Generalized Polylogarithms.

==> anc/F21W2fin.m <==
Ca*Cf*((165 - 517/(5*xW))*z2^2 + (-2963/27 - 3344/(9*xW))*z3 + 
   z2*(-4777/27 + 1111/(3*xW) + (-526/3 + 352/(3*xW))*z3) + 
   (2*(-2173 + 704/xW)*z5)/15 + ((-88*(1 + xW)*(-11 + 31*xW))/xW^2 + 
     (176 - 176/xW^2)*z2 + 528*(-1 + xW^(-2))*z3)*H[-1, xW] - 
   (8*(37 - 69*y - 69*y^2 + 37*y^3)*z2*H[-1, y])/(3*(-1 + y)^3) + 
   (1346725/324 - 4961/(3*xW) + (15781/9 - 1012/xW)*z2 + 
     (352 - 924/(5*xW))*z2^2 + (2*(-2073 + 880/xW)*z3)/9)*H[0, xW] + 
   ((176*(1 + xW)*(-17 + 37*xW))/(3*xW^2) + 704*(-1 + xW^(-2))*z2)*
    H[-1, -1, xW] + ((176*(1 + xW)*(-11 + 16*xW))/(3*xW^2) + 
     528*(-1 + xW^(-2))*z2)*H[-1, 0, xW] + 
   ((44*(-45 - 41*xW + 40*xW^2))/(3*xW^2) + (176*(5 - 8*xW + 5*xW^2)*z2)/
      (3*xW^2) + (176*(1 - 4*xW + xW^2)*z3)/xW^2)*H[0, -1, xW] + 
   ((22*(-209 + 148/xW))/3 + (528 - 264/xW)*z2 - (1408*(-1 + 2*xW)*z3)/
      (9*xW))*H[0, 0, xW] + 88*(-1 + xW^(-2))*H[-1, 0, -1, xW] + 
   (88 - 88/xW^2)*H[-1, 0, 0, xW] + (8*(37 - 69*y - 69*y^2 + 37*y^3)*
     H[-1, 0, 0, y])/(-1 + y)^3 + (8*(1 + y)*(37 - 106*y + 37*y^2)*
     H[-1, 0, {6, 0}, y])/(-1 + y)^3 - 
   (16*(1 + y)*(37 - 106*y + 37*y^2)*H[-1, 0, {6, 1}, y])/(-1 + y)^3 + 
   ((176*(-23 + 31/xW))/3 + (704*(1 - 4*xW + xW^2)*z2)/(3*xW^2))*
    H[0, -1, -1, xW] + ((-44*(15 - 58*xW + 35*xW^2))/(3*xW^2) + 
     (176*(1 - 4*xW + xW^2)*z2)/xW^2)*H[0, -1, 0, xW] + 
   ((-44*(30 - 85*xW + 47*xW^2))/(3*xW^2) + (352*(1 - 4*xW + xW^2)*z2)/
      (3*xW^2))*H[0, 0, -1, xW] + (9328/3 - 1892/xW + (704 - 352/xW)*z2)*
    H[0, 0, 0, xW] + (352 - 352/xW^2)*H[-1, -1, 0, -1, xW] + 
   352*(-1 + xW^(-2))*H[-1, -1, 0, 0, xW] - 
   (96*(1 + y)*(3 - 10*y + 3*y^2)*H[-1, -1, 0, 0, y])/(-1 + y)^3 + 
   8352*H[-1, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + 
   5568*H[-1, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
   5568*H[-1, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
   3712*H[-1, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
   (704 - 704/xW^2)*H[-1, 0, -1, -1, xW] + (176 - 176/xW^2)*
    H[-1, 0, -1, 0, xW] + (176 - 176/xW^2)*H[-1, 0, 0, -1, xW] + 
   1056*(-1 + xW^(-2))*H[-1, 0, 0, 0, xW] - 
   (32*(1 + y)*(3 - 10*y + 3*y^2)*H[-1, 0, 0, 0, y])/(-1 + y)^3 - 
   (96*(1 + y)*(3 - 10*y + 3*y^2)*H[-1, 0, 0, 1, y])/(-1 + y)^3 - 
   (32*(1 + y)*(3 - 10*y + 3*y^2)*H[-1, 0, 1, 0, y])/(-1 + y)^3 + 
   (48*(1 + y)*(3 - 10*y + 3*y^2)*H[-1, 1, 0, 0, y])/(-1 + y)^3 - 
   (88*(5 - 8*xW + 5*xW^2)*H[0, -1, 0, -1, xW])/(3*xW^2) + 
   (88*(5 - 8*xW + 5*xW^2)*H[0, -1, 0, 0, xW])/(3*xW^2) + 
   (1144*(-1 + 2*xW)*H[0, 0, 0, 0, xW])/(3*xW) + 
   (48*(1 + y)*(3 - 10*y + 3*y^2)*H[1, -1, 0, 0, y])/(-1 + y)^3 + 
   (3 - 7*y - 7*y^2 + 3*y^3)*((-24*z3*H[-1, y])/(-1 + y)^3 + 
     (32*z2*H[-1, -1, y])/(-1 + y)^3 + (8*z2*H[-1, 0, y])/(-1 + y)^3 - 
     (16*z2*H[-1, 1, y])/(-1 + y)^3 - (16*z2*H[1, -1, y])/(-1 + y)^3 - 
     (96*H[-1, -1, 0, {6, 0}, y])/(-1 + y)^3 + (192*H[-1, -1, 0, {6, 1}, y])/
      (-1 + y)^3 + (80*H[-1, 0, 0, {6, 0}, y])/(-1 + y)^3 - 
     (160*H[-1, 0, 0, {6, 1}, y])/(-1 + y)^3 - (32*H[-1, 0, 1, {6, 0}, y])/
      (-1 + y)^3 + (64*H[-1, 0, 1, {6, 1}, y])/(-1 + y)^3 - 
     (24*H[-1, 0, {6, 0}, 0, y])/(-1 + y)^3 - (96*H[-1, 0, {6, 0}, 1, y])/
      (-1 + y)^3 + (24*H[-1, 0, {6, 0}, {6, 0}, y])/(-1 + y)^3 - 
     (48*H[-1, 0, {6, 0}, {6, 1}, y])/(-1 + y)^3 + 
     (48*H[-1, 0, {6, 1}, 0, y])/(-1 + y)^3 + (192*H[-1, 0, {6, 1}, 1, y])/
      (-1 + y)^3 - (48*H[-1, 0, {6, 1}, {6, 0}, y])/(-1 + y)^3 + 
     (96*H[-1, 0, {6, 1}, {6, 1}, y])/(-1 + y)^3 + 
     (48*H[-1, 1, 0, {6, 0}, y])/(-1 + y)^3 - (96*H[-1, 1, 0, {6, 1}, y])/
      (-1 + y)^3 + (48*H[1, -1, 0, {6, 0}, y])/(-1 + y)^3 - 
     (96*H[1, -1, 0, {6, 1}, y])/(-1 + y)^3) + 
   ((-8*(-730 + 3361*y - 5980*y^2 + 5986*y^3 - 3349*y^4 + 736*y^5)*z2*
       H[1, 1, y])/(3*(-1 + y)^3) - 
     (16*(-543 + 2488*y - 4577*y^2 + 4685*y^3 - 2752*y^4 + 651*y^5)*
       H[0, 1, 0, 1, y])/(3*(-1 + y)^3) - 
     (8*(-1126 + 5049*y - 8900*y^2 + 8918*y^3 - 5013*y^4 + 1144*y^5)*
       H[0, 1, 1, 0, y])/(3*(-1 + y)^3) - 
     (24*(2 - 11*y + 28*y^2 - 26*y^3 + 15*y^4)*H[0, 1, 1, {6, 0}, y])/
      (-1 + y)^3 + (48*(2 - 11*y + 28*y^2 - 26*y^3 + 15*y^4)*
       H[0, 1, 1, {6, 1}, y])/(-1 + y)^3 - 
     (8*(8 - 19*y + 12*y^3 - 21*y^4 + 4*y^5)*H[0, 1, {6, 0}, 0, y])/
      (-1 + y)^3 - (16*(29 - 86*y - y^2 + 109*y^3 - 178*y^4 + 79*y^5)*
       H[0, 1, {6, 0}, 1, y])/(3*(-1 + y)^3) + 
     (16*(8 - 19*y + 12*y^3 - 21*y^4 + 4*y^5)*H[0, 1, {6, 1}, 0, y])/
      (-1 + y)^3 + (32*(29 - 86*y - y^2 + 109*y^3 - 178*y^4 + 79*y^5)*
       H[0, 1, {6, 1}, 1, y])/(3*(-1 + y)^3) - 
     (8*(-1090 + 4797*y - 8540*y^2 + 8522*y^3 - 4833*y^4 + 1072*y^5)*
       H[1, 1, 0, 0, y])/(3*(-1 + y)^3) + 
     (8*(-62 + 221*y - 308*y^2 + 326*y^3 - 185*y^4 + 80*y^5)*
       H[1, 1, 0, {6, 0}, y])/(3*(-1 + y)^3) - 
     (16*(-62 + 221*y - 308*y^2 + 326*y^3 - 185*y^4 + 80*y^5)*
       H[1, 1, 0, {6, 1}, y])/(3*(-1 + y)^3))/(1 - y + y^2) - 
   (352*(1 - 4*xW + xW^2)*H[0, -1, -1, 0, -1, xW])/(3*xW^2) + 
   (352*(1 - 4*xW + xW^2)*H[0, -1, -1, 0, 0, xW])/(3*xW^2) - 
   (704*(1 - 4*xW + xW^2)*H[0, -1, 0, -1, -1, xW])/(3*xW^2) - 
   (176*(1 - 4*xW + xW^2)*H[0, -1, 0, -1, 0, xW])/(3*xW^2) - 
   (176*(1 - 4*xW + xW^2)*H[0, -1, 0, 0, -1, xW])/(3*xW^2) + 
   (352*(1 - 4*xW + xW^2)*H[0, -1, 0, 0, 0, xW])/xW^2 - 
   (176*(1 - 4*xW + xW^2)*H[0, 0, -1, 0, -1, xW])/(3*xW^2) + 
   (176*(1 - 4*xW + xW^2)*H[0, 0, -1, 0, 0, xW])/(3*xW^2) + 
   (1408*(-1 + 2*xW)*H[0, 0, 0, 0, 0, xW])/(3*xW) - 
   96*H[1, 0, 1, 1, {6, 0}, y] + 192*H[1, 0, 1, 1, {6, 1}, y] - 
   192*H[1, 0, 1, {6, 0}, 1, y] + 384*H[1, 0, 1, {6, 1}, 1, y] - 
   192*H[1, 1, 1, 1, {6, 0}, y] + 384*H[1, 1, 1, 1, {6, 1}, y] - 
   384*H[1, 1, 1, {6, 0}, 1, y] + 768*H[1, 1, 1, {6, 1}, 1, y] + 
   (((345781 - 754310*y + 345781*y^2)*H[1, y])/162 + 
     24*(1 - 6*y + y^2)*z3*H[0, -1, y] - 
     (88*(187 - 450*y + 187*y^2)*H[1, 1, y])/3 - 32*(1 - 6*y + y^2)*z2*
      H[0, -1, -1, y] - 8*(1 - 6*y + y^2)*z2*H[0, -1, 0, y] + 
     16*(1 - 6*y + y^2)*z2*H[0, -1, 1, y] - 192*y*z2*H[0, 0, {6, 0}, y] + 
     384*y*z2*H[0, 0, {6, 1}, y] + 16*(1 - 6*y + y^2)*z2*H[0, 1, -1, y] + 
     (176*(74 - 181*y + 74*y^2)*H[0, 1, 1, y])/3 - 
     96*y*z2*H[0, 1, {6, 0}, y] + 192*y*z2*H[0, 1, {6, 1}, y] - 
     96*y*z2*H[1, 0, {6, 0}, y] + 192*y*z2*H[1, 0, {6, 1}, y] + 
     ((352*(74 - 181*y + 74*y^2))/3 + 32*(179 - 446*y + 179*y^2)*z2)*
      H[1, 1, 1, y] - 192*y*z2*H[1, 1, {6, 0}, y] + 
     384*y*z2*H[1, 1, {6, 1}, y] + 
     ((8*(-5 + 24*y + 25*y^2 - 48*y^3 + 67*y^4)*H[0, 1, {6, 0}, {6, 0}, y])/
        3 - (16*(-5 + 24*y + 25*y^2 - 48*y^3 + 67*y^4)*H[0, 1, {6, 0}, 
          {6, 1}, y])/3 - (16*(-5 + 24*y + 25*y^2 - 48*y^3 + 67*y^4)*
         H[0, 1, {6, 1}, {6, 0}, y])/3 + 
       (32*(-5 + 24*y + 25*y^2 - 48*y^3 + 67*y^4)*H[0, 1, {6, 1}, {6, 1}, y])/
        3 + 8*(2 + 3*y - 3*y^2 + 3*y^3 + 2*y^4)*H[1, 0, {6, 0}, 0, y] - 
       16*(2 + 3*y - 3*y^2 + 3*y^3 + 2*y^4)*H[1, 0, {6, 1}, 0, y] - 
       (32*(597 - 2023*y + 2608*y^2 - 2023*y^3 + 597*y^4)*H[1, 1, 0, 1, y])/
        3 - (16*(1135 - 3896*y + 5013*y^2 - 3896*y^3 + 1135*y^4)*
         H[1, 1, 1, 0, y])/3 + 48*(1 - 12*y + 15*y^2 - 12*y^3 + y^4)*
        H[1, 1, 1, {6, 0}, y] - 96*(1 - 12*y + 15*y^2 - 12*y^3 + y^4)*
        H[1, 1, 1, {6, 1}, y] + 16*(2 + 3*y - 3*y^2 + 3*y^3 + 2*y^4)*
        H[1, 1, {6, 0}, 0, y] - (32*(25 - 21*y + 34*y^2 - 21*y^3 + 25*y^4)*
         H[1, 1, {6, 0}, 1, y])/3 + (16*(31 - 12*y + 25*y^2 - 12*y^3 + 
          31*y^4)*H[1, 1, {6, 0}, {6, 0}, y])/3 - 
       (32*(31 - 12*y + 25*y^2 - 12*y^3 + 31*y^4)*H[1, 1, {6, 0}, {6, 1}, y])/
        3 - 32*(2 + 3*y - 3*y^2 + 3*y^3 + 2*y^4)*H[1, 1, {6, 1}, 0, y] + 
       (64*(25 - 21*y + 34*y^2 - 21*y^3 + 25*y^4)*H[1, 1, {6, 1}, 1, y])/3 - 
       (32*(31 - 12*y + 25*y^2 - 12*y^3 + 31*y^4)*H[1, 1, {6, 1}, {6, 0}, y])/
        3 + (64*(31 - 12*y + 25*y^2 - 12*y^3 + 31*y^4)*H[1, 1, {6, 1}, 
          {6, 1}, y])/3)/(1 - y + y^2) + 96*(1 - 6*y + y^2)*
      H[0, -1, -1, 0, 0, y] + 96*(1 - 6*y + y^2)*H[0, -1, -1, 0, {6, 0}, y] - 
     192*(1 - 6*y + y^2)*H[0, -1, -1, 0, {6, 1}, y] + 
     32*(1 - 6*y + y^2)*H[0, -1, 0, 0, 0, y] + 96*(1 - 6*y + y^2)*
      H[0, -1, 0, 0, 1, y] - 80*(1 - 6*y + y^2)*H[0, -1, 0, 0, {6, 0}, y] + 
     160*(1 - 6*y + y^2)*H[0, -1, 0, 0, {6, 1}, y] + 
     32*(1 - 6*y + y^2)*H[0, -1, 0, 1, 0, y] + 32*(1 - 6*y + y^2)*
      H[0, -1, 0, 1, {6, 0}, y] - 64*(1 - 6*y + y^2)*
      H[0, -1, 0, 1, {6, 1}, y] + 24*(1 - 6*y + y^2)*
      H[0, -1, 0, {6, 0}, 0, y] + 96*(1 - 6*y + y^2)*
      H[0, -1, 0, {6, 0}, 1, y] - 24*(1 - 6*y + y^2)*
      H[0, -1, 0, {6, 0}, {6, 0}, y] + 48*(1 - 6*y + y^2)*
      H[0, -1, 0, {6, 0}, {6, 1}, y] - 48*(1 - 6*y + y^2)*
      H[0, -1, 0, {6, 1}, 0, y] - 192*(1 - 6*y + y^2)*
      H[0, -1, 0, {6, 1}, 1, y] + 48*(1 - 6*y + y^2)*
      H[0, -1, 0, {6, 1}, {6, 0}, y] - 96*(1 - 6*y + y^2)*
      H[0, -1, 0, {6, 1}, {6, 1}, y] - 48*(1 - 6*y + y^2)*
      H[0, -1, 1, 0, 0, y] - 48*(1 - 6*y + y^2)*H[0, -1, 1, 0, {6, 0}, y] + 
     96*(1 - 6*y + y^2)*H[0, -1, 1, 0, {6, 1}, y] - 
     64*y*H[0, 0, {6, 0}, 0, 0, y] + 256*y*H[0, 0, {6, 0}, 0, 1, y] - 
     192*y*H[0, 0, {6, 0}, 0, {6, 0}, y] + 
     384*y*H[0, 0, {6, 0}, 0, {6, 1}, y] - 128*y*H[0, 0, {6, 0}, 1, 0, y] - 
     128*y*H[0, 0, {6, 0}, 1, {6, 0}, y] + 
     256*y*H[0, 0, {6, 0}, 1, {6, 1}, y] + 
     256*y*H[0, 0, {6, 0}, {6, 0}, 1, y] - 
     128*y*H[0, 0, {6, 0}, {6, 0}, {6, 0}, y] + 
     256*y*H[0, 0, {6, 0}, {6, 0}, {6, 1}, y] - 
     512*y*H[0, 0, {6, 0}, {6, 1}, 1, y] + 
     256*y*H[0, 0, {6, 0}, {6, 1}, {6, 0}, y] - 
     512*y*H[0, 0, {6, 0}, {6, 1}, {6, 1}, y] + 
     128*y*H[0, 0, {6, 1}, 0, 0, y] - 512*y*H[0, 0, {6, 1}, 0, 1, y] + 
     384*y*H[0, 0, {6, 1}, 0, {6, 0}, y] - 
     768*y*H[0, 0, {6, 1}, 0, {6, 1}, y] + 256*y*H[0, 0, {6, 1}, 1, 0, y] + 
     256*y*H[0, 0, {6, 1}, 1, {6, 0}, y] - 
     512*y*H[0, 0, {6, 1}, 1, {6, 1}, y] - 
     512*y*H[0, 0, {6, 1}, {6, 0}, 1, y] + 
     256*y*H[0, 0, {6, 1}, {6, 0}, {6, 0}, y] - 
     512*y*H[0, 0, {6, 1}, {6, 0}, {6, 1}, y] + 
     1024*y*H[0, 0, {6, 1}, {6, 1}, 1, y] - 
     512*y*H[0, 0, {6, 1}, {6, 1}, {6, 0}, y] + 
     1024*y*H[0, 0, {6, 1}, {6, 1}, {6, 1}, y] - 48*(1 - 6*y + y^2)*
      H[0, 1, -1, 0, 0, y] - 48*(1 - 6*y + y^2)*H[0, 1, -1, 0, {6, 0}, y] + 
     96*(1 - 6*y + y^2)*H[0, 1, -1, 0, {6, 1}, y] - 
     32*y*H[0, 1, {6, 0}, 0, 0, y] + 128*y*H[0, 1, {6, 0}, 0, 1, y] - 
     96*y*H[0, 1, {6, 0}, 0, {6, 0}, y] + 
     192*y*H[0, 1, {6, 0}, 0, {6, 1}, y] - 64*y*H[0, 1, {6, 0}, 1, 0, y] - 
     64*y*H[0, 1, {6, 0}, 1, {6, 0}, y] + 
     128*y*H[0, 1, {6, 0}, 1, {6, 1}, y] + 
     128*y*H[0, 1, {6, 0}, {6, 0}, 1, y] - 
     64*y*H[0, 1, {6, 0}, {6, 0}, {6, 0}, y] + 
     128*y*H[0, 1, {6, 0}, {6, 0}, {6, 1}, y] - 
     256*y*H[0, 1, {6, 0}, {6, 1}, 1, y] + 
     128*y*H[0, 1, {6, 0}, {6, 1}, {6, 0}, y] - 
     256*y*H[0, 1, {6, 0}, {6, 1}, {6, 1}, y] + 
     64*y*H[0, 1, {6, 1}, 0, 0, y] - 256*y*H[0, 1, {6, 1}, 0, 1, y] + 
     192*y*H[0, 1, {6, 1}, 0, {6, 0}, y] - 
     384*y*H[0, 1, {6, 1}, 0, {6, 1}, y] + 128*y*H[0, 1, {6, 1}, 1, 0, y] + 
     128*y*H[0, 1, {6, 1}, 1, {6, 0}, y] - 
     256*y*H[0, 1, {6, 1}, 1, {6, 1}, y] - 
     256*y*H[0, 1, {6, 1}, {6, 0}, 1, y] + 
     128*y*H[0, 1, {6, 1}, {6, 0}, {6, 0}, y] - 
     256*y*H[0, 1, {6, 1}, {6, 0}, {6, 1}, y] + 
     512*y*H[0, 1, {6, 1}, {6, 1}, 1, y] - 
     256*y*H[0, 1, {6, 1}, {6, 1}, {6, 0}, y] + 
     512*y*H[0, 1, {6, 1}, {6, 1}, {6, 1}, y] - 56*(1 - 6*y + y^2)*
      H[1, 0, 0, {6, 0}, 0, y] + 112*(1 - 6*y + y^2)*
      H[1, 0, 0, {6, 1}, 0, y] + (64*(343 - 862*y + 343*y^2)*
       H[1, 0, 1, 0, 1, y])/3 + (32*(695 - 1742*y + 695*y^2)*
       H[1, 0, 1, 1, 0, y])/3 - 16*(1 - 6*y + y^2)*H[1, 0, 1, {6, 0}, 0, y] + 
     16*(5 - 6*y + 5*y^2)*H[1, 0, 1, {6, 0}, {6, 0}, y] - 
     32*(5 - 6*y + 5*y^2)*H[1, 0, 1, {6, 0}, {6, 1}, y] + 
     32*(1 - 6*y + y^2)*H[1, 0, 1, {6, 1}, 0, y] - 32*(5 - 6*y + 5*y^2)*
      H[1, 0, 1, {6, 1}, {6, 0}, y] + 64*(5 - 6*y + 5*y^2)*
      H[1, 0, 1, {6, 1}, {6, 1}, y] - 32*y*H[1, 0, {6, 0}, 0, 0, y] + 
     128*y*H[1, 0, {6, 0}, 0, 1, y] - 96*y*H[1, 0, {6, 0}, 0, {6, 0}, y] + 
     192*y*H[1, 0, {6, 0}, 0, {6, 1}, y] - 64*y*H[1, 0, {6, 0}, 1, 0, y] - 
     64*y*H[1, 0, {6, 0}, 1, {6, 0}, y] + 
     128*y*H[1, 0, {6, 0}, 1, {6, 1}, y] + 
     128*y*H[1, 0, {6, 0}, {6, 0}, 1, y] - 
     64*y*H[1, 0, {6, 0}, {6, 0}, {6, 0}, y] + 
     128*y*H[1, 0, {6, 0}, {6, 0}, {6, 1}, y] - 
     256*y*H[1, 0, {6, 0}, {6, 1}, 1, y] + 
     128*y*H[1, 0, {6, 0}, {6, 1}, {6, 0}, y] - 
     256*y*H[1, 0, {6, 0}, {6, 1}, {6, 1}, y] + 
     64*y*H[1, 0, {6, 1}, 0, 0, y] - 256*y*H[1, 0, {6, 1}, 0, 1, y] + 
     192*y*H[1, 0, {6, 1}, 0, {6, 0}, y] - 
     384*y*H[1, 0, {6, 1}, 0, {6, 1}, y] + 128*y*H[1, 0, {6, 1}, 1, 0, y] + 
     128*y*H[1, 0, {6, 1}, 1, {6, 0}, y] - 
     256*y*H[1, 0, {6, 1}, 1, {6, 1}, y] - 
     256*y*H[1, 0, {6, 1}, {6, 0}, 1, y] + 
     128*y*H[1, 0, {6, 1}, {6, 0}, {6, 0}, y] - 
     256*y*H[1, 0, {6, 1}, {6, 0}, {6, 1}, y] + 
     512*y*H[1, 0, {6, 1}, {6, 1}, 1, y] - 
     256*y*H[1, 0, {6, 1}, {6, 1}, {6, 0}, y] + 
     512*y*H[1, 0, {6, 1}, {6, 1}, {6, 1}, y] + 
     (64*(337 - 838*y + 337*y^2)*H[1, 1, 0, 0, 1, y])/3 + 
     (32*(683 - 1730*y + 683*y^2)*H[1, 1, 0, 1, 0, y])/3 - 
     32*(3 - 2*y + 3*y^2)*H[1, 1, 0, 1, {6, 0}, y] + 
     64*(3 - 2*y + 3*y^2)*H[1, 1, 0, 1, {6, 1}, y] - 
     16*(1 - 6*y + y^2)*H[1, 1, 0, {6, 0}, 0, y] - 64*(3 - 10*y + 3*y^2)*
      H[1, 1, 0, {6, 0}, 1, y] + 16*(5 - 14*y + 5*y^2)*
      H[1, 1, 0, {6, 0}, {6, 0}, y] - 32*(5 - 14*y + 5*y^2)*
      H[1, 1, 0, {6, 0}, {6, 1}, y] + 32*(1 - 6*y + y^2)*
      H[1, 1, 0, {6, 1}, 0, y] + 128*(3 - 10*y + 3*y^2)*
      H[1, 1, 0, {6, 1}, 1, y] - 32*(5 - 14*y + 5*y^2)*
      H[1, 1, 0, {6, 1}, {6, 0}, y] + 64*(5 - 14*y + 5*y^2)*
      H[1, 1, 0, {6, 1}, {6, 1}, y] + (64*(337 - 844*y + 337*y^2)*
       H[1, 1, 1, 0, 0, y])/3 + (128*(343 - 862*y + 343*y^2)*
       H[1, 1, 1, 0, 1, y])/3 + 64*(1 + y^2)*H[1, 1, 1, 0, {6, 0}, y] - 
     128*(1 + y^2)*H[1, 1, 1, 0, {6, 1}, y] + 
     (64*(695 - 1742*y + 695*y^2)*H[1, 1, 1, 1, 0, y])/3 + 
     (2 - 5*y + 2*y^2)*((-4576*H[0, 0, 1, 1, y])/3 - (9152*H[0, 1, 1, 1, y])/
        3 - (9152*H[1, 0, 1, 1, y])/3 - (18304*H[1, 1, 1, 1, y])/3 + 
       (5632*H[0, 0, 0, 1, 1, y])/3 + (11264*H[0, 0, 1, 1, 1, y])/3 + 
       (11264*H[0, 1, 0, 1, 1, y])/3 + (22528*H[0, 1, 1, 1, 1, y])/3 + 
       (11264*H[1, 0, 0, 1, 1, y])/3 + (22528*H[1, 0, 1, 1, 1, y])/3 + 
       (22528*H[1, 1, 0, 1, 1, y])/3 + (45056*H[1, 1, 1, 1, 1, y])/3) - 
     32*(1 - 6*y + y^2)*H[1, 1, 1, {6, 0}, 0, y] + 32*(5 - 6*y + 5*y^2)*
      H[1, 1, 1, {6, 0}, {6, 0}, y] - 64*(5 - 6*y + 5*y^2)*
      H[1, 1, 1, {6, 0}, {6, 1}, y] + 64*(1 - 6*y + y^2)*
      H[1, 1, 1, {6, 1}, 0, y] - 64*(5 - 6*y + 5*y^2)*
      H[1, 1, 1, {6, 1}, {6, 0}, y] + 128*(5 - 6*y + 5*y^2)*
      H[1, 1, 1, {6, 1}, {6, 1}, y] - 64*y*H[1, 1, {6, 0}, 0, 0, y] + 
     256*y*H[1, 1, {6, 0}, 0, 1, y] - 192*y*H[1, 1, {6, 0}, 0, {6, 0}, y] + 
     384*y*H[1, 1, {6, 0}, 0, {6, 1}, y] - 128*y*H[1, 1, {6, 0}, 1, 0, y] - 
     128*y*H[1, 1, {6, 0}, 1, {6, 0}, y] + 
     256*y*H[1, 1, {6, 0}, 1, {6, 1}, y] + 
     256*y*H[1, 1, {6, 0}, {6, 0}, 1, y] - 
     128*y*H[1, 1, {6, 0}, {6, 0}, {6, 0}, y] + 
     256*y*H[1, 1, {6, 0}, {6, 0}, {6, 1}, y] - 
     512*y*H[1, 1, {6, 0}, {6, 1}, 1, y] + 
     256*y*H[1, 1, {6, 0}, {6, 1}, {6, 0}, y] - 
     512*y*H[1, 1, {6, 0}, {6, 1}, {6, 1}, y] + 
     128*y*H[1, 1, {6, 1}, 0, 0, y] - 512*y*H[1, 1, {6, 1}, 0, 1, y] + 
     384*y*H[1, 1, {6, 1}, 0, {6, 0}, y] - 
     768*y*H[1, 1, {6, 1}, 0, {6, 1}, y] + 256*y*H[1, 1, {6, 1}, 1, 0, y] + 
     256*y*H[1, 1, {6, 1}, 1, {6, 0}, y] - 
     512*y*H[1, 1, {6, 1}, 1, {6, 1}, y] - 
     512*y*H[1, 1, {6, 1}, {6, 0}, 1, y] + 
     256*y*H[1, 1, {6, 1}, {6, 0}, {6, 0}, y] - 
     512*y*H[1, 1, {6, 1}, {6, 0}, {6, 1}, y] + 
     1024*y*H[1, 1, {6, 1}, {6, 1}, 1, y] - 
     512*y*H[1, 1, {6, 1}, {6, 1}, {6, 0}, y] + 
     1024*y*H[1, 1, {6, 1}, {6, 1}, {6, 1}, y])/(-1 + y)^2 + 
   (-1/648*(299970*(-1 + y)^2 + xW*(101337 + 712216*y + 101337*y^2) + 
        xWL*(599940*(-1 + y)^2 + xW*(-503286 + 2836352*y - 503286*y^2)) + 
        xWL^2*(299970*(-1 + y)^2 + xW*(101337 + 712216*y + 101337*y^2)))/
       (xW*(-1 + y)^2) - (2*(39651 + 58726*xWL + 39651*xWL^2)*H[-1, xWL])/9 + 
     ((8*(17455 + 24864*xWL + 17455*xWL^2))/9 - 
       16*(175 + 134*xWL + 175*xWL^2)*z2)*H[-1, -1, xWL] - 
     (128*(380 + 501*xWL + 380*xWL^2)*H[-1, -1, -1, xWL])/3 - 
     64*(3 + 2*xWL + 3*xWL^2)*z2*H[-1, -1, -1, xWL] + 
     (8*(2881 + 3774*xWL + 2881*xWL^2)*H[-1, -1, 0, xWL])/3 + 
     24*(53 + 78*xWL + 53*xWL^2)*H[-1, -1, {{1, 3, 1}, 0}, xWL] + 
     16*(53 + 78*xWL + 53*xWL^2)*H[-1, -1, {{1, 3, 1}, 1}, xWL] - 
     256*xWL*z3*H[-1, 0, 0, xWL] + 128*xWL*z3*H[0, 0, 0, xWL] + 
     32*(9 + 10*xWL + 9*xWL^2)*H[-1, -1, -1, 0, xWL] - 
     96*(9 + 10*xWL + 9*xWL^2)*H[-1, -1, -1, {{1, 3, 1}, 0}, xWL] - 
     64*(9 + 10*xWL + 9*xWL^2)*H[-1, -1, -1, {{1, 3, 1}, 1}, xWL] + 
     640*(7 + 10*xWL + 7*xWL^2)*H[-1, -1, 0, -1, xWL] - 
     16*(91 + 94*xWL + 91*xWL^2)*H[-1, -1, 0, 0, xWL] - 
     48*(49 + 106*xWL + 49*xWL^2)*H[-1, -1, 0, {{1, 3, 1}, 0}, xWL] - 
     32*(49 + 106*xWL + 49*xWL^2)*H[-1, -1, 0, {{1, 3, 1}, 1}, xWL] - 
     192*(17 + 18*xWL + 17*xWL^2)*H[-1, -1, {3, 0}, -1, xWL] + 
     96*(17 + 18*xWL + 17*xWL^2)*H[-1, -1, {3, 0}, 0, xWL] - 
     384*(17 + 18*xWL + 17*xWL^2)*H[-1, -1, {3, 1}, -1, xWL] + 
     192*(17 + 18*xWL + 17*xWL^2)*H[-1, -1, {3, 1}, 0, xWL] - 
     192*(19 + 46*xWL + 19*xWL^2)*H[-1, -1, {{1, 3, 1}, 0}, -1, xWL] - 
     192*(5 + 6*xWL + 5*xWL^2)*H[-1, -1, {{1, 3, 1}, 0}, 0, xWL] - 
     128*(19 + 46*xWL + 19*xWL^2)*H[-1, -1, {{1, 3, 1}, 1}, -1, xWL] - 
     128*(5 + 6*xWL + 5*xWL^2)*H[-1, -1, {{1, 3, 1}, 1}, 0, xWL] + 
     768*xWL*z2*H[-1, 0, 0, -1, xWL] + 96*(5 + 6*xWL + 5*xWL^2)*
      H[-1, 0, {{1, 3, 1}, 0}, 0, xWL] + 64*(5 + 6*xWL + 5*xWL^2)*
      H[-1, 0, {{1, 3, 1}, 1}, 0, xWL] - 384*xWL*z2*H[0, 0, 0, -1, xWL] - 
     512*xWL*H[-1, -1, -1, -1, 0, xWL] + 
     1536*xWL*H[-1, -1, -1, -1, {{1, 3, 1}, 0}, xWL] + 
     1024*xWL*H[-1, -1, -1, -1, {{1, 3, 1}, 1}, xWL] - 
     384*(-1 + xWL)^2*H[-1, -1, -1, 0, -1, xWL] + 
     576*(-1 + xWL)^2*H[-1, -1, -1, 0, {{1, 3, 1}, 0}, xWL] + 
     384*(-1 + xWL)^2*H[-1, -1, -1, 0, {{1, 3, 1}, 1}, xWL] - 
     512*xWL*H[-1, -1, -1, {3, 0}, -1, xWL] + 
     256*xWL*H[-1, -1, -1, {3, 0}, 0, xWL] - 
     1024*xWL*H[-1, -1, -1, {3, 1}, -1, xWL] + 
     512*xWL*H[-1, -1, -1, {3, 1}, 0, xWL] + 384*(3 - 2*xWL + 3*xWL^2)*
      H[-1, -1, -1, {{1, 3, 1}, 0}, -1, xWL] - 576*(3 - 2*xWL + 3*xWL^2)*
      H[-1, -1, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
     384*(3 - 2*xWL + 3*xWL^2)*H[-1, -1, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 
       xWL] + 256*(3 - 2*xWL + 3*xWL^2)*H[-1, -1, -1, {{1, 3, 1}, 1}, -1, 
       xWL] - 384*(3 - 2*xWL + 3*xWL^2)*H[-1, -1, -1, {{1, 3, 1}, 1}, 
       {{1, 3, 1}, 0}, xWL] - 256*(3 - 2*xWL + 3*xWL^2)*
      H[-1, -1, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
     2304*xWL*H[-1, {{1, 3, 1}, 0}, -1, -1, {{1, 3, 1}, 0}, xWL] + 
     1536*xWL*H[-1, {{1, 3, 1}, 0}, -1, -1, {{1, 3, 1}, 1}, xWL] + 
     1536*xWL*H[-1, {{1, 3, 1}, 1}, -1, -1, {{1, 3, 1}, 0}, xWL] + 
     1024*xWL*H[-1, {{1, 3, 1}, 1}, -1, -1, {{1, 3, 1}, 1}, xWL] - 
     32*(3 - 10*xWL + 3*xWL^2)*H[0, -1, 0, -1, 0, xWL] + 
     3072*xWL*H[-1, -1, {3, 0}, -1, -1, {{1, 3, 1}, 0}, xWL] + 
     2048*xWL*H[-1, -1, {3, 0}, -1, -1, {{1, 3, 1}, 1}, xWL] - 
     1536*xWL*H[-1, -1, {3, 0}, 0, -1, {{1, 3, 1}, 0}, xWL] - 
     1024*xWL*H[-1, -1, {3, 0}, 0, -1, {{1, 3, 1}, 1}, xWL] + 
     6144*xWL*H[-1, -1, {3, 1}, -1, -1, {{1, 3, 1}, 0}, xWL] + 
     4096*xWL*H[-1, -1, {3, 1}, -1, -1, {{1, 3, 1}, 1}, xWL] - 
     3072*xWL*H[-1, -1, {3, 1}, 0, -1, {{1, 3, 1}, 0}, xWL] - 
     2048*xWL*H[-1, -1, {3, 1}, 0, -1, {{1, 3, 1}, 1}, xWL] - 
     2048*xWL*H[-1, 0, 0, -1, -1, -1, xWL] + 
     1024*xWL*H[-1, 0, 0, 0, -1, -1, xWL] - 
     512*xWL*H[-1, 0, 0, 0, {3, 0}, -1, xWL] + 
     256*xWL*H[-1, 0, 0, 0, {3, 0}, 0, xWL] - 
     1024*xWL*H[-1, 0, 0, 0, {3, 1}, -1, xWL] + 
     512*xWL*H[-1, 0, 0, 0, {3, 1}, 0, xWL] - 
     1536*xWL*H[-1, 0, {3, 0}, -1, -1, {{1, 3, 1}, 0}, xWL] - 
     1024*xWL*H[-1, 0, {3, 0}, -1, -1, {{1, 3, 1}, 1}, xWL] + 
     768*xWL*H[-1, 0, {3, 0}, 0, -1, {{1, 3, 1}, 0}, xWL] + 
     512*xWL*H[-1, 0, {3, 0}, 0, -1, {{1, 3, 1}, 1}, xWL] - 
     3072*xWL*H[-1, 0, {3, 1}, -1, -1, {{1, 3, 1}, 0}, xWL] - 
     2048*xWL*H[-1, 0, {3, 1}, -1, -1, {{1, 3, 1}, 1}, xWL] + 
     1536*xWL*H[-1, 0, {3, 1}, 0, -1, {{1, 3, 1}, 0}, xWL] + 
     1024*xWL*H[-1, 0, {3, 1}, 0, -1, {{1, 3, 1}, 1}, xWL] - 
     1536*xWL*H[0, -1, {3, 0}, -1, -1, {{1, 3, 1}, 0}, xWL] - 
     1024*xWL*H[0, -1, {3, 0}, -1, -1, {{1, 3, 1}, 1}, xWL] + 
     768*xWL*H[0, -1, {3, 0}, 0, -1, {{1, 3, 1}, 0}, xWL] + 
     512*xWL*H[0, -1, {3, 0}, 0, -1, {{1, 3, 1}, 1}, xWL] - 
     3072*xWL*H[0, -1, {3, 1}, -1, -1, {{1, 3, 1}, 0}, xWL] - 
     2048*xWL*H[0, -1, {3, 1}, -1, -1, {{1, 3, 1}, 1}, xWL] + 
     1536*xWL*H[0, -1, {3, 1}, 0, -1, {{1, 3, 1}, 0}, xWL] + 
     1024*xWL*H[0, -1, {3, 1}, 0, -1, {{1, 3, 1}, 1}, xWL] + 
     1024*xWL*H[0, 0, 0, -1, -1, -1, xWL] - 
     512*xWL*H[0, 0, 0, 0, -1, -1, xWL] + 
     256*xWL*H[0, 0, 0, 0, {3, 0}, -1, xWL] - 
     128*xWL*H[0, 0, 0, 0, {3, 0}, 0, xWL] + 
     512*xWL*H[0, 0, 0, 0, {3, 1}, -1, xWL] - 
     256*xWL*H[0, 0, 0, 0, {3, 1}, 0, xWL] + 
     768*xWL*H[0, 0, {3, 0}, -1, -1, {{1, 3, 1}, 0}, xWL] + 
     512*xWL*H[0, 0, {3, 0}, -1, -1, {{1, 3, 1}, 1}, xWL] - 
     384*xWL*H[0, 0, {3, 0}, 0, -1, {{1, 3, 1}, 0}, xWL] - 
     256*xWL*H[0, 0, {3, 0}, 0, -1, {{1, 3, 1}, 1}, xWL] + 
     1536*xWL*H[0, 0, {3, 1}, -1, -1, {{1, 3, 1}, 0}, xWL] + 
     1024*xWL*H[0, 0, {3, 1}, -1, -1, {{1, 3, 1}, 1}, xWL] - 
     768*xWL*H[0, 0, {3, 1}, 0, -1, {{1, 3, 1}, 0}, xWL] - 
     512*xWL*H[0, 0, {3, 1}, 0, -1, {{1, 3, 1}, 1}, xWL])/(1 + xWL)^2 + 
   ((-4*(5146 + 19260*xWL + 33833*xWL^2 + 19260*xWL^3 + 5146*xWL^4)*z2^2)/
      45 - (8*(1487 + 3556*xWL + 5625*xWL^2 + 3556*xWL^3 + 1487*xWL^4)*z2^3)/
      105 + (4*(1237 + 2412*xWL + 1976*xWL^2 + 2412*xWL^3 + 1237*xWL^4)*z3)/
      3 + 16*(1 + xWL + xWL^2)^2*z3^2 + 
     z2*((2*(9572 + 48111*xWL + 72181*xWL^2 + 48111*xWL^3 + 9572*xWL^4))/9 + 
       64*(1 - 12*xWL - 16*xWL^2 - 12*xWL^3 + xWL^4)*z3) - 
     (4*(436 + 2832*xWL + 3689*xWL^2 + 2832*xWL^3 + 436*xWL^4)*z5)/3 + 
     ((8*(584 + 2164*xWL + 2745*xWL^2 + 2164*xWL^3 + 584*xWL^4)*z2^2)/5 - 
       (16*(4391 + 11592*xWL + 15085*xWL^2 + 11592*xWL^3 + 4391*xWL^4)*z3)/
        9 + z2*(-4*(253 + 536*xWL + 614*xWL^2 + 536*xWL^3 + 253*xWL^4) + 
         64*(1 - 10*xWL - 21*xWL^2 - 10*xWL^3 + xWL^4)*z3) + 
       128*(5 - 14*xWL - 33*xWL^2 - 14*xWL^3 + 5*xWL^4)*z5)*H[-1, xWL] + 
     ((-15772 - 110024*xWL - 159441*xWL^2 - 110024*xWL^3 - 15772*xWL^4)/9 - 
       (4*(164 + 484*xWL + 645*xWL^2 + 484*xWL^3 + 164*xWL^4)*z2^2)/5 + 
       (16*(130 - 666*xWL - 985*xWL^2 - 666*xWL^3 + 130*xWL^4)*z3)/9 + 
       z2*((2*(2222 + 11444*xWL + 13333*xWL^2 + 11444*xWL^3 + 2222*xWL^4))/
          3 - 32*(1 - 10*xWL - 21*xWL^2 - 10*xWL^3 + xWL^4)*z3) - 
       64*(5 - 14*xWL - 33*xWL^2 - 14*xWL^3 + 5*xWL^4)*z5)*H[0, xWL] + 
     12*(101 + 188*xWL + 289*xWL^2 + 188*xWL^3 + 101*xWL^4)*z2*
      H[{3, 0}, xWL] + 24*(101 + 188*xWL + 289*xWL^2 + 188*xWL^3 + 101*xWL^4)*
      z2*H[{3, 1}, xWL] + ((55423 + 248052*xWL + 356195*xWL^2 + 
         248052*xWL^3 + 55423*xWL^4)/3 - 2*(3281 + 13220*xWL + 16693*xWL^2 + 
         13220*xWL^3 + 3281*xWL^4)*z2)*H[{{1, 3, 1}, 0}, xWL] + 
     ((2*(55423 + 248052*xWL + 356195*xWL^2 + 248052*xWL^3 + 55423*xWL^4))/
        9 - (4*(3281 + 13220*xWL + 16693*xWL^2 + 13220*xWL^3 + 3281*xWL^4)*
         z2)/3)*H[{{1, 3, 1}, 1}, xWL] + 
     ((-192*(15 + 8*xWL + xWL^2 + 8*xWL^3 + 15*xWL^4)*z2^2)/5 + 
       32*(27 + 52*xWL + 20*xWL^2 + 52*xWL^3 + 27*xWL^4)*z3)*H[-1, -1, xWL] + 
     ((-4*(13960 + 58315*xWL + 86441*xWL^2 + 58315*xWL^3 + 13960*xWL^4))/9 + 
       (16*(580 + 3834*xWL + 4937*xWL^2 + 3834*xWL^3 + 580*xWL^4)*z2)/9 + 
       (64*(5 + 12*xWL + 19*xWL^2 + 12*xWL^3 + 5*xWL^4)*z2^2)/5 - 
       (16*(64 + 420*xWL + 569*xWL^2 + 420*xWL^3 + 64*xWL^4)*z3)/3)*
      H[-1, 0, xWL] - 16*(66 + 256*xWL + 301*xWL^2 + 256*xWL^3 + 66*xWL^4)*z2*
      H[-1, {3, 0}, xWL] - 32*(66 + 256*xWL + 301*xWL^2 + 256*xWL^3 + 
       66*xWL^4)*z2*H[-1, {3, 1}, xWL] + 
     ((-4*(3495 + 1459*xWL - 1803*xWL^2 + 1459*xWL^3 + 3495*xWL^4))/3 + 
       (8*(1603 + 1296*xWL + 1106*xWL^2 + 1296*xWL^3 + 1603*xWL^4)*z2)/3 + 
       16*(217 + 1200*xWL + 1679*xWL^2 + 1200*xWL^3 + 217*xWL^4)*z3)*
      H[-1, {{1, 3, 1}, 0}, xWL] + 
     ((-8*(3495 + 1459*xWL - 1803*xWL^2 + 1459*xWL^3 + 3495*xWL^4))/9 + 
       (16*(1603 + 1296*xWL + 1106*xWL^2 + 1296*xWL^3 + 1603*xWL^4)*z2)/9 + 
       (32*(217 + 1200*xWL + 1679*xWL^2 + 1200*xWL^3 + 217*xWL^4)*z3)/3)*
      H[-1, {{1, 3, 1}, 1}, xWL] + 
     ((-4*(14620 + 52421*xWL + 74450*xWL^2 + 52421*xWL^3 + 14620*xWL^4))/9 - 
       8*(83 + 1004*xWL + 1128*xWL^2 + 1004*xWL^3 + 83*xWL^4)*z2 + 
       (96*(15 + 8*xWL + xWL^2 + 8*xWL^3 + 15*xWL^4)*z2^2)/5 - 
       16*(183 + 676*xWL + 800*xWL^2 + 676*xWL^3 + 183*xWL^4)*z3)*
      H[0, -1, xWL] + ((-4*(2050 + 8215*xWL + 9674*xWL^2 + 8215*xWL^3 + 
          2050*xWL^4))/9 + (8*(896 + 4122*xWL + 4495*xWL^2 + 4122*xWL^3 + 
          896*xWL^4)*z2)/9 - (32*(5 + 12*xWL + 19*xWL^2 + 12*xWL^3 + 5*xWL^4)*
         z2^2)/5 - (8*(44 + 12*xWL - 29*xWL^2 + 12*xWL^3 + 44*xWL^4)*z3)/3)*
      H[0, 0, xWL] + 8*(66 + 256*xWL + 301*xWL^2 + 256*xWL^3 + 66*xWL^4)*z2*
      H[0, {3, 0}, xWL] + 16*(66 + 256*xWL + 301*xWL^2 + 256*xWL^3 + 
       66*xWL^4)*z2*H[0, {3, 1}, xWL] + 
     ((2*(18720 + 68851*xWL + 93798*xWL^2 + 68851*xWL^3 + 18720*xWL^4))/3 - 
       (4*(2233 + 3816*xWL + 4256*xWL^2 + 3816*xWL^3 + 2233*xWL^4)*z2)/3 + 
       8*(359 + 1104*xWL + 1201*xWL^2 + 1104*xWL^3 + 359*xWL^4)*z3)*
      H[0, {{1, 3, 1}, 0}, xWL] + 
     ((4*(18720 + 68851*xWL + 93798*xWL^2 + 68851*xWL^3 + 18720*xWL^4))/9 - 
       (8*(2233 + 3816*xWL + 4256*xWL^2 + 3816*xWL^3 + 2233*xWL^4)*z2)/9 + 
       (16*(359 + 1104*xWL + 1201*xWL^2 + 1104*xWL^3 + 359*xWL^4)*z3)/3)*
      H[0, {{1, 3, 1}, 1}, xWL] - 4*(303 + 769*xWL + 1072*xWL^2 + 769*xWL^3 + 
       303*xWL^4)*H[{3, 0}, -1, xWL] + 2*(303 + 769*xWL + 1072*xWL^2 + 
       769*xWL^3 + 303*xWL^4)*H[{3, 0}, 0, xWL] - 
     8*(303 + 769*xWL + 1072*xWL^2 + 769*xWL^3 + 303*xWL^4)*
      H[{3, 1}, -1, xWL] + 4*(303 + 769*xWL + 1072*xWL^2 + 769*xWL^3 + 
       303*xWL^4)*H[{3, 1}, 0, xWL] + 2*(5111 + 22608*xWL + 32047*xWL^2 + 
       22608*xWL^3 + 5111*xWL^4)*H[{{1, 3, 1}, 0}, 0, xWL] - 
     6*(5075 + 22464*xWL + 31867*xWL^2 + 22464*xWL^3 + 5075*xWL^4)*
      H[{{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
     4*(5075 + 22464*xWL + 31867*xWL^2 + 22464*xWL^3 + 5075*xWL^4)*
      H[{{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
     (4*(5111 + 22608*xWL + 32047*xWL^2 + 22608*xWL^3 + 5111*xWL^4)*
       H[{{1, 3, 1}, 1}, 0, xWL])/3 - 4*(5075 + 22464*xWL + 31867*xWL^2 + 
       22464*xWL^3 + 5075*xWL^4)*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
     (8*(5075 + 22464*xWL + 31867*xWL^2 + 22464*xWL^3 + 5075*xWL^4)*
       H[{{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL])/3 - 
     512*(1 - 4*xWL - 9*xWL^2 - 4*xWL^3 + xWL^4)*z3*H[-1, -1, -1, xWL] + 
     (32*(63 + 280*xWL + 374*xWL^2 + 280*xWL^3 + 63*xWL^4)*z2 + 
       128*(3 + 4*xWL + 5*xWL^2 + 4*xWL^3 + 3*xWL^4)*z3)*H[-1, -1, 0, xWL] + 
     (-64*(12 + 68*xWL + 97*xWL^2 + 68*xWL^3 + 12*xWL^4)*z2 + 
       128*(5 - 12*xWL - 29*xWL^2 - 12*xWL^3 + 5*xWL^4)*z3)*
      H[-1, -1, {3, 0}, xWL] + 
     (-128*(12 + 68*xWL + 97*xWL^2 + 68*xWL^3 + 12*xWL^4)*z2 + 
       256*(5 - 12*xWL - 29*xWL^2 - 12*xWL^3 + 5*xWL^4)*z3)*
      H[-1, -1, {3, 1}, xWL] - 192*(18 + 68*xWL + 85*xWL^2 + 68*xWL^3 + 
       18*xWL^4)*z2*H[-1, -1, {{1, 3, 1}, 0}, xWL] - 
     128*(18 + 68*xWL + 85*xWL^2 + 68*xWL^3 + 18*xWL^4)*z2*
      H[-1, -1, {{1, 3, 1}, 1}, xWL] + 
     ((8*(5803 + 17792*xWL + 24068*xWL^2 + 17792*xWL^3 + 5803*xWL^4))/3 - 
       32*(83 + 484*xWL + 666*xWL^2 + 484*xWL^3 + 83*xWL^4)*z2 + 
       128*(15 - 8*xWL - 31*xWL^2 - 8*xWL^3 + 15*xWL^4)*z3)*
      H[-1, 0, -1, xWL] + 
     ((-16*(49 + 538*xWL + 860*xWL^2 + 538*xWL^3 + 49*xWL^4))/3 + 
       (16*(34 + 636*xWL + 941*xWL^2 + 636*xWL^3 + 34*xWL^4)*z2)/3)*
      H[-1, 0, 0, xWL] + (32*(12 + 68*xWL + 97*xWL^2 + 68*xWL^3 + 12*xWL^4)*
        z2 - 64*(5 - 12*xWL - 29*xWL^2 - 12*xWL^3 + 5*xWL^4)*z3)*
      H[-1, 0, {3, 0}, xWL] + 
     (64*(12 + 68*xWL + 97*xWL^2 + 68*xWL^3 + 12*xWL^4)*z2 - 
       128*(5 - 12*xWL - 29*xWL^2 - 12*xWL^3 + 5*xWL^4)*z3)*
      H[-1, 0, {3, 1}, xWL] + 
     (-4*(5607 + 15640*xWL + 20628*xWL^2 + 15640*xWL^3 + 5607*xWL^4) + 
       16*(143 + 408*xWL + 475*xWL^2 + 408*xWL^3 + 143*xWL^4)*z2)*
      H[-1, 0, {{1, 3, 1}, 0}, xWL] + 
     ((-8*(5607 + 15640*xWL + 20628*xWL^2 + 15640*xWL^3 + 5607*xWL^4))/3 + 
       (32*(143 + 408*xWL + 475*xWL^2 + 408*xWL^3 + 143*xWL^4)*z2)/3)*
      H[-1, 0, {{1, 3, 1}, 1}, xWL] - 8*(129 + 156*xWL + 80*xWL^2 + 
       156*xWL^3 + 129*xWL^4)*H[-1, {3, 0}, -1, xWL] + 
     (516 + 624*xWL + 320*xWL^2 + 624*xWL^3 + 516*xWL^4)*
      H[-1, {3, 0}, 0, xWL] - 16*(129 + 156*xWL + 80*xWL^2 + 156*xWL^3 + 
       129*xWL^4)*H[-1, {3, 1}, -1, xWL] + 
     8*(129 + 156*xWL + 80*xWL^2 + 156*xWL^3 + 129*xWL^4)*
      H[-1, {3, 1}, 0, xWL] + 
     (-96*(198 + 603*xWL + 811*xWL^2 + 603*xWL^3 + 198*xWL^4) + 
       96*(41 + 312*xWL + 451*xWL^2 + 312*xWL^3 + 41*xWL^4)*z2)*
      H[-1, {{1, 3, 1}, 0}, -1, xWL] + 
     (-8*(1536 + 3926*xWL + 5055*xWL^2 + 3926*xWL^3 + 1536*xWL^4) - 
       64*(22 + 234*xWL + 347*xWL^2 + 234*xWL^3 + 22*xWL^4)*z2)*
      H[-1, {{1, 3, 1}, 0}, 0, xWL] + 24*(2724 + 7544*xWL + 9921*xWL^2 + 
       7544*xWL^3 + 2724*xWL^4)*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + 
     16*(2724 + 7544*xWL + 9921*xWL^2 + 7544*xWL^3 + 2724*xWL^4)*
      H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
     (-64*(198 + 603*xWL + 811*xWL^2 + 603*xWL^3 + 198*xWL^4) + 
       64*(41 + 312*xWL + 451*xWL^2 + 312*xWL^3 + 41*xWL^4)*z2)*
      H[-1, {{1, 3, 1}, 1}, -1, xWL] + 
     ((-16*(1536 + 3926*xWL + 5055*xWL^2 + 3926*xWL^3 + 1536*xWL^4))/3 - 
       (128*(22 + 234*xWL + 347*xWL^2 + 234*xWL^3 + 22*xWL^4)*z2)/3)*
      H[-1, {{1, 3, 1}, 1}, 0, xWL] + 16*(2724 + 7544*xWL + 9921*xWL^2 + 
       7544*xWL^3 + 2724*xWL^4)*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
     (32*(2724 + 7544*xWL + 9921*xWL^2 + 7544*xWL^3 + 2724*xWL^4)*
       H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL])/3 + 
     ((32*(921 + 2704*xWL + 3915*xWL^2 + 2704*xWL^3 + 921*xWL^4))/3 - 
       32*(45 + 184*xWL + 230*xWL^2 + 184*xWL^3 + 45*xWL^4)*z2 + 
       256*(1 - 4*xWL - 9*xWL^2 - 4*xWL^3 + xWL^4)*z3)*H[0, -1, -1, xWL] + 
     ((-4*(3154 + 12572*xWL + 16619*xWL^2 + 12572*xWL^3 + 3154*xWL^4))/3 + 
       16*(33 + 104*xWL + 106*xWL^2 + 104*xWL^3 + 33*xWL^4)*z2 - 
       64*(3 + 4*xWL + 5*xWL^2 + 4*xWL^3 + 3*xWL^4)*z3)*H[0, -1, 0, xWL] + 
     (-32*(12 + 28*xWL + 23*xWL^2 + 28*xWL^3 + 12*xWL^4)*z2 - 
       64*(5 - 12*xWL - 29*xWL^2 - 12*xWL^3 + 5*xWL^4)*z3)*
      H[0, -1, {3, 0}, xWL] + 
     (-64*(12 + 28*xWL + 23*xWL^2 + 28*xWL^3 + 12*xWL^4)*z2 - 
       128*(5 - 12*xWL - 29*xWL^2 - 12*xWL^3 + 5*xWL^4)*z3)*
      H[0, -1, {3, 1}, xWL] + 
     (4*(-530 + 1756*xWL + 959*xWL^2 + 1756*xWL^3 - 530*xWL^4) + 
       96*(18 + 68*xWL + 85*xWL^2 + 68*xWL^3 + 18*xWL^4)*z2)*
      H[0, -1, {{1, 3, 1}, 0}, xWL] + 
     ((-8*(530 - 1756*xWL - 959*xWL^2 - 1756*xWL^3 + 530*xWL^4))/3 + 
       64*(18 + 68*xWL + 85*xWL^2 + 68*xWL^3 + 18*xWL^4)*z2)*
      H[0, -1, {{1, 3, 1}, 1}, xWL] + 
     ((-4*(3174 + 7372*xWL + 11211*xWL^2 + 7372*xWL^3 + 3174*xWL^4))/3 - 
       16*(13 - 100*xWL - 186*xWL^2 - 100*xWL^3 + 13*xWL^4)*z2 - 
       64*(15 - 8*xWL - 31*xWL^2 - 8*xWL^3 + 15*xWL^4)*z3)*H[0, 0, -1, xWL] + 
     ((-8*(110 - 874*xWL - 1037*xWL^2 - 874*xWL^3 + 110*xWL^4))/3 + 
       (8*(110 - 60*xWL - 221*xWL^2 - 60*xWL^3 + 110*xWL^4)*z2)/3)*
      H[0, 0, 0, xWL] + (16*(12 + 28*xWL + 23*xWL^2 + 28*xWL^3 + 12*xWL^4)*
        z2 + 32*(5 - 12*xWL - 29*xWL^2 - 12*xWL^3 + 5*xWL^4)*z3)*
      H[0, 0, {3, 0}, xWL] + 
     (32*(12 + 28*xWL + 23*xWL^2 + 28*xWL^3 + 12*xWL^4)*z2 + 
       64*(5 - 12*xWL - 29*xWL^2 - 12*xWL^3 + 5*xWL^4)*z3)*
      H[0, 0, {3, 1}, xWL] + (7228 + 7752*xWL + 14126*xWL^2 + 7752*xWL^3 + 
       7228*xWL^4 - 8*(143 + 408*xWL + 475*xWL^2 + 408*xWL^3 + 143*xWL^4)*z2)*
      H[0, 0, {{1, 3, 1}, 0}, xWL] + 
     ((4*(3614 + 3876*xWL + 7063*xWL^2 + 3876*xWL^3 + 3614*xWL^4))/3 - 
       (16*(143 + 408*xWL + 475*xWL^2 + 408*xWL^3 + 143*xWL^4)*z2)/3)*
      H[0, 0, {{1, 3, 1}, 1}, xWL] - 4*(174 + 408*xWL + 787*xWL^2 + 
       408*xWL^3 + 174*xWL^4)*H[0, {3, 0}, -1, xWL] + 
     (348 + 816*xWL + 1574*xWL^2 + 816*xWL^3 + 348*xWL^4)*
      H[0, {3, 0}, 0, xWL] - 8*(174 + 408*xWL + 787*xWL^2 + 408*xWL^3 + 
       174*xWL^4)*H[0, {3, 1}, -1, xWL] + 
     4*(174 + 408*xWL + 787*xWL^2 + 408*xWL^3 + 174*xWL^4)*
      H[0, {3, 1}, 0, xWL] + 
     (48*(1 - 185*xWL - 174*xWL^2 - 185*xWL^3 + xWL^4) + 
       48*(103 + 264*xWL + 269*xWL^2 + 264*xWL^3 + 103*xWL^4)*z2)*
      H[0, {{1, 3, 1}, 0}, -1, xWL] + 
     (4*(1536 + 3926*xWL + 5055*xWL^2 + 3926*xWL^3 + 1536*xWL^4) - 
       32*(86 + 198*xWL + 193*xWL^2 + 198*xWL^3 + 86*xWL^4)*z2)*
      H[0, {{1, 3, 1}, 0}, 0, xWL] - 12*(1542 + 2816*xWL + 4011*xWL^2 + 
       2816*xWL^3 + 1542*xWL^4)*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
     8*(1542 + 2816*xWL + 4011*xWL^2 + 2816*xWL^3 + 1542*xWL^4)*
      H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
     (32*(1 - 185*xWL - 174*xWL^2 - 185*xWL^3 + xWL^4) + 
       32*(103 + 264*xWL + 269*xWL^2 + 264*xWL^3 + 103*xWL^4)*z2)*
      H[0, {{1, 3, 1}, 1}, -1, xWL] + 
     ((8*(1536 + 3926*xWL + 5055*xWL^2 + 3926*xWL^3 + 1536*xWL^4))/3 - 
       (64*(86 + 198*xWL + 193*xWL^2 + 198*xWL^3 + 86*xWL^4)*z2)/3)*
      H[0, {{1, 3, 1}, 1}, 0, xWL] - 8*(1542 + 2816*xWL + 4011*xWL^2 + 
       2816*xWL^3 + 1542*xWL^4)*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
     (16*(1542 + 2816*xWL + 4011*xWL^2 + 2816*xWL^3 + 1542*xWL^4)*
       H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL])/3 - 
     24*(101 + 188*xWL + 289*xWL^2 + 188*xWL^3 + 101*xWL^4)*
      H[{3, 0}, -1, -1, xWL] - 12*(101 + 188*xWL + 289*xWL^2 + 188*xWL^3 + 
       101*xWL^4)*H[{3, 0}, -1, 0, xWL] + 
     72*(101 + 188*xWL + 289*xWL^2 + 188*xWL^3 + 101*xWL^4)*
      H[{3, 0}, -1, {{1, 3, 1}, 0}, xWL] + 
     48*(101 + 188*xWL + 289*xWL^2 + 188*xWL^3 + 101*xWL^4)*
      H[{3, 0}, -1, {{1, 3, 1}, 1}, xWL] + 
     12*(101 + 188*xWL + 289*xWL^2 + 188*xWL^3 + 101*xWL^4)*
      H[{3, 0}, 0, 0, xWL] - 36*(101 + 188*xWL + 289*xWL^2 + 188*xWL^3 + 
       101*xWL^4)*H[{3, 0}, 0, {{1, 3, 1}, 0}, xWL] - 
     24*(101 + 188*xWL + 289*xWL^2 + 188*xWL^3 + 101*xWL^4)*
      H[{3, 0}, 0, {{1, 3, 1}, 1}, xWL] + 
     12*(101 + 188*xWL + 289*xWL^2 + 188*xWL^3 + 101*xWL^4)*
      H[{3, 0}, {3, 0}, -1, xWL] - 6*(101 + 188*xWL + 289*xWL^2 + 188*xWL^3 + 
       101*xWL^4)*H[{3, 0}, {3, 0}, 0, xWL] + 
     24*(101 + 188*xWL + 289*xWL^2 + 188*xWL^3 + 101*xWL^4)*
      H[{3, 0}, {3, 1}, -1, xWL] - 12*(101 + 188*xWL + 289*xWL^2 + 
       188*xWL^3 + 101*xWL^4)*H[{3, 0}, {3, 1}, 0, xWL] - 
     48*(101 + 188*xWL + 289*xWL^2 + 188*xWL^3 + 101*xWL^4)*
      H[{3, 1}, -1, -1, xWL] - 24*(101 + 188*xWL + 289*xWL^2 + 188*xWL^3 + 
       101*xWL^4)*H[{3, 1}, -1, 0, xWL] + 
     144*(101 + 188*xWL + 289*xWL^2 + 188*xWL^3 + 101*xWL^4)*
      H[{3, 1}, -1, {{1, 3, 1}, 0}, xWL] + 
     96*(101 + 188*xWL + 289*xWL^2 + 188*xWL^3 + 101*xWL^4)*
      H[{3, 1}, -1, {{1, 3, 1}, 1}, xWL] + 
     24*(101 + 188*xWL + 289*xWL^2 + 188*xWL^3 + 101*xWL^4)*
      H[{3, 1}, 0, 0, xWL] - 72*(101 + 188*xWL + 289*xWL^2 + 188*xWL^3 + 
       101*xWL^4)*H[{3, 1}, 0, {{1, 3, 1}, 0}, xWL] - 
     48*(101 + 188*xWL + 289*xWL^2 + 188*xWL^3 + 101*xWL^4)*
      H[{3, 1}, 0, {{1, 3, 1}, 1}, xWL] + 
     24*(101 + 188*xWL + 289*xWL^2 + 188*xWL^3 + 101*xWL^4)*
      H[{3, 1}, {3, 0}, -1, xWL] - 12*(101 + 188*xWL + 289*xWL^2 + 
       188*xWL^3 + 101*xWL^4)*H[{3, 1}, {3, 0}, 0, xWL] + 
     48*(101 + 188*xWL + 289*xWL^2 + 188*xWL^3 + 101*xWL^4)*
      H[{3, 1}, {3, 1}, -1, xWL] - 24*(101 + 188*xWL + 289*xWL^2 + 
       188*xWL^3 + 101*xWL^4)*H[{3, 1}, {3, 1}, 0, xWL] + 
     8*(265 + 964*xWL + 1037*xWL^2 + 964*xWL^3 + 265*xWL^4)*
      H[{{1, 3, 1}, 0}, -1, -1, xWL] - 12*(1447 + 5692*xWL + 6947*xWL^2 + 
       5692*xWL^3 + 1447*xWL^4)*H[{{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, xWL] - 
     8*(1447 + 5692*xWL + 6947*xWL^2 + 5692*xWL^3 + 1447*xWL^4)*
      H[{{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, xWL] - 
     4*(2629 + 10420*xWL + 12857*xWL^2 + 10420*xWL^3 + 2629*xWL^4)*
      H[{{1, 3, 1}, 0}, 0, -1, xWL] + 6*(3811 + 15148*xWL + 18767*xWL^2 + 
       15148*xWL^3 + 3811*xWL^4)*H[{{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, xWL] + 
     4*(3811 + 15148*xWL + 18767*xWL^2 + 15148*xWL^3 + 3811*xWL^4)*
      H[{{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, xWL] + 
     (16*(265 + 964*xWL + 1037*xWL^2 + 964*xWL^3 + 265*xWL^4)*
       H[{{1, 3, 1}, 1}, -1, -1, xWL])/3 - 
     8*(1447 + 5692*xWL + 6947*xWL^2 + 5692*xWL^3 + 1447*xWL^4)*
      H[{{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, xWL] - 
     (16*(1447 + 5692*xWL + 6947*xWL^2 + 5692*xWL^3 + 1447*xWL^4)*
       H[{{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, xWL])/3 - 
     (8*(2629 + 10420*xWL + 12857*xWL^2 + 10420*xWL^3 + 2629*xWL^4)*
       H[{{1, 3, 1}, 1}, 0, -1, xWL])/3 + 
     4*(3811 + 15148*xWL + 18767*xWL^2 + 15148*xWL^3 + 3811*xWL^4)*
      H[{{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, xWL] + 
     (8*(3811 + 15148*xWL + 18767*xWL^2 + 15148*xWL^3 + 3811*xWL^4)*
       H[{{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, xWL])/3 - 
     512*(2 - 3*xWL - 8*xWL^2 - 3*xWL^3 + 2*xWL^4)*z2*H[-1, -1, -1, 0, xWL] + 
     1536*(1 - 3*xWL - 7*xWL^2 - 3*xWL^3 + xWL^4)*z2*
      H[-1, -1, -1, {{1, 3, 1}, 0}, xWL] + 
     1024*(1 - 3*xWL - 7*xWL^2 - 3*xWL^3 + xWL^4)*z2*
      H[-1, -1, -1, {{1, 3, 1}, 1}, xWL] + 
     512*(4 - 3*xWL - 10*xWL^2 - 3*xWL^3 + 4*xWL^4)*z2*
      H[-1, -1, 0, -1, xWL] - 768*(1 - 3*xWL - 7*xWL^2 - 3*xWL^3 + xWL^4)*z2*
      H[-1, -1, 0, {{1, 3, 1}, 0}, xWL] - 
     512*(1 - 3*xWL - 7*xWL^2 - 3*xWL^3 + xWL^4)*z2*
      H[-1, -1, 0, {{1, 3, 1}, 1}, xWL] + 
     (64*(49 - 234*xWL + 77*xWL^2 - 234*xWL^3 + 49*xWL^4)*
       H[-1, 0, -1, -1, xWL])/9 + 
     (32*(5 - 84*xWL - 96*xWL^2 - 84*xWL^3 + 5*xWL^4) - 
       256*(2 + 3*xWL + 4*xWL^2 + 3*xWL^3 + 2*xWL^4)*z2)*
      H[-1, 0, -1, 0, xWL] + 
     ((-32*(94 - 990*xWL - 787*xWL^2 - 990*xWL^3 + 94*xWL^4))/3 - 
       768*(1 - 3*xWL - 7*xWL^2 - 3*xWL^3 + xWL^4)*z2)*
      H[-1, 0, -1, {{1, 3, 1}, 0}, xWL] + 
     ((-64*(94 - 990*xWL - 787*xWL^2 - 990*xWL^3 + 94*xWL^4))/9 - 
       512*(1 - 3*xWL - 7*xWL^2 - 3*xWL^3 + xWL^4)*z2)*
      H[-1, 0, -1, {{1, 3, 1}, 1}, xWL] - 
     (16*(3482 + 8244*xWL + 11629*xWL^2 + 8244*xWL^3 + 3482*xWL^4)*
       H[-1, 0, 0, -1, xWL])/9 + 24*(46 + 224*xWL + 275*xWL^2 + 224*xWL^3 + 
       46*xWL^4)*H[-1, 0, 0, 0, xWL] + 
     ((32*(560 + 549*xWL + 1051*xWL^2 + 549*xWL^3 + 560*xWL^4))/3 + 
       384*(1 - 3*xWL - 7*xWL^2 - 3*xWL^3 + xWL^4)*z2)*
      H[-1, 0, 0, {{1, 3, 1}, 0}, xWL] + 
     ((64*(560 + 549*xWL + 1051*xWL^2 + 549*xWL^3 + 560*xWL^4))/9 + 
       256*(1 - 3*xWL - 7*xWL^2 - 3*xWL^3 + xWL^4)*z2)*
      H[-1, 0, 0, {{1, 3, 1}, 1}, xWL] + 16*(168 + 568*xWL + 721*xWL^2 + 
       568*xWL^3 + 168*xWL^4)*H[-1, 0, {3, 0}, -1, xWL] - 
     8*(168 + 568*xWL + 721*xWL^2 + 568*xWL^3 + 168*xWL^4)*
      H[-1, 0, {3, 0}, 0, xWL] + 32*(168 + 568*xWL + 721*xWL^2 + 568*xWL^3 + 
       168*xWL^4)*H[-1, 0, {3, 1}, -1, xWL] - 
     16*(168 + 568*xWL + 721*xWL^2 + 568*xWL^3 + 168*xWL^4)*
      H[-1, 0, {3, 1}, 0, xWL] + 96*(104 + 200*xWL + 277*xWL^2 + 200*xWL^3 + 
       104*xWL^4)*H[-1, 0, {{1, 3, 1}, 0}, -1, xWL] - 
     144*(114 + 232*xWL + 321*xWL^2 + 232*xWL^3 + 114*xWL^4)*
      H[-1, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
     96*(114 + 232*xWL + 321*xWL^2 + 232*xWL^3 + 114*xWL^4)*
      H[-1, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
     64*(104 + 200*xWL + 277*xWL^2 + 200*xWL^3 + 104*xWL^4)*
      H[-1, 0, {{1, 3, 1}, 1}, -1, xWL] - 
     96*(114 + 232*xWL + 321*xWL^2 + 232*xWL^3 + 114*xWL^4)*
      H[-1, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
     64*(114 + 232*xWL + 321*xWL^2 + 232*xWL^3 + 114*xWL^4)*
      H[-1, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
     32*(66 + 256*xWL + 301*xWL^2 + 256*xWL^3 + 66*xWL^4)*
      H[-1, {3, 0}, -1, -1, xWL] + 16*(66 + 256*xWL + 301*xWL^2 + 256*xWL^3 + 
       66*xWL^4)*H[-1, {3, 0}, -1, 0, xWL] - 
     96*(66 + 256*xWL + 301*xWL^2 + 256*xWL^3 + 66*xWL^4)*
      H[-1, {3, 0}, -1, {{1, 3, 1}, 0}, xWL] - 
     64*(66 + 256*xWL + 301*xWL^2 + 256*xWL^3 + 66*xWL^4)*
      H[-1, {3, 0}, -1, {{1, 3, 1}, 1}, xWL] - 
     16*(66 + 256*xWL + 301*xWL^2 + 256*xWL^3 + 66*xWL^4)*
      H[-1, {3, 0}, 0, 0, xWL] + 48*(66 + 256*xWL + 301*xWL^2 + 256*xWL^3 + 
       66*xWL^4)*H[-1, {3, 0}, 0, {{1, 3, 1}, 0}, xWL] + 
     32*(66 + 256*xWL + 301*xWL^2 + 256*xWL^3 + 66*xWL^4)*
      H[-1, {3, 0}, 0, {{1, 3, 1}, 1}, xWL] - 
     16*(66 + 256*xWL + 301*xWL^2 + 256*xWL^3 + 66*xWL^4)*
      H[-1, {3, 0}, {3, 0}, -1, xWL] + 8*(66 + 256*xWL + 301*xWL^2 + 
       256*xWL^3 + 66*xWL^4)*H[-1, {3, 0}, {3, 0}, 0, xWL] - 
     32*(66 + 256*xWL + 301*xWL^2 + 256*xWL^3 + 66*xWL^4)*
      H[-1, {3, 0}, {3, 1}, -1, xWL] + 16*(66 + 256*xWL + 301*xWL^2 + 
       256*xWL^3 + 66*xWL^4)*H[-1, {3, 0}, {3, 1}, 0, xWL] + 
     64*(66 + 256*xWL + 301*xWL^2 + 256*xWL^3 + 66*xWL^4)*
      H[-1, {3, 1}, -1, -1, xWL] + 32*(66 + 256*xWL + 301*xWL^2 + 256*xWL^3 + 
       66*xWL^4)*H[-1, {3, 1}, -1, 0, xWL] - 
     192*(66 + 256*xWL + 301*xWL^2 + 256*xWL^3 + 66*xWL^4)*
      H[-1, {3, 1}, -1, {{1, 3, 1}, 0}, xWL] - 
     128*(66 + 256*xWL + 301*xWL^2 + 256*xWL^3 + 66*xWL^4)*
      H[-1, {3, 1}, -1, {{1, 3, 1}, 1}, xWL] - 
     32*(66 + 256*xWL + 301*xWL^2 + 256*xWL^3 + 66*xWL^4)*
      H[-1, {3, 1}, 0, 0, xWL] + 96*(66 + 256*xWL + 301*xWL^2 + 256*xWL^3 + 
       66*xWL^4)*H[-1, {3, 1}, 0, {{1, 3, 1}, 0}, xWL] + 
     64*(66 + 256*xWL + 301*xWL^2 + 256*xWL^3 + 66*xWL^4)*
      H[-1, {3, 1}, 0, {{1, 3, 1}, 1}, xWL] - 
     32*(66 + 256*xWL + 301*xWL^2 + 256*xWL^3 + 66*xWL^4)*
      H[-1, {3, 1}, {3, 0}, -1, xWL] + 16*(66 + 256*xWL + 301*xWL^2 + 
       256*xWL^3 + 66*xWL^4)*H[-1, {3, 1}, {3, 0}, 0, xWL] - 
     64*(66 + 256*xWL + 301*xWL^2 + 256*xWL^3 + 66*xWL^4)*
      H[-1, {3, 1}, {3, 1}, -1, xWL] + 32*(66 + 256*xWL + 301*xWL^2 + 
       256*xWL^3 + 66*xWL^4)*H[-1, {3, 1}, {3, 1}, 0, xWL] - 
     (32*(692 + 1836*xWL + 2863*xWL^2 + 1836*xWL^3 + 692*xWL^4)*
       H[-1, {{1, 3, 1}, 0}, -1, -1, xWL])/3 - 
     48*(85 + 116*xWL + 147*xWL^2 + 116*xWL^3 + 85*xWL^4)*
      H[-1, {{1, 3, 1}, 0}, -1, 0, xWL] + 
     16*(1457 + 2880*xWL + 4186*xWL^2 + 2880*xWL^3 + 1457*xWL^4)*
      H[-1, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, xWL] + 
     (32*(1457 + 2880*xWL + 4186*xWL^2 + 2880*xWL^3 + 1457*xWL^4)*
       H[-1, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, xWL])/3 + 
     (16*(2222 + 3924*xWL + 5509*xWL^2 + 3924*xWL^3 + 2222*xWL^4)*
       H[-1, {{1, 3, 1}, 0}, 0, -1, xWL])/3 + 
     24*(85 + 116*xWL + 147*xWL^2 + 116*xWL^3 + 85*xWL^4)*
      H[-1, {{1, 3, 1}, 0}, 0, 0, xWL] - 8*(2987 + 4968*xWL + 6832*xWL^2 + 
       4968*xWL^3 + 2987*xWL^4)*H[-1, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, 
       xWL] - (16*(2987 + 4968*xWL + 6832*xWL^2 + 4968*xWL^3 + 2987*xWL^4)*
       H[-1, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, xWL])/3 - 
     288*(85 + 116*xWL + 147*xWL^2 + 116*xWL^3 + 85*xWL^4)*
      H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, xWL] + 
     432*(85 + 116*xWL + 147*xWL^2 + 116*xWL^3 + 85*xWL^4)*
      H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + 
     288*(85 + 116*xWL + 147*xWL^2 + 116*xWL^3 + 85*xWL^4)*
      H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
     192*(85 + 116*xWL + 147*xWL^2 + 116*xWL^3 + 85*xWL^4)*
      H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, xWL] + 
     288*(85 + 116*xWL + 147*xWL^2 + 116*xWL^3 + 85*xWL^4)*
      H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
     192*(85 + 116*xWL + 147*xWL^2 + 116*xWL^3 + 85*xWL^4)*
      H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] - 
     (64*(692 + 1836*xWL + 2863*xWL^2 + 1836*xWL^3 + 692*xWL^4)*
       H[-1, {{1, 3, 1}, 1}, -1, -1, xWL])/9 - 
     32*(85 + 116*xWL + 147*xWL^2 + 116*xWL^3 + 85*xWL^4)*
      H[-1, {{1, 3, 1}, 1}, -1, 0, xWL] + 
     (32*(1457 + 2880*xWL + 4186*xWL^2 + 2880*xWL^3 + 1457*xWL^4)*
       H[-1, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, xWL])/3 + 
     (64*(1457 + 2880*xWL + 4186*xWL^2 + 2880*xWL^3 + 1457*xWL^4)*
       H[-1, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, xWL])/9 + 
     (32*(2222 + 3924*xWL + 5509*xWL^2 + 3924*xWL^3 + 2222*xWL^4)*
       H[-1, {{1, 3, 1}, 1}, 0, -1, xWL])/9 + 
     16*(85 + 116*xWL + 147*xWL^2 + 116*xWL^3 + 85*xWL^4)*
      H[-1, {{1, 3, 1}, 1}, 0, 0, xWL] - 
     (16*(2987 + 4968*xWL + 6832*xWL^2 + 4968*xWL^3 + 2987*xWL^4)*
       H[-1, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, xWL])/3 - 
     (32*(2987 + 4968*xWL + 6832*xWL^2 + 4968*xWL^3 + 2987*xWL^4)*
       H[-1, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, xWL])/9 - 
     192*(85 + 116*xWL + 147*xWL^2 + 116*xWL^3 + 85*xWL^4)*
      H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, xWL] + 
     288*(85 + 116*xWL + 147*xWL^2 + 116*xWL^3 + 85*xWL^4)*
      H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + 
     192*(85 + 116*xWL + 147*xWL^2 + 116*xWL^3 + 85*xWL^4)*
      H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
     128*(85 + 116*xWL + 147*xWL^2 + 116*xWL^3 + 85*xWL^4)*
      H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, xWL] + 
     192*(85 + 116*xWL + 147*xWL^2 + 116*xWL^3 + 85*xWL^4)*
      H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
     128*(85 + 116*xWL + 147*xWL^2 + 116*xWL^3 + 85*xWL^4)*
      H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] - 
     128*(65 + 184*xWL + 249*xWL^2 + 184*xWL^3 + 65*xWL^4)*
      H[0, -1, -1, -1, xWL] + 
     (16*(259 + 780*xWL + 1038*xWL^2 + 780*xWL^3 + 259*xWL^4) + 
       256*(2 - 3*xWL - 8*xWL^2 - 3*xWL^3 + 2*xWL^4)*z2)*
      H[0, -1, -1, 0, xWL] + (48*(1 - 44*xWL - 42*xWL^2 - 44*xWL^3 + xWL^4) - 
       768*(1 - 3*xWL - 7*xWL^2 - 3*xWL^3 + xWL^4)*z2)*
      H[0, -1, -1, {{1, 3, 1}, 0}, xWL] + 
     (32*(1 - 44*xWL - 42*xWL^2 - 44*xWL^3 + xWL^4) - 
       512*(1 - 3*xWL - 7*xWL^2 - 3*xWL^3 + xWL^4)*z2)*
      H[0, -1, -1, {{1, 3, 1}, 1}, xWL] + 
     (192*(38 + 124*xWL + 157*xWL^2 + 124*xWL^3 + 38*xWL^4) - 
       256*(4 - 3*xWL - 10*xWL^2 - 3*xWL^3 + 4*xWL^4)*z2)*
      H[0, -1, 0, -1, xWL] - 8*(47 + 428*xWL + 472*xWL^2 + 428*xWL^3 + 
       47*xWL^4)*H[0, -1, 0, 0, xWL] + 
     (-24*(409 + 1060*xWL + 1412*xWL^2 + 1060*xWL^3 + 409*xWL^4) + 
       384*(1 - 3*xWL - 7*xWL^2 - 3*xWL^3 + xWL^4)*z2)*
      H[0, -1, 0, {{1, 3, 1}, 0}, xWL] + 
     (-16*(409 + 1060*xWL + 1412*xWL^2 + 1060*xWL^3 + 409*xWL^4) + 
       256*(1 - 3*xWL - 7*xWL^2 - 3*xWL^3 + xWL^4)*z2)*
      H[0, -1, 0, {{1, 3, 1}, 1}, xWL] - 32*(13 + 252*xWL + 262*xWL^2 + 
       252*xWL^3 + 13*xWL^4)*H[0, -1, {3, 0}, -1, xWL] + 
     16*(13 + 252*xWL + 262*xWL^2 + 252*xWL^3 + 13*xWL^4)*
      H[0, -1, {3, 0}, 0, xWL] - 64*(13 + 252*xWL + 262*xWL^2 + 252*xWL^3 + 
       13*xWL^4)*H[0, -1, {3, 1}, -1, xWL] + 
     32*(13 + 252*xWL + 262*xWL^2 + 252*xWL^3 + 13*xWL^4)*
      H[0, -1, {3, 1}, 0, xWL] - 96*(85 + 124*xWL + 182*xWL^2 + 124*xWL^3 + 
       85*xWL^4)*H[0, -1, {{1, 3, 1}, 0}, -1, xWL] - 
     48*(119 + 428*xWL + 545*xWL^2 + 428*xWL^3 + 119*xWL^4)*
      H[0, -1, {{1, 3, 1}, 0}, 0, xWL] + 144*(204 + 552*xWL + 727*xWL^2 + 
       552*xWL^3 + 204*xWL^4)*H[0, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + 
     96*(204 + 552*xWL + 727*xWL^2 + 552*xWL^3 + 204*xWL^4)*
      H[0, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
     64*(85 + 124*xWL + 182*xWL^2 + 124*xWL^3 + 85*xWL^4)*
      H[0, -1, {{1, 3, 1}, 1}, -1, xWL] - 
     32*(119 + 428*xWL + 545*xWL^2 + 428*xWL^3 + 119*xWL^4)*
      H[0, -1, {{1, 3, 1}, 1}, 0, xWL] + 96*(204 + 552*xWL + 727*xWL^2 + 
       552*xWL^3 + 204*xWL^4)*H[0, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
     64*(204 + 552*xWL + 727*xWL^2 + 552*xWL^3 + 204*xWL^4)*
      H[0, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
     (64*(718 + 2403*xWL + 2990*xWL^2 + 2403*xWL^3 + 718*xWL^4)*
       H[0, 0, -1, -1, xWL])/9 + 
     (-16*(139 + 320*xWL + 442*xWL^2 + 320*xWL^3 + 139*xWL^4) + 
       128*(2 + 3*xWL + 4*xWL^2 + 3*xWL^3 + 2*xWL^4)*z2)*
      H[0, 0, -1, 0, xWL] + 
     ((-16*(185 + 1926*xWL + 2002*xWL^2 + 1926*xWL^3 + 185*xWL^4))/3 + 
       384*(1 - 3*xWL - 7*xWL^2 - 3*xWL^3 + xWL^4)*z2)*
      H[0, 0, -1, {{1, 3, 1}, 0}, xWL] + 
     ((-32*(185 + 1926*xWL + 2002*xWL^2 + 1926*xWL^3 + 185*xWL^4))/9 + 
       256*(1 - 3*xWL - 7*xWL^2 - 3*xWL^3 + xWL^4)*z2)*
      H[0, 0, -1, {{1, 3, 1}, 1}, xWL] - 
     (8*(2512 + 11988*xWL + 14597*xWL^2 + 11988*xWL^3 + 2512*xWL^4)*
       H[0, 0, 0, -1, xWL])/9 + 4*xWL*(32 + 17*xWL + 32*xWL^2)*
      H[0, 0, 0, 0, xWL] + 
     ((16*(628 + 2925*xWL + 3611*xWL^2 + 2925*xWL^3 + 628*xWL^4))/3 - 
       192*(1 - 3*xWL - 7*xWL^2 - 3*xWL^3 + xWL^4)*z2)*
      H[0, 0, 0, {{1, 3, 1}, 0}, xWL] + 
     ((32*(628 + 2925*xWL + 3611*xWL^2 + 2925*xWL^3 + 628*xWL^4))/9 - 
       128*(1 - 3*xWL - 7*xWL^2 - 3*xWL^3 + xWL^4)*z2)*
      H[0, 0, 0, {{1, 3, 1}, 1}, xWL] - 8*(40 - 248*xWL - 223*xWL^2 - 
       248*xWL^3 + 40*xWL^4)*H[0, 0, {3, 0}, -1, xWL] + 
     4*(40 - 248*xWL - 223*xWL^2 - 248*xWL^3 + 40*xWL^4)*
      H[0, 0, {3, 0}, 0, xWL] - 16*(40 - 248*xWL - 223*xWL^2 - 248*xWL^3 + 
       40*xWL^4)*H[0, 0, {3, 1}, -1, xWL] + 
     8*(40 - 248*xWL - 223*xWL^2 - 248*xWL^3 + 40*xWL^4)*
      H[0, 0, {3, 1}, 0, xWL] + 48*xWL*(8 + 35*xWL + 8*xWL^2)*
      H[0, 0, {{1, 3, 1}, 0}, -1, xWL] + 24*(119 + 428*xWL + 545*xWL^2 + 
       428*xWL^3 + 119*xWL^4)*H[0, 0, {{1, 3, 1}, 0}, 0, xWL] - 
     72*(119 + 436*xWL + 580*xWL^2 + 436*xWL^3 + 119*xWL^4)*
      H[0, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
     48*(119 + 436*xWL + 580*xWL^2 + 436*xWL^3 + 119*xWL^4)*
      H[0, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
     32*xWL*(8 + 35*xWL + 8*xWL^2)*H[0, 0, {{1, 3, 1}, 1}, -1, xWL] + 
     16*(119 + 428*xWL + 545*xWL^2 + 428*xWL^3 + 119*xWL^4)*
      H[0, 0, {{1, 3, 1}, 1}, 0, xWL] - 48*(119 + 436*xWL + 580*xWL^2 + 
       436*xWL^3 + 119*xWL^4)*H[0, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
     32*(119 + 436*xWL + 580*xWL^2 + 436*xWL^3 + 119*xWL^4)*
      H[0, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] - 
     16*(66 + 256*xWL + 301*xWL^2 + 256*xWL^3 + 66*xWL^4)*
      H[0, {3, 0}, -1, -1, xWL] - 8*(66 + 256*xWL + 301*xWL^2 + 256*xWL^3 + 
       66*xWL^4)*H[0, {3, 0}, -1, 0, xWL] + 
     48*(66 + 256*xWL + 301*xWL^2 + 256*xWL^3 + 66*xWL^4)*
      H[0, {3, 0}, -1, {{1, 3, 1}, 0}, xWL] + 
     32*(66 + 256*xWL + 301*xWL^2 + 256*xWL^3 + 66*xWL^4)*
      H[0, {3, 0}, -1, {{1, 3, 1}, 1}, xWL] + 
     8*(66 + 256*xWL + 301*xWL^2 + 256*xWL^3 + 66*xWL^4)*
      H[0, {3, 0}, 0, 0, xWL] - 24*(66 + 256*xWL + 301*xWL^2 + 256*xWL^3 + 
       66*xWL^4)*H[0, {3, 0}, 0, {{1, 3, 1}, 0}, xWL] - 
     16*(66 + 256*xWL + 301*xWL^2 + 256*xWL^3 + 66*xWL^4)*
      H[0, {3, 0}, 0, {{1, 3, 1}, 1}, xWL] + 
     8*(66 + 256*xWL + 301*xWL^2 + 256*xWL^3 + 66*xWL^4)*
      H[0, {3, 0}, {3, 0}, -1, xWL] - 4*(66 + 256*xWL + 301*xWL^2 + 
       256*xWL^3 + 66*xWL^4)*H[0, {3, 0}, {3, 0}, 0, xWL] + 
     16*(66 + 256*xWL + 301*xWL^2 + 256*xWL^3 + 66*xWL^4)*
      H[0, {3, 0}, {3, 1}, -1, xWL] - 8*(66 + 256*xWL + 301*xWL^2 + 
       256*xWL^3 + 66*xWL^4)*H[0, {3, 0}, {3, 1}, 0, xWL] - 
     32*(66 + 256*xWL + 301*xWL^2 + 256*xWL^3 + 66*xWL^4)*
      H[0, {3, 1}, -1, -1, xWL] - 16*(66 + 256*xWL + 301*xWL^2 + 256*xWL^3 + 
       66*xWL^4)*H[0, {3, 1}, -1, 0, xWL] + 
     96*(66 + 256*xWL + 301*xWL^2 + 256*xWL^3 + 66*xWL^4)*
      H[0, {3, 1}, -1, {{1, 3, 1}, 0}, xWL] + 
     64*(66 + 256*xWL + 301*xWL^2 + 256*xWL^3 + 66*xWL^4)*
      H[0, {3, 1}, -1, {{1, 3, 1}, 1}, xWL] + 
     16*(66 + 256*xWL + 301*xWL^2 + 256*xWL^3 + 66*xWL^4)*
      H[0, {3, 1}, 0, 0, xWL] - 48*(66 + 256*xWL + 301*xWL^2 + 256*xWL^3 + 
       66*xWL^4)*H[0, {3, 1}, 0, {{1, 3, 1}, 0}, xWL] - 
     32*(66 + 256*xWL + 301*xWL^2 + 256*xWL^3 + 66*xWL^4)*
      H[0, {3, 1}, 0, {{1, 3, 1}, 1}, xWL] + 
     16*(66 + 256*xWL + 301*xWL^2 + 256*xWL^3 + 66*xWL^4)*
      H[0, {3, 1}, {3, 0}, -1, xWL] - 8*(66 + 256*xWL + 301*xWL^2 + 
       256*xWL^3 + 66*xWL^4)*H[0, {3, 1}, {3, 0}, 0, xWL] + 
     32*(66 + 256*xWL + 301*xWL^2 + 256*xWL^3 + 66*xWL^4)*
      H[0, {3, 1}, {3, 1}, -1, xWL] - 16*(66 + 256*xWL + 301*xWL^2 + 
       256*xWL^3 + 66*xWL^4)*H[0, {3, 1}, {3, 1}, 0, xWL] + 
     (16*(62 - 684*xWL - 287*xWL^2 - 684*xWL^3 + 62*xWL^4)*
       H[0, {{1, 3, 1}, 0}, -1, -1, xWL])/3 + 
     24*(85 + 116*xWL + 147*xWL^2 + 116*xWL^3 + 85*xWL^4)*
      H[0, {{1, 3, 1}, 0}, -1, 0, xWL] - 8*(827 + 360*xWL + 1036*xWL^2 + 
       360*xWL^3 + 827*xWL^4)*H[0, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, xWL] - 
     (16*(827 + 360*xWL + 1036*xWL^2 + 360*xWL^3 + 827*xWL^4)*
       H[0, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, xWL])/3 - 
     (8*(1592 + 1404*xWL + 2359*xWL^2 + 1404*xWL^3 + 1592*xWL^4)*
       H[0, {{1, 3, 1}, 0}, 0, -1, xWL])/3 - 
     12*(85 + 116*xWL + 147*xWL^2 + 116*xWL^3 + 85*xWL^4)*
      H[0, {{1, 3, 1}, 0}, 0, 0, xWL] + (9428 + 9792*xWL + 14728*xWL^2 + 
       9792*xWL^3 + 9428*xWL^4)*H[0, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, 
       xWL] + (8*(2357 + 2448*xWL + 3682*xWL^2 + 2448*xWL^3 + 2357*xWL^4)*
       H[0, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, xWL])/3 + 
     144*(85 + 116*xWL + 147*xWL^2 + 116*xWL^3 + 85*xWL^4)*
      H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, xWL] - 
     216*(85 + 116*xWL + 147*xWL^2 + 116*xWL^3 + 85*xWL^4)*
      H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
     144*(85 + 116*xWL + 147*xWL^2 + 116*xWL^3 + 85*xWL^4)*
      H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
     96*(85 + 116*xWL + 147*xWL^2 + 116*xWL^3 + 85*xWL^4)*
      H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, xWL] - 
     144*(85 + 116*xWL + 147*xWL^2 + 116*xWL^3 + 85*xWL^4)*
      H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
     96*(85 + 116*xWL + 147*xWL^2 + 116*xWL^3 + 85*xWL^4)*
      H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
     (32*(62 - 684*xWL - 287*xWL^2 - 684*xWL^3 + 62*xWL^4)*
       H[0, {{1, 3, 1}, 1}, -1, -1, xWL])/9 + 
     16*(85 + 116*xWL + 147*xWL^2 + 116*xWL^3 + 85*xWL^4)*
      H[0, {{1, 3, 1}, 1}, -1, 0, xWL] - 
     (16*(827 + 360*xWL + 1036*xWL^2 + 360*xWL^3 + 827*xWL^4)*
       H[0, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, xWL])/3 - 
     (32*(827 + 360*xWL + 1036*xWL^2 + 360*xWL^3 + 827*xWL^4)*
       H[0, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, xWL])/9 - 
     (16*(1592 + 1404*xWL + 2359*xWL^2 + 1404*xWL^3 + 1592*xWL^4)*
       H[0, {{1, 3, 1}, 1}, 0, -1, xWL])/9 - 
     8*(85 + 116*xWL + 147*xWL^2 + 116*xWL^3 + 85*xWL^4)*
      H[0, {{1, 3, 1}, 1}, 0, 0, xWL] + 
     (8*(2357 + 2448*xWL + 3682*xWL^2 + 2448*xWL^3 + 2357*xWL^4)*
       H[0, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, xWL])/3 + 
     (16*(2357 + 2448*xWL + 3682*xWL^2 + 2448*xWL^3 + 2357*xWL^4)*
       H[0, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, xWL])/9 + 
     96*(85 + 116*xWL + 147*xWL^2 + 116*xWL^3 + 85*xWL^4)*
      H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, xWL] - 
     144*(85 + 116*xWL + 147*xWL^2 + 116*xWL^3 + 85*xWL^4)*
      H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
     96*(85 + 116*xWL + 147*xWL^2 + 116*xWL^3 + 85*xWL^4)*
      H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
     64*(85 + 116*xWL + 147*xWL^2 + 116*xWL^3 + 85*xWL^4)*
      H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, xWL] - 
     96*(85 + 116*xWL + 147*xWL^2 + 116*xWL^3 + 85*xWL^4)*
      H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
     64*(85 + 116*xWL + 147*xWL^2 + 116*xWL^3 + 85*xWL^4)*
      H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] - 
     128*(21 + 112*xWL + 152*xWL^2 + 112*xWL^3 + 21*xWL^4)*
      H[-1, -1, 0, -1, -1, xWL] - 64*(27 + 124*xWL + 164*xWL^2 + 124*xWL^3 + 
       27*xWL^4)*H[-1, -1, 0, -1, 0, xWL] + 
     768*(12 + 59*xWL + 79*xWL^2 + 59*xWL^3 + 12*xWL^4)*
      H[-1, -1, 0, -1, {{1, 3, 1}, 0}, xWL] + 
     512*(12 + 59*xWL + 79*xWL^2 + 59*xWL^3 + 12*xWL^4)*
      H[-1, -1, 0, -1, {{1, 3, 1}, 1}, xWL] + 
     64*(42 + 164*xWL + 199*xWL^2 + 164*xWL^3 + 42*xWL^4)*
      H[-1, -1, 0, 0, -1, xWL] + 32*(39 + 196*xWL + 269*xWL^2 + 196*xWL^3 + 
       39*xWL^4)*H[-1, -1, 0, 0, 0, xWL] - 
     864*(9 + 40*xWL + 52*xWL^2 + 40*xWL^3 + 9*xWL^4)*
      H[-1, -1, 0, 0, {{1, 3, 1}, 0}, xWL] - 
     576*(9 + 40*xWL + 52*xWL^2 + 40*xWL^3 + 9*xWL^4)*
      H[-1, -1, 0, 0, {{1, 3, 1}, 1}, xWL] + 
     192*(4 + 24*xWL + 35*xWL^2 + 24*xWL^3 + 4*xWL^4)*
      H[-1, -1, 0, {3, 0}, -1, xWL] - 96*(4 + 24*xWL + 35*xWL^2 + 24*xWL^3 + 
       4*xWL^4)*H[-1, -1, 0, {3, 0}, 0, xWL] + 
     384*(4 + 24*xWL + 35*xWL^2 + 24*xWL^3 + 4*xWL^4)*
      H[-1, -1, 0, {3, 1}, -1, xWL] - 192*(4 + 24*xWL + 35*xWL^2 + 24*xWL^3 + 
       4*xWL^4)*H[-1, -1, 0, {3, 1}, 0, xWL] - 
     192*(33 + 124*xWL + 152*xWL^2 + 124*xWL^3 + 33*xWL^4)*
      H[-1, -1, 0, {{1, 3, 1}, 0}, -1, xWL] + 
     288*(33 + 124*xWL + 152*xWL^2 + 124*xWL^3 + 33*xWL^4)*
      H[-1, -1, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + 
     192*(33 + 124*xWL + 152*xWL^2 + 124*xWL^3 + 33*xWL^4)*
      H[-1, -1, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
     128*(33 + 124*xWL + 152*xWL^2 + 124*xWL^3 + 33*xWL^4)*
      H[-1, -1, 0, {{1, 3, 1}, 1}, -1, xWL] + 
     192*(33 + 124*xWL + 152*xWL^2 + 124*xWL^3 + 33*xWL^4)*
      H[-1, -1, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
     128*(33 + 124*xWL + 152*xWL^2 + 124*xWL^3 + 33*xWL^4)*
      H[-1, -1, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
     128*(12 + 68*xWL + 97*xWL^2 + 68*xWL^3 + 12*xWL^4)*
      H[-1, -1, {3, 0}, -1, -1, xWL] + 64*(12 + 68*xWL + 97*xWL^2 + 
       68*xWL^3 + 12*xWL^4)*H[-1, -1, {3, 0}, -1, 0, xWL] - 
     384*(12 + 68*xWL + 97*xWL^2 + 68*xWL^3 + 12*xWL^4)*
      H[-1, -1, {3, 0}, -1, {{1, 3, 1}, 0}, xWL] - 
     256*(12 + 68*xWL + 97*xWL^2 + 68*xWL^3 + 12*xWL^4)*
      H[-1, -1, {3, 0}, -1, {{1, 3, 1}, 1}, xWL] - 
     64*(12 + 68*xWL + 97*xWL^2 + 68*xWL^3 + 12*xWL^4)*
      H[-1, -1, {3, 0}, 0, 0, xWL] + 192*(12 + 68*xWL + 97*xWL^2 + 68*xWL^3 + 
       12*xWL^4)*H[-1, -1, {3, 0}, 0, {{1, 3, 1}, 0}, xWL] + 
     128*(12 + 68*xWL + 97*xWL^2 + 68*xWL^3 + 12*xWL^4)*
      H[-1, -1, {3, 0}, 0, {{1, 3, 1}, 1}, xWL] - 
     64*(12 + 68*xWL + 97*xWL^2 + 68*xWL^3 + 12*xWL^4)*
      H[-1, -1, {3, 0}, {3, 0}, -1, xWL] + 
     32*(12 + 68*xWL + 97*xWL^2 + 68*xWL^3 + 12*xWL^4)*
      H[-1, -1, {3, 0}, {3, 0}, 0, xWL] - 
     128*(12 + 68*xWL + 97*xWL^2 + 68*xWL^3 + 12*xWL^4)*
      H[-1, -1, {3, 0}, {3, 1}, -1, xWL] + 
     64*(12 + 68*xWL + 97*xWL^2 + 68*xWL^3 + 12*xWL^4)*
      H[-1, -1, {3, 0}, {3, 1}, 0, xWL] + 
     256*(12 + 68*xWL + 97*xWL^2 + 68*xWL^3 + 12*xWL^4)*
      H[-1, -1, {3, 1}, -1, -1, xWL] + 128*(12 + 68*xWL + 97*xWL^2 + 
       68*xWL^3 + 12*xWL^4)*H[-1, -1, {3, 1}, -1, 0, xWL] - 
     768*(12 + 68*xWL + 97*xWL^2 + 68*xWL^3 + 12*xWL^4)*
      H[-1, -1, {3, 1}, -1, {{1, 3, 1}, 0}, xWL] - 
     512*(12 + 68*xWL + 97*xWL^2 + 68*xWL^3 + 12*xWL^4)*
      H[-1, -1, {3, 1}, -1, {{1, 3, 1}, 1}, xWL] - 
     128*(12 + 68*xWL + 97*xWL^2 + 68*xWL^3 + 12*xWL^4)*
      H[-1, -1, {3, 1}, 0, 0, xWL] + 384*(12 + 68*xWL + 97*xWL^2 + 68*xWL^3 + 
       12*xWL^4)*H[-1, -1, {3, 1}, 0, {{1, 3, 1}, 0}, xWL] + 
     256*(12 + 68*xWL + 97*xWL^2 + 68*xWL^3 + 12*xWL^4)*
      H[-1, -1, {3, 1}, 0, {{1, 3, 1}, 1}, xWL] - 
     128*(12 + 68*xWL + 97*xWL^2 + 68*xWL^3 + 12*xWL^4)*
      H[-1, -1, {3, 1}, {3, 0}, -1, xWL] + 
     64*(12 + 68*xWL + 97*xWL^2 + 68*xWL^3 + 12*xWL^4)*
      H[-1, -1, {3, 1}, {3, 0}, 0, xWL] - 
     256*(12 + 68*xWL + 97*xWL^2 + 68*xWL^3 + 12*xWL^4)*
      H[-1, -1, {3, 1}, {3, 1}, -1, xWL] + 
     128*(12 + 68*xWL + 97*xWL^2 + 68*xWL^3 + 12*xWL^4)*
      H[-1, -1, {3, 1}, {3, 1}, 0, xWL] + 
     384*(9 + 44*xWL + 55*xWL^2 + 44*xWL^3 + 9*xWL^4)*
      H[-1, -1, {{1, 3, 1}, 0}, -1, -1, xWL] - 
     1152*(12 + 52*xWL + 65*xWL^2 + 52*xWL^3 + 12*xWL^4)*
      H[-1, -1, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, xWL] - 
     768*(12 + 52*xWL + 65*xWL^2 + 52*xWL^3 + 12*xWL^4)*
      H[-1, -1, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, xWL] - 
     192*(39 + 164*xWL + 205*xWL^2 + 164*xWL^3 + 39*xWL^4)*
      H[-1, -1, {{1, 3, 1}, 0}, 0, -1, xWL] + 
     576*(27 + 112*xWL + 140*xWL^2 + 112*xWL^3 + 27*xWL^4)*
      H[-1, -1, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, xWL] + 
     384*(27 + 112*xWL + 140*xWL^2 + 112*xWL^3 + 27*xWL^4)*
      H[-1, -1, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, xWL] + 
     256*(9 + 44*xWL + 55*xWL^2 + 44*xWL^3 + 9*xWL^4)*
      H[-1, -1, {{1, 3, 1}, 1}, -1, -1, xWL] - 
     768*(12 + 52*xWL + 65*xWL^2 + 52*xWL^3 + 12*xWL^4)*
      H[-1, -1, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, xWL] - 
     512*(12 + 52*xWL + 65*xWL^2 + 52*xWL^3 + 12*xWL^4)*
      H[-1, -1, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, xWL] - 
     128*(39 + 164*xWL + 205*xWL^2 + 164*xWL^3 + 39*xWL^4)*
      H[-1, -1, {{1, 3, 1}, 1}, 0, -1, xWL] + 
     384*(27 + 112*xWL + 140*xWL^2 + 112*xWL^3 + 27*xWL^4)*
      H[-1, -1, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, xWL] + 
     256*(27 + 112*xWL + 140*xWL^2 + 112*xWL^3 + 27*xWL^4)*
      H[-1, -1, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, xWL] + 
     (512*(68 + 174*xWL + 199*xWL^2 + 174*xWL^3 + 68*xWL^4)*
       H[-1, 0, -1, -1, -1, xWL])/3 - 
     (64*(263 + 636*xWL + 703*xWL^2 + 636*xWL^3 + 263*xWL^4)*
       H[-1, 0, -1, -1, 0, xWL])/3 - 192*(3 + 20*xWL + 31*xWL^2 + 20*xWL^3 + 
       3*xWL^4)*H[-1, 0, -1, -1, {{1, 3, 1}, 0}, xWL] - 
     128*(3 + 20*xWL + 31*xWL^2 + 20*xWL^3 + 3*xWL^4)*
      H[-1, 0, -1, -1, {{1, 3, 1}, 1}, xWL] - 
     (64*(110 - 36*xWL - 191*xWL^2 - 36*xWL^3 + 110*xWL^4)*
       H[-1, 0, -1, 0, -1, xWL])/3 - 32*(51 + 244*xWL + 329*xWL^2 + 
       244*xWL^3 + 51*xWL^4)*H[-1, 0, -1, 0, 0, xWL] + 
     32*(263 + 696*xWL + 796*xWL^2 + 696*xWL^3 + 263*xWL^4)*
      H[-1, 0, -1, 0, {{1, 3, 1}, 0}, xWL] + 
     (64*(263 + 696*xWL + 796*xWL^2 + 696*xWL^3 + 263*xWL^4)*
       H[-1, 0, -1, 0, {{1, 3, 1}, 1}, xWL])/3 - 
     1152*(5 + 22*xWL + 29*xWL^2 + 22*xWL^3 + 5*xWL^4)*
      H[-1, 0, -1, {3, 0}, -1, xWL] + 576*(5 + 22*xWL + 29*xWL^2 + 22*xWL^3 + 
       5*xWL^4)*H[-1, 0, -1, {3, 0}, 0, xWL] - 
     2304*(5 + 22*xWL + 29*xWL^2 + 22*xWL^3 + 5*xWL^4)*
      H[-1, 0, -1, {3, 1}, -1, xWL] + 1152*(5 + 22*xWL + 29*xWL^2 + 
       22*xWL^3 + 5*xWL^4)*H[-1, 0, -1, {3, 1}, 0, xWL] + 
     192*(36 + 152*xWL + 193*xWL^2 + 152*xWL^3 + 36*xWL^4)*
      H[-1, 0, -1, {{1, 3, 1}, 0}, -1, xWL] + 
     64*(73 + 90*xWL + 62*xWL^2 + 90*xWL^3 + 73*xWL^4)*
      H[-1, 0, -1, {{1, 3, 1}, 0}, 0, xWL] - 
     96*(254 + 636*xWL + 703*xWL^2 + 636*xWL^3 + 254*xWL^4)*
      H[-1, 0, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
     64*(254 + 636*xWL + 703*xWL^2 + 636*xWL^3 + 254*xWL^4)*
      H[-1, 0, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
     128*(36 + 152*xWL + 193*xWL^2 + 152*xWL^3 + 36*xWL^4)*
      H[-1, 0, -1, {{1, 3, 1}, 1}, -1, xWL] + 
     (128*(73 + 90*xWL + 62*xWL^2 + 90*xWL^3 + 73*xWL^4)*
       H[-1, 0, -1, {{1, 3, 1}, 1}, 0, xWL])/3 - 
     64*(254 + 636*xWL + 703*xWL^2 + 636*xWL^3 + 254*xWL^4)*
      H[-1, 0, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
     (128*(254 + 636*xWL + 703*xWL^2 + 636*xWL^3 + 254*xWL^4)*
       H[-1, 0, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL])/3 - 
     (64*(244 + 360*xWL + 305*xWL^2 + 360*xWL^3 + 244*xWL^4)*
       H[-1, 0, 0, -1, -1, xWL])/3 + 
     (32*(344 + 1020*xWL + 1219*xWL^2 + 1020*xWL^3 + 344*xWL^4)*
       H[-1, 0, 0, -1, 0, xWL])/3 - 64*(50 + 330*xWL + 457*xWL^2 + 
       330*xWL^3 + 50*xWL^4)*H[-1, 0, 0, -1, {{1, 3, 1}, 0}, xWL] - 
     (128*(50 + 330*xWL + 457*xWL^2 + 330*xWL^3 + 50*xWL^4)*
       H[-1, 0, 0, -1, {{1, 3, 1}, 1}, xWL])/3 + 
     (32*(28 - 528*xWL - 841*xWL^2 - 528*xWL^3 + 28*xWL^4)*
       H[-1, 0, 0, 0, -1, xWL])/3 - 16*(64 - 384*xWL - 661*xWL^2 - 
       384*xWL^3 + 64*xWL^4)*H[-1, 0, 0, 0, {{1, 3, 1}, 0}, xWL] - 
     (32*(64 - 384*xWL - 661*xWL^2 - 384*xWL^3 + 64*xWL^4)*
       H[-1, 0, 0, 0, {{1, 3, 1}, 1}, xWL])/3 + 
     32*(78 + 328*xWL + 425*xWL^2 + 328*xWL^3 + 78*xWL^4)*
      H[-1, 0, 0, {3, 0}, -1, xWL] - 16*(78 + 328*xWL + 425*xWL^2 + 
       328*xWL^3 + 78*xWL^4)*H[-1, 0, 0, {3, 0}, 0, xWL] + 
     64*(78 + 328*xWL + 425*xWL^2 + 328*xWL^3 + 78*xWL^4)*
      H[-1, 0, 0, {3, 1}, -1, xWL] - 32*(78 + 328*xWL + 425*xWL^2 + 
       328*xWL^3 + 78*xWL^4)*H[-1, 0, 0, {3, 1}, 0, xWL] - 
     96*(6 + 32*xWL + 43*xWL^2 + 32*xWL^3 + 6*xWL^4)*
      H[-1, 0, 0, {{1, 3, 1}, 0}, -1, xWL] - 
     32*(73 + 90*xWL + 62*xWL^2 + 90*xWL^3 + 73*xWL^4)*
      H[-1, 0, 0, {{1, 3, 1}, 0}, 0, xWL] + 
     48*(164 + 276*xWL + 253*xWL^2 + 276*xWL^3 + 164*xWL^4)*
      H[-1, 0, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + 
     32*(164 + 276*xWL + 253*xWL^2 + 276*xWL^3 + 164*xWL^4)*
      H[-1, 0, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
     64*(6 + 32*xWL + 43*xWL^2 + 32*xWL^3 + 6*xWL^4)*
      H[-1, 0, 0, {{1, 3, 1}, 1}, -1, xWL] - 
     (64*(73 + 90*xWL + 62*xWL^2 + 90*xWL^3 + 73*xWL^4)*
       H[-1, 0, 0, {{1, 3, 1}, 1}, 0, xWL])/3 + 
     32*(164 + 276*xWL + 253*xWL^2 + 276*xWL^3 + 164*xWL^4)*
      H[-1, 0, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
     (64*(164 + 276*xWL + 253*xWL^2 + 276*xWL^3 + 164*xWL^4)*
       H[-1, 0, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL])/3 - 
     64*(12 + 68*xWL + 97*xWL^2 + 68*xWL^3 + 12*xWL^4)*
      H[-1, 0, {3, 0}, -1, -1, xWL] - 32*(12 + 68*xWL + 97*xWL^2 + 68*xWL^3 + 
       12*xWL^4)*H[-1, 0, {3, 0}, -1, 0, xWL] + 
     192*(12 + 68*xWL + 97*xWL^2 + 68*xWL^3 + 12*xWL^4)*
      H[-1, 0, {3, 0}, -1, {{1, 3, 1}, 0}, xWL] + 
     128*(12 + 68*xWL + 97*xWL^2 + 68*xWL^3 + 12*xWL^4)*
      H[-1, 0, {3, 0}, -1, {{1, 3, 1}, 1}, xWL] + 
     32*(12 + 68*xWL + 97*xWL^2 + 68*xWL^3 + 12*xWL^4)*
      H[-1, 0, {3, 0}, 0, 0, xWL] - 96*(12 + 68*xWL + 97*xWL^2 + 68*xWL^3 + 
       12*xWL^4)*H[-1, 0, {3, 0}, 0, {{1, 3, 1}, 0}, xWL] - 
     64*(12 + 68*xWL + 97*xWL^2 + 68*xWL^3 + 12*xWL^4)*
      H[-1, 0, {3, 0}, 0, {{1, 3, 1}, 1}, xWL] + 
     32*(12 + 68*xWL + 97*xWL^2 + 68*xWL^3 + 12*xWL^4)*
      H[-1, 0, {3, 0}, {3, 0}, -1, xWL] - 
     16*(12 + 68*xWL + 97*xWL^2 + 68*xWL^3 + 12*xWL^4)*
      H[-1, 0, {3, 0}, {3, 0}, 0, xWL] + 
     64*(12 + 68*xWL + 97*xWL^2 + 68*xWL^3 + 12*xWL^4)*
      H[-1, 0, {3, 0}, {3, 1}, -1, xWL] - 
     32*(12 + 68*xWL + 97*xWL^2 + 68*xWL^3 + 12*xWL^4)*
      H[-1, 0, {3, 0}, {3, 1}, 0, xWL] - 128*(12 + 68*xWL + 97*xWL^2 + 
       68*xWL^3 + 12*xWL^4)*H[-1, 0, {3, 1}, -1, -1, xWL] - 
     64*(12 + 68*xWL + 97*xWL^2 + 68*xWL^3 + 12*xWL^4)*
      H[-1, 0, {3, 1}, -1, 0, xWL] + 384*(12 + 68*xWL + 97*xWL^2 + 68*xWL^3 + 
       12*xWL^4)*H[-1, 0, {3, 1}, -1, {{1, 3, 1}, 0}, xWL] + 
     256*(12 + 68*xWL + 97*xWL^2 + 68*xWL^3 + 12*xWL^4)*
      H[-1, 0, {3, 1}, -1, {{1, 3, 1}, 1}, xWL] + 
     64*(12 + 68*xWL + 97*xWL^2 + 68*xWL^3 + 12*xWL^4)*
      H[-1, 0, {3, 1}, 0, 0, xWL] - 192*(12 + 68*xWL + 97*xWL^2 + 68*xWL^3 + 
       12*xWL^4)*H[-1, 0, {3, 1}, 0, {{1, 3, 1}, 0}, xWL] - 
     128*(12 + 68*xWL + 97*xWL^2 + 68*xWL^3 + 12*xWL^4)*
      H[-1, 0, {3, 1}, 0, {{1, 3, 1}, 1}, xWL] + 
     64*(12 + 68*xWL + 97*xWL^2 + 68*xWL^3 + 12*xWL^4)*
      H[-1, 0, {3, 1}, {3, 0}, -1, xWL] - 
     32*(12 + 68*xWL + 97*xWL^2 + 68*xWL^3 + 12*xWL^4)*
      H[-1, 0, {3, 1}, {3, 0}, 0, xWL] + 128*(12 + 68*xWL + 97*xWL^2 + 
       68*xWL^3 + 12*xWL^4)*H[-1, 0, {3, 1}, {3, 1}, -1, xWL] - 
     64*(12 + 68*xWL + 97*xWL^2 + 68*xWL^3 + 12*xWL^4)*
      H[-1, 0, {3, 1}, {3, 1}, 0, xWL] + 
     256*(2 - 33*xWL - 50*xWL^2 - 33*xWL^3 + 2*xWL^4)*
      H[-1, 0, {{1, 3, 1}, 0}, -1, -1, xWL] + 
     96*(37 + 312*xWL + 425*xWL^2 + 312*xWL^3 + 37*xWL^4)*
      H[-1, 0, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, xWL] + 
     64*(37 + 312*xWL + 425*xWL^2 + 312*xWL^3 + 37*xWL^4)*
      H[-1, 0, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, xWL] + 
     64*(41 + 246*xWL + 325*xWL^2 + 246*xWL^3 + 41*xWL^4)*
      H[-1, 0, {{1, 3, 1}, 0}, 0, -1, xWL] - 
     48*(127 + 672*xWL + 875*xWL^2 + 672*xWL^3 + 127*xWL^4)*
      H[-1, 0, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, xWL] - 
     32*(127 + 672*xWL + 875*xWL^2 + 672*xWL^3 + 127*xWL^4)*
      H[-1, 0, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, xWL] + 
     (512*(2 - 33*xWL - 50*xWL^2 - 33*xWL^3 + 2*xWL^4)*
       H[-1, 0, {{1, 3, 1}, 1}, -1, -1, xWL])/3 + 
     64*(37 + 312*xWL + 425*xWL^2 + 312*xWL^3 + 37*xWL^4)*
      H[-1, 0, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, xWL] + 
     (128*(37 + 312*xWL + 425*xWL^2 + 312*xWL^3 + 37*xWL^4)*
       H[-1, 0, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, xWL])/3 + 
     (128*(41 + 246*xWL + 325*xWL^2 + 246*xWL^3 + 41*xWL^4)*
       H[-1, 0, {{1, 3, 1}, 1}, 0, -1, xWL])/3 - 
     32*(127 + 672*xWL + 875*xWL^2 + 672*xWL^3 + 127*xWL^4)*
      H[-1, 0, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, xWL] - 
     (64*(127 + 672*xWL + 875*xWL^2 + 672*xWL^3 + 127*xWL^4)*
       H[-1, 0, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, xWL])/3 - 
     256*(91 + 168*xWL + 173*xWL^2 + 168*xWL^3 + 91*xWL^4)*
      H[-1, {{1, 3, 1}, 0}, -1, -1, -1, xWL] + 
     128*(91 + 162*xWL + 161*xWL^2 + 162*xWL^3 + 91*xWL^4)*
      H[-1, {{1, 3, 1}, 0}, -1, -1, 0, xWL] - 
     64*(7 + 540*xWL + 839*xWL^2 + 540*xWL^3 + 7*xWL^4)*
      H[-1, {{1, 3, 1}, 0}, -1, 0, -1, xWL] + 
     192*(18 + 92*xWL + 127*xWL^2 + 92*xWL^3 + 18*xWL^4)*
      H[-1, {{1, 3, 1}, 0}, -1, 0, 0, xWL] - 
     96*(101 + 12*xWL - 77*xWL^2 + 12*xWL^3 + 101*xWL^4)*
      H[-1, {{1, 3, 1}, 0}, -1, 0, {{1, 3, 1}, 0}, xWL] - 
     64*(101 + 12*xWL - 77*xWL^2 + 12*xWL^3 + 101*xWL^4)*
      H[-1, {{1, 3, 1}, 0}, -1, 0, {{1, 3, 1}, 1}, xWL] + 
     3840*(3 + 14*xWL + 19*xWL^2 + 14*xWL^3 + 3*xWL^4)*
      H[-1, {{1, 3, 1}, 0}, -1, {3, 0}, -1, xWL] - 
     1920*(3 + 14*xWL + 19*xWL^2 + 14*xWL^3 + 3*xWL^4)*
      H[-1, {{1, 3, 1}, 0}, -1, {3, 0}, 0, xWL] + 
     7680*(3 + 14*xWL + 19*xWL^2 + 14*xWL^3 + 3*xWL^4)*
      H[-1, {{1, 3, 1}, 0}, -1, {3, 1}, -1, xWL] - 
     3840*(3 + 14*xWL + 19*xWL^2 + 14*xWL^3 + 3*xWL^4)*
      H[-1, {{1, 3, 1}, 0}, -1, {3, 1}, 0, xWL] - 
     192*(55 + 18*xWL - 28*xWL^2 + 18*xWL^3 + 55*xWL^4)*
      H[-1, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, 0, xWL] - 
     128*(55 + 18*xWL - 28*xWL^2 + 18*xWL^3 + 55*xWL^4)*
      H[-1, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, 0, xWL] + 
     64*(217 + 336*xWL + 311*xWL^2 + 336*xWL^3 + 217*xWL^4)*
      H[-1, {{1, 3, 1}, 0}, 0, -1, -1, xWL] - 
     64*(91 + 162*xWL + 161*xWL^2 + 162*xWL^3 + 91*xWL^4)*
      H[-1, {{1, 3, 1}, 0}, 0, -1, 0, xWL] - 
     96*(35 + 12*xWL - 11*xWL^2 + 12*xWL^3 + 35*xWL^4)*
      H[-1, {{1, 3, 1}, 0}, 0, -1, {{1, 3, 1}, 0}, xWL] - 
     64*(35 + 12*xWL - 11*xWL^2 + 12*xWL^3 + 35*xWL^4)*
      H[-1, {{1, 3, 1}, 0}, 0, -1, {{1, 3, 1}, 1}, xWL] - 
     64*(14 - 270*xWL - 437*xWL^2 - 270*xWL^3 + 14*xWL^4)*
      H[-1, {{1, 3, 1}, 0}, 0, 0, -1, xWL] - 
     96*(18 + 92*xWL + 127*xWL^2 + 92*xWL^3 + 18*xWL^4)*
      H[-1, {{1, 3, 1}, 0}, 0, 0, 0, xWL] + 
     192*(34 + 3*xWL - 28*xWL^2 + 3*xWL^3 + 34*xWL^4)*
      H[-1, {{1, 3, 1}, 0}, 0, 0, {{1, 3, 1}, 0}, xWL] + 
     128*(34 + 3*xWL - 28*xWL^2 + 3*xWL^3 + 34*xWL^4)*
      H[-1, {{1, 3, 1}, 0}, 0, 0, {{1, 3, 1}, 1}, xWL] - 
     1920*(3 + 14*xWL + 19*xWL^2 + 14*xWL^3 + 3*xWL^4)*
      H[-1, {{1, 3, 1}, 0}, 0, {3, 0}, -1, xWL] + 
     960*(3 + 14*xWL + 19*xWL^2 + 14*xWL^3 + 3*xWL^4)*
      H[-1, {{1, 3, 1}, 0}, 0, {3, 0}, 0, xWL] - 
     3840*(3 + 14*xWL + 19*xWL^2 + 14*xWL^3 + 3*xWL^4)*
      H[-1, {{1, 3, 1}, 0}, 0, {3, 1}, -1, xWL] + 
     1920*(3 + 14*xWL + 19*xWL^2 + 14*xWL^3 + 3*xWL^4)*
      H[-1, {{1, 3, 1}, 0}, 0, {3, 1}, 0, xWL] + 
     96*(55 + 18*xWL - 28*xWL^2 + 18*xWL^3 + 55*xWL^4)*
      H[-1, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, 0, xWL] + 
     64*(55 + 18*xWL - 28*xWL^2 + 18*xWL^3 + 55*xWL^4)*
      H[-1, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, 0, xWL] - 
     (512*(91 + 168*xWL + 173*xWL^2 + 168*xWL^3 + 91*xWL^4)*
       H[-1, {{1, 3, 1}, 1}, -1, -1, -1, xWL])/3 + 
     (256*(91 + 162*xWL + 161*xWL^2 + 162*xWL^3 + 91*xWL^4)*
       H[-1, {{1, 3, 1}, 1}, -1, -1, 0, xWL])/3 - 
     (128*(7 + 540*xWL + 839*xWL^2 + 540*xWL^3 + 7*xWL^4)*
       H[-1, {{1, 3, 1}, 1}, -1, 0, -1, xWL])/3 + 
     128*(18 + 92*xWL + 127*xWL^2 + 92*xWL^3 + 18*xWL^4)*
      H[-1, {{1, 3, 1}, 1}, -1, 0, 0, xWL] - 
     64*(101 + 12*xWL - 77*xWL^2 + 12*xWL^3 + 101*xWL^4)*
      H[-1, {{1, 3, 1}, 1}, -1, 0, {{1, 3, 1}, 0}, xWL] - 
     (128*(101 + 12*xWL - 77*xWL^2 + 12*xWL^3 + 101*xWL^4)*
       H[-1, {{1, 3, 1}, 1}, -1, 0, {{1, 3, 1}, 1}, xWL])/3 + 
     2560*(3 + 14*xWL + 19*xWL^2 + 14*xWL^3 + 3*xWL^4)*
      H[-1, {{1, 3, 1}, 1}, -1, {3, 0}, -1, xWL] - 
     1280*(3 + 14*xWL + 19*xWL^2 + 14*xWL^3 + 3*xWL^4)*
      H[-1, {{1, 3, 1}, 1}, -1, {3, 0}, 0, xWL] + 
     5120*(3 + 14*xWL + 19*xWL^2 + 14*xWL^3 + 3*xWL^4)*
      H[-1, {{1, 3, 1}, 1}, -1, {3, 1}, -1, xWL] - 
     2560*(3 + 14*xWL + 19*xWL^2 + 14*xWL^3 + 3*xWL^4)*
      H[-1, {{1, 3, 1}, 1}, -1, {3, 1}, 0, xWL] - 
     128*(55 + 18*xWL - 28*xWL^2 + 18*xWL^3 + 55*xWL^4)*
      H[-1, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, 0, xWL] - 
     (256*(55 + 18*xWL - 28*xWL^2 + 18*xWL^3 + 55*xWL^4)*
       H[-1, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, 0, xWL])/3 + 
     (128*(217 + 336*xWL + 311*xWL^2 + 336*xWL^3 + 217*xWL^4)*
       H[-1, {{1, 3, 1}, 1}, 0, -1, -1, xWL])/3 - 
     (128*(91 + 162*xWL + 161*xWL^2 + 162*xWL^3 + 91*xWL^4)*
       H[-1, {{1, 3, 1}, 1}, 0, -1, 0, xWL])/3 - 
     64*(35 + 12*xWL - 11*xWL^2 + 12*xWL^3 + 35*xWL^4)*
      H[-1, {{1, 3, 1}, 1}, 0, -1, {{1, 3, 1}, 0}, xWL] - 
     (128*(35 + 12*xWL - 11*xWL^2 + 12*xWL^3 + 35*xWL^4)*
       H[-1, {{1, 3, 1}, 1}, 0, -1, {{1, 3, 1}, 1}, xWL])/3 - 
     (128*(14 - 270*xWL - 437*xWL^2 - 270*xWL^3 + 14*xWL^4)*
       H[-1, {{1, 3, 1}, 1}, 0, 0, -1, xWL])/3 - 
     64*(18 + 92*xWL + 127*xWL^2 + 92*xWL^3 + 18*xWL^4)*
      H[-1, {{1, 3, 1}, 1}, 0, 0, 0, xWL] + 
     128*(34 + 3*xWL - 28*xWL^2 + 3*xWL^3 + 34*xWL^4)*
      H[-1, {{1, 3, 1}, 1}, 0, 0, {{1, 3, 1}, 0}, xWL] + 
     (256*(34 + 3*xWL - 28*xWL^2 + 3*xWL^3 + 34*xWL^4)*
       H[-1, {{1, 3, 1}, 1}, 0, 0, {{1, 3, 1}, 1}, xWL])/3 - 
     1280*(3 + 14*xWL + 19*xWL^2 + 14*xWL^3 + 3*xWL^4)*
      H[-1, {{1, 3, 1}, 1}, 0, {3, 0}, -1, xWL] + 
     640*(3 + 14*xWL + 19*xWL^2 + 14*xWL^3 + 3*xWL^4)*
      H[-1, {{1, 3, 1}, 1}, 0, {3, 0}, 0, xWL] - 
     2560*(3 + 14*xWL + 19*xWL^2 + 14*xWL^3 + 3*xWL^4)*
      H[-1, {{1, 3, 1}, 1}, 0, {3, 1}, -1, xWL] + 
     1280*(3 + 14*xWL + 19*xWL^2 + 14*xWL^3 + 3*xWL^4)*
      H[-1, {{1, 3, 1}, 1}, 0, {3, 1}, 0, xWL] + 
     64*(55 + 18*xWL - 28*xWL^2 + 18*xWL^3 + 55*xWL^4)*
      H[-1, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, 0, xWL] + 
     (128*(55 + 18*xWL - 28*xWL^2 + 18*xWL^3 + 55*xWL^4)*
       H[-1, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, 0, xWL])/3 + 
     128*(3 + 14*xWL + 19*xWL^2 + 14*xWL^3 + 3*xWL^4)*
      H[0, -1, -1, -1, 0, xWL] - 384*(3 + 14*xWL + 19*xWL^2 + 14*xWL^3 + 
       3*xWL^4)*H[0, -1, -1, -1, {{1, 3, 1}, 0}, xWL] - 
     256*(3 + 14*xWL + 19*xWL^2 + 14*xWL^3 + 3*xWL^4)*
      H[0, -1, -1, -1, {{1, 3, 1}, 1}, xWL] + 
     192*(11 + 40*xWL + 48*xWL^2 + 40*xWL^3 + 11*xWL^4)*
      H[0, -1, -1, 0, -1, xWL] - 288*(3 + 8*xWL + 8*xWL^2 + 8*xWL^3 + 
       3*xWL^4)*H[0, -1, -1, 0, {{1, 3, 1}, 0}, xWL] - 
     192*(3 + 8*xWL + 8*xWL^2 + 8*xWL^3 + 3*xWL^4)*
      H[0, -1, -1, 0, {{1, 3, 1}, 1}, xWL] - 
     256*(6 + 23*xWL + 28*xWL^2 + 23*xWL^3 + 6*xWL^4)*
      H[0, -1, -1, {3, 0}, -1, xWL] + 128*(6 + 23*xWL + 28*xWL^2 + 23*xWL^3 + 
       6*xWL^4)*H[0, -1, -1, {3, 0}, 0, xWL] - 
     512*(6 + 23*xWL + 28*xWL^2 + 23*xWL^3 + 6*xWL^4)*
      H[0, -1, -1, {3, 1}, -1, xWL] + 256*(6 + 23*xWL + 28*xWL^2 + 23*xWL^3 + 
       6*xWL^4)*H[0, -1, -1, {3, 1}, 0, xWL] - 
     192*(9 + 28*xWL + 32*xWL^2 + 28*xWL^3 + 9*xWL^4)*
      H[0, -1, -1, {{1, 3, 1}, 0}, -1, xWL] + 
     288*(15 + 52*xWL + 62*xWL^2 + 52*xWL^3 + 15*xWL^4)*
      H[0, -1, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + 
     192*(15 + 52*xWL + 62*xWL^2 + 52*xWL^3 + 15*xWL^4)*
      H[0, -1, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
     128*(9 + 28*xWL + 32*xWL^2 + 28*xWL^3 + 9*xWL^4)*
      H[0, -1, -1, {{1, 3, 1}, 1}, -1, xWL] + 
     192*(15 + 52*xWL + 62*xWL^2 + 52*xWL^3 + 15*xWL^4)*
      H[0, -1, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
     128*(15 + 52*xWL + 62*xWL^2 + 52*xWL^3 + 15*xWL^4)*
      H[0, -1, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] - 
     64*(3 - 16*xWL - 32*xWL^2 - 16*xWL^3 + 3*xWL^4)*
      H[0, -1, 0, -1, -1, xWL] + 192*(3 - 10*xWL - 23*xWL^2 - 10*xWL^3 + 
       3*xWL^4)*H[0, -1, 0, -1, {{1, 3, 1}, 0}, xWL] + 
     128*(3 - 10*xWL - 23*xWL^2 - 10*xWL^3 + 3*xWL^4)*
      H[0, -1, 0, -1, {{1, 3, 1}, 1}, xWL] - 
     32*(72 + 284*xWL + 349*xWL^2 + 284*xWL^3 + 72*xWL^4)*
      H[0, -1, 0, 0, -1, xWL] + 16*(33 + 92*xWL + 91*xWL^2 + 92*xWL^3 + 
       33*xWL^4)*H[0, -1, 0, 0, 0, xWL] + 
     144*(13 + 64*xWL + 86*xWL^2 + 64*xWL^3 + 13*xWL^4)*
      H[0, -1, 0, 0, {{1, 3, 1}, 0}, xWL] + 
     96*(13 + 64*xWL + 86*xWL^2 + 64*xWL^3 + 13*xWL^4)*
      H[0, -1, 0, 0, {{1, 3, 1}, 1}, xWL] + 
     96*(12 + 40*xWL + 45*xWL^2 + 40*xWL^3 + 12*xWL^4)*
      H[0, -1, 0, {3, 0}, -1, xWL] - 48*(12 + 40*xWL + 45*xWL^2 + 40*xWL^3 + 
       12*xWL^4)*H[0, -1, 0, {3, 0}, 0, xWL] + 
     192*(12 + 40*xWL + 45*xWL^2 + 40*xWL^3 + 12*xWL^4)*
      H[0, -1, 0, {3, 1}, -1, xWL] - 96*(12 + 40*xWL + 45*xWL^2 + 40*xWL^3 + 
       12*xWL^4)*H[0, -1, 0, {3, 1}, 0, xWL] + 
     96*(39 + 148*xWL + 182*xWL^2 + 148*xWL^3 + 39*xWL^4)*
      H[0, -1, 0, {{1, 3, 1}, 0}, -1, xWL] - 
     144*(45 + 172*xWL + 212*xWL^2 + 172*xWL^3 + 45*xWL^4)*
      H[0, -1, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
     96*(45 + 172*xWL + 212*xWL^2 + 172*xWL^3 + 45*xWL^4)*
      H[0, -1, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
     64*(39 + 148*xWL + 182*xWL^2 + 148*xWL^3 + 39*xWL^4)*
      H[0, -1, 0, {{1, 3, 1}, 1}, -1, xWL] - 
     96*(45 + 172*xWL + 212*xWL^2 + 172*xWL^3 + 45*xWL^4)*
      H[0, -1, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
     64*(45 + 172*xWL + 212*xWL^2 + 172*xWL^3 + 45*xWL^4)*
      H[0, -1, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
     64*(12 + 28*xWL + 23*xWL^2 + 28*xWL^3 + 12*xWL^4)*
      H[0, -1, {3, 0}, -1, -1, xWL] + 32*(12 + 28*xWL + 23*xWL^2 + 28*xWL^3 + 
       12*xWL^4)*H[0, -1, {3, 0}, -1, 0, xWL] - 
     192*(12 + 28*xWL + 23*xWL^2 + 28*xWL^3 + 12*xWL^4)*
      H[0, -1, {3, 0}, -1, {{1, 3, 1}, 0}, xWL] - 
     128*(12 + 28*xWL + 23*xWL^2 + 28*xWL^3 + 12*xWL^4)*
      H[0, -1, {3, 0}, -1, {{1, 3, 1}, 1}, xWL] - 
     32*(12 + 28*xWL + 23*xWL^2 + 28*xWL^3 + 12*xWL^4)*
      H[0, -1, {3, 0}, 0, 0, xWL] + 96*(12 + 28*xWL + 23*xWL^2 + 28*xWL^3 + 
       12*xWL^4)*H[0, -1, {3, 0}, 0, {{1, 3, 1}, 0}, xWL] + 
     64*(12 + 28*xWL + 23*xWL^2 + 28*xWL^3 + 12*xWL^4)*
      H[0, -1, {3, 0}, 0, {{1, 3, 1}, 1}, xWL] - 
     32*(12 + 28*xWL + 23*xWL^2 + 28*xWL^3 + 12*xWL^4)*
      H[0, -1, {3, 0}, {3, 0}, -1, xWL] + 
     16*(12 + 28*xWL + 23*xWL^2 + 28*xWL^3 + 12*xWL^4)*
      H[0, -1, {3, 0}, {3, 0}, 0, xWL] - 
     64*(12 + 28*xWL + 23*xWL^2 + 28*xWL^3 + 12*xWL^4)*
      H[0, -1, {3, 0}, {3, 1}, -1, xWL] + 
     32*(12 + 28*xWL + 23*xWL^2 + 28*xWL^3 + 12*xWL^4)*
      H[0, -1, {3, 0}, {3, 1}, 0, xWL] + 128*(12 + 28*xWL + 23*xWL^2 + 
       28*xWL^3 + 12*xWL^4)*H[0, -1, {3, 1}, -1, -1, xWL] + 
     64*(12 + 28*xWL + 23*xWL^2 + 28*xWL^3 + 12*xWL^4)*
      H[0, -1, {3, 1}, -1, 0, xWL] - 384*(12 + 28*xWL + 23*xWL^2 + 28*xWL^3 + 
       12*xWL^4)*H[0, -1, {3, 1}, -1, {{1, 3, 1}, 0}, xWL] - 
     256*(12 + 28*xWL + 23*xWL^2 + 28*xWL^3 + 12*xWL^4)*
      H[0, -1, {3, 1}, -1, {{1, 3, 1}, 1}, xWL] - 
     64*(12 + 28*xWL + 23*xWL^2 + 28*xWL^3 + 12*xWL^4)*
      H[0, -1, {3, 1}, 0, 0, xWL] + 192*(12 + 28*xWL + 23*xWL^2 + 28*xWL^3 + 
       12*xWL^4)*H[0, -1, {3, 1}, 0, {{1, 3, 1}, 0}, xWL] + 
     128*(12 + 28*xWL + 23*xWL^2 + 28*xWL^3 + 12*xWL^4)*
      H[0, -1, {3, 1}, 0, {{1, 3, 1}, 1}, xWL] - 
     64*(12 + 28*xWL + 23*xWL^2 + 28*xWL^3 + 12*xWL^4)*
      H[0, -1, {3, 1}, {3, 0}, -1, xWL] + 
     32*(12 + 28*xWL + 23*xWL^2 + 28*xWL^3 + 12*xWL^4)*
      H[0, -1, {3, 1}, {3, 0}, 0, xWL] - 128*(12 + 28*xWL + 23*xWL^2 + 
       28*xWL^3 + 12*xWL^4)*H[0, -1, {3, 1}, {3, 1}, -1, xWL] + 
     64*(12 + 28*xWL + 23*xWL^2 + 28*xWL^3 + 12*xWL^4)*
      H[0, -1, {3, 1}, {3, 1}, 0, xWL] - 
     192*(9 + 44*xWL + 55*xWL^2 + 44*xWL^3 + 9*xWL^4)*
      H[0, -1, {{1, 3, 1}, 0}, -1, -1, xWL] + 
     576*(12 + 52*xWL + 65*xWL^2 + 52*xWL^3 + 12*xWL^4)*
      H[0, -1, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, xWL] + 
     384*(12 + 52*xWL + 65*xWL^2 + 52*xWL^3 + 12*xWL^4)*
      H[0, -1, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, xWL] + 
     96*(39 + 164*xWL + 205*xWL^2 + 164*xWL^3 + 39*xWL^4)*
      H[0, -1, {{1, 3, 1}, 0}, 0, -1, xWL] - 
     288*(27 + 112*xWL + 140*xWL^2 + 112*xWL^3 + 27*xWL^4)*
      H[0, -1, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, xWL] - 
     192*(27 + 112*xWL + 140*xWL^2 + 112*xWL^3 + 27*xWL^4)*
      H[0, -1, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, xWL] - 
     128*(9 + 44*xWL + 55*xWL^2 + 44*xWL^3 + 9*xWL^4)*
      H[0, -1, {{1, 3, 1}, 1}, -1, -1, xWL] + 
     384*(12 + 52*xWL + 65*xWL^2 + 52*xWL^3 + 12*xWL^4)*
      H[0, -1, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, xWL] + 
     256*(12 + 52*xWL + 65*xWL^2 + 52*xWL^3 + 12*xWL^4)*
      H[0, -1, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, xWL] + 
     64*(39 + 164*xWL + 205*xWL^2 + 164*xWL^3 + 39*xWL^4)*
      H[0, -1, {{1, 3, 1}, 1}, 0, -1, xWL] - 
     192*(27 + 112*xWL + 140*xWL^2 + 112*xWL^3 + 27*xWL^4)*
      H[0, -1, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, xWL] - 
     128*(27 + 112*xWL + 140*xWL^2 + 112*xWL^3 + 27*xWL^4)*
      H[0, -1, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, xWL] - 
     (256*(32 + 30*xWL + 19*xWL^2 + 30*xWL^3 + 32*xWL^4)*
       H[0, 0, -1, -1, -1, xWL])/3 + 
     (32*(137 + 132*xWL + 73*xWL^2 + 132*xWL^3 + 137*xWL^4)*
       H[0, 0, -1, -1, 0, xWL])/3 - 96*(3 + 4*xWL - xWL^2 + 4*xWL^3 + 
       3*xWL^4)*H[0, 0, -1, -1, {{1, 3, 1}, 0}, xWL] - 
     64*(3 + 4*xWL - xWL^2 + 4*xWL^3 + 3*xWL^4)*H[0, 0, -1, -1, 
       {{1, 3, 1}, 1}, xWL] + (32*(236 + 468*xWL + 439*xWL^2 + 468*xWL^3 + 
        236*xWL^4)*H[0, 0, -1, 0, -1, xWL])/3 - 
     16*(9 - 4*xWL - 29*xWL^2 - 4*xWL^3 + 9*xWL^4)*H[0, 0, -1, 0, 0, xWL] - 
     16*(209 + 480*xWL + 526*xWL^2 + 480*xWL^3 + 209*xWL^4)*
      H[0, 0, -1, 0, {{1, 3, 1}, 0}, xWL] - 
     (32*(209 + 480*xWL + 526*xWL^2 + 480*xWL^3 + 209*xWL^4)*
       H[0, 0, -1, 0, {{1, 3, 1}, 1}, xWL])/3 - 
     192*(1 - 2*xWL - 7*xWL^2 - 2*xWL^3 + xWL^4)*H[0, 0, -1, {3, 0}, -1, 
       xWL] + 96*(1 - 2*xWL - 7*xWL^2 - 2*xWL^3 + xWL^4)*
      H[0, 0, -1, {3, 0}, 0, xWL] - 384*(1 - 2*xWL - 7*xWL^2 - 2*xWL^3 + 
       xWL^4)*H[0, 0, -1, {3, 1}, -1, xWL] + 
     192*(1 - 2*xWL - 7*xWL^2 - 2*xWL^3 + xWL^4)*H[0, 0, -1, {3, 1}, 0, 
       xWL] - 96*(30 + 128*xWL + 163*xWL^2 + 128*xWL^3 + 30*xWL^4)*
      H[0, 0, -1, {{1, 3, 1}, 0}, -1, xWL] - 
     32*(64 + 54*xWL + 17*xWL^2 + 54*xWL^3 + 64*xWL^4)*
      H[0, 0, -1, {{1, 3, 1}, 0}, 0, xWL] + 
     48*(218 + 492*xWL + 523*xWL^2 + 492*xWL^3 + 218*xWL^4)*
      H[0, 0, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + 
     32*(218 + 492*xWL + 523*xWL^2 + 492*xWL^3 + 218*xWL^4)*
      H[0, 0, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
     64*(30 + 128*xWL + 163*xWL^2 + 128*xWL^3 + 30*xWL^4)*
      H[0, 0, -1, {{1, 3, 1}, 1}, -1, xWL] - 
     (64*(64 + 54*xWL + 17*xWL^2 + 54*xWL^3 + 64*xWL^4)*
       H[0, 0, -1, {{1, 3, 1}, 1}, 0, xWL])/3 + 
     32*(218 + 492*xWL + 523*xWL^2 + 492*xWL^3 + 218*xWL^4)*
      H[0, 0, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
     (64*(218 + 492*xWL + 523*xWL^2 + 492*xWL^3 + 218*xWL^4)*
       H[0, 0, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL])/3 + 
     (32*(172 + 72*xWL - 55*xWL^2 + 72*xWL^3 + 172*xWL^4)*
       H[0, 0, 0, -1, -1, xWL])/3 - 
     (16*(146 + 228*xWL + 229*xWL^2 + 228*xWL^3 + 146*xWL^4)*
       H[0, 0, 0, -1, 0, xWL])/3 - 32*(13 - 78*xWL - 142*xWL^2 - 78*xWL^3 + 
       13*xWL^4)*H[0, 0, 0, -1, {{1, 3, 1}, 0}, xWL] - 
     (64*(13 - 78*xWL - 142*xWL^2 - 78*xWL^3 + 13*xWL^4)*
       H[0, 0, 0, -1, {{1, 3, 1}, 1}, xWL])/3 - 
     (16*(154 - 24*xWL - 211*xWL^2 - 24*xWL^3 + 154*xWL^4)*
       H[0, 0, 0, 0, -1, xWL])/3 + 8*(154 - 24*xWL - 211*xWL^2 - 24*xWL^3 + 
       154*xWL^4)*H[0, 0, 0, 0, {{1, 3, 1}, 0}, xWL] + 
     (16*(154 - 24*xWL - 211*xWL^2 - 24*xWL^3 + 154*xWL^4)*
       H[0, 0, 0, 0, {{1, 3, 1}, 1}, xWL])/3 - 
     16*(6 + 40*xWL + 65*xWL^2 + 40*xWL^3 + 6*xWL^4)*
      H[0, 0, 0, {3, 0}, -1, xWL] + 8*(6 + 40*xWL + 65*xWL^2 + 40*xWL^3 + 
       6*xWL^4)*H[0, 0, 0, {3, 0}, 0, xWL] - 
     32*(6 + 40*xWL + 65*xWL^2 + 40*xWL^3 + 6*xWL^4)*
      H[0, 0, 0, {3, 1}, -1, xWL] + 16*(6 + 40*xWL + 65*xWL^2 + 40*xWL^3 + 
       6*xWL^4)*H[0, 0, 0, {3, 1}, 0, xWL] + 48*xWL*(8 + 13*xWL + 8*xWL^2)*
      H[0, 0, 0, {{1, 3, 1}, 0}, -1, xWL] + 
     16*(64 + 54*xWL + 17*xWL^2 + 54*xWL^3 + 64*xWL^4)*
      H[0, 0, 0, {{1, 3, 1}, 0}, 0, xWL] - 
     24*(128 + 132*xWL + 73*xWL^2 + 132*xWL^3 + 128*xWL^4)*
      H[0, 0, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
     16*(128 + 132*xWL + 73*xWL^2 + 132*xWL^3 + 128*xWL^4)*
      H[0, 0, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
     32*xWL*(8 + 13*xWL + 8*xWL^2)*H[0, 0, 0, {{1, 3, 1}, 1}, -1, xWL] + 
     (32*(64 + 54*xWL + 17*xWL^2 + 54*xWL^3 + 64*xWL^4)*
       H[0, 0, 0, {{1, 3, 1}, 1}, 0, xWL])/3 - 
     16*(128 + 132*xWL + 73*xWL^2 + 132*xWL^3 + 128*xWL^4)*
      H[0, 0, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
     (32*(128 + 132*xWL + 73*xWL^2 + 132*xWL^3 + 128*xWL^4)*
       H[0, 0, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL])/3 - 
     32*(12 + 28*xWL + 23*xWL^2 + 28*xWL^3 + 12*xWL^4)*
      H[0, 0, {3, 0}, -1, -1, xWL] - 16*(12 + 28*xWL + 23*xWL^2 + 28*xWL^3 + 
       12*xWL^4)*H[0, 0, {3, 0}, -1, 0, xWL] + 
     96*(12 + 28*xWL + 23*xWL^2 + 28*xWL^3 + 12*xWL^4)*
      H[0, 0, {3, 0}, -1, {{1, 3, 1}, 0}, xWL] + 
     64*(12 + 28*xWL + 23*xWL^2 + 28*xWL^3 + 12*xWL^4)*
      H[0, 0, {3, 0}, -1, {{1, 3, 1}, 1}, xWL] + 
     16*(12 + 28*xWL + 23*xWL^2 + 28*xWL^3 + 12*xWL^4)*
      H[0, 0, {3, 0}, 0, 0, xWL] - 48*(12 + 28*xWL + 23*xWL^2 + 28*xWL^3 + 
       12*xWL^4)*H[0, 0, {3, 0}, 0, {{1, 3, 1}, 0}, xWL] - 
     32*(12 + 28*xWL + 23*xWL^2 + 28*xWL^3 + 12*xWL^4)*
      H[0, 0, {3, 0}, 0, {{1, 3, 1}, 1}, xWL] + 
     16*(12 + 28*xWL + 23*xWL^2 + 28*xWL^3 + 12*xWL^4)*
      H[0, 0, {3, 0}, {3, 0}, -1, xWL] - 
     8*(12 + 28*xWL + 23*xWL^2 + 28*xWL^3 + 12*xWL^4)*
      H[0, 0, {3, 0}, {3, 0}, 0, xWL] + 32*(12 + 28*xWL + 23*xWL^2 + 
       28*xWL^3 + 12*xWL^4)*H[0, 0, {3, 0}, {3, 1}, -1, xWL] - 
     16*(12 + 28*xWL + 23*xWL^2 + 28*xWL^3 + 12*xWL^4)*
      H[0, 0, {3, 0}, {3, 1}, 0, xWL] - 64*(12 + 28*xWL + 23*xWL^2 + 
       28*xWL^3 + 12*xWL^4)*H[0, 0, {3, 1}, -1, -1, xWL] - 
     32*(12 + 28*xWL + 23*xWL^2 + 28*xWL^3 + 12*xWL^4)*
      H[0, 0, {3, 1}, -1, 0, xWL] + 192*(12 + 28*xWL + 23*xWL^2 + 28*xWL^3 + 
       12*xWL^4)*H[0, 0, {3, 1}, -1, {{1, 3, 1}, 0}, xWL] + 
     128*(12 + 28*xWL + 23*xWL^2 + 28*xWL^3 + 12*xWL^4)*
      H[0, 0, {3, 1}, -1, {{1, 3, 1}, 1}, xWL] + 
     32*(12 + 28*xWL + 23*xWL^2 + 28*xWL^3 + 12*xWL^4)*
      H[0, 0, {3, 1}, 0, 0, xWL] - 96*(12 + 28*xWL + 23*xWL^2 + 28*xWL^3 + 
       12*xWL^4)*H[0, 0, {3, 1}, 0, {{1, 3, 1}, 0}, xWL] - 
     64*(12 + 28*xWL + 23*xWL^2 + 28*xWL^3 + 12*xWL^4)*
      H[0, 0, {3, 1}, 0, {{1, 3, 1}, 1}, xWL] + 
     32*(12 + 28*xWL + 23*xWL^2 + 28*xWL^3 + 12*xWL^4)*
      H[0, 0, {3, 1}, {3, 0}, -1, xWL] - 
     16*(12 + 28*xWL + 23*xWL^2 + 28*xWL^3 + 12*xWL^4)*
      H[0, 0, {3, 1}, {3, 0}, 0, xWL] + 64*(12 + 28*xWL + 23*xWL^2 + 
       28*xWL^3 + 12*xWL^4)*H[0, 0, {3, 1}, {3, 1}, -1, xWL] - 
     32*(12 + 28*xWL + 23*xWL^2 + 28*xWL^3 + 12*xWL^4)*
      H[0, 0, {3, 1}, {3, 1}, 0, xWL] - 128*(2 - 33*xWL - 50*xWL^2 - 
       33*xWL^3 + 2*xWL^4)*H[0, 0, {{1, 3, 1}, 0}, -1, -1, xWL] - 
     48*(37 + 312*xWL + 425*xWL^2 + 312*xWL^3 + 37*xWL^4)*
      H[0, 0, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, xWL] - 
     32*(37 + 312*xWL + 425*xWL^2 + 312*xWL^3 + 37*xWL^4)*
      H[0, 0, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, xWL] - 
     32*(41 + 246*xWL + 325*xWL^2 + 246*xWL^3 + 41*xWL^4)*
      H[0, 0, {{1, 3, 1}, 0}, 0, -1, xWL] + 
     24*(127 + 672*xWL + 875*xWL^2 + 672*xWL^3 + 127*xWL^4)*
      H[0, 0, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, xWL] + 
     16*(127 + 672*xWL + 875*xWL^2 + 672*xWL^3 + 127*xWL^4)*
      H[0, 0, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, xWL] - 
     (256*(2 - 33*xWL - 50*xWL^2 - 33*xWL^3 + 2*xWL^4)*
       H[0, 0, {{1, 3, 1}, 1}, -1, -1, xWL])/3 - 
     32*(37 + 312*xWL + 425*xWL^2 + 312*xWL^3 + 37*xWL^4)*
      H[0, 0, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, xWL] - 
     (64*(37 + 312*xWL + 425*xWL^2 + 312*xWL^3 + 37*xWL^4)*
       H[0, 0, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, xWL])/3 - 
     (64*(41 + 246*xWL + 325*xWL^2 + 246*xWL^3 + 41*xWL^4)*
       H[0, 0, {{1, 3, 1}, 1}, 0, -1, xWL])/3 + 
     16*(127 + 672*xWL + 875*xWL^2 + 672*xWL^3 + 127*xWL^4)*
      H[0, 0, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, xWL] + 
     (32*(127 + 672*xWL + 875*xWL^2 + 672*xWL^3 + 127*xWL^4)*
       H[0, 0, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, xWL])/3 + 
     128*(19 - 120*xWL - 187*xWL^2 - 120*xWL^3 + 19*xWL^4)*
      H[0, {{1, 3, 1}, 0}, -1, -1, -1, xWL] - 
     64*(37 - 54*xWL - 109*xWL^2 - 54*xWL^3 + 37*xWL^4)*
      H[0, {{1, 3, 1}, 0}, -1, -1, 0, xWL] + 
     1152*(3 + 11*xWL + 13*xWL^2 + 11*xWL^3 + 3*xWL^4)*
      H[0, {{1, 3, 1}, 0}, -1, -1, {{1, 3, 1}, 0}, xWL] + 
     768*(3 + 11*xWL + 13*xWL^2 + 11*xWL^3 + 3*xWL^4)*
      H[0, {{1, 3, 1}, 0}, -1, -1, {{1, 3, 1}, 1}, xWL] - 
     32*(209 + 324*xWL + 241*xWL^2 + 324*xWL^3 + 209*xWL^4)*
      H[0, {{1, 3, 1}, 0}, -1, 0, -1, xWL] + 
     96*(24 + 76*xWL + 83*xWL^2 + 76*xWL^3 + 24*xWL^4)*
      H[0, {{1, 3, 1}, 0}, -1, 0, 0, xWL] + 
     48*(65 - 132*xWL - 257*xWL^2 - 132*xWL^3 + 65*xWL^4)*
      H[0, {{1, 3, 1}, 0}, -1, 0, {{1, 3, 1}, 0}, xWL] + 
     32*(65 - 132*xWL - 257*xWL^2 - 132*xWL^3 + 65*xWL^4)*
      H[0, {{1, 3, 1}, 0}, -1, 0, {{1, 3, 1}, 1}, xWL] + 
     1920*(3 + 10*xWL + 11*xWL^2 + 10*xWL^3 + 3*xWL^4)*
      H[0, {{1, 3, 1}, 0}, -1, {3, 0}, -1, xWL] - 
     960*(3 + 10*xWL + 11*xWL^2 + 10*xWL^3 + 3*xWL^4)*
      H[0, {{1, 3, 1}, 0}, -1, {3, 0}, 0, xWL] + 
     3840*(3 + 10*xWL + 11*xWL^2 + 10*xWL^3 + 3*xWL^4)*
      H[0, {{1, 3, 1}, 0}, -1, {3, 1}, -1, xWL] - 
     1920*(3 + 10*xWL + 11*xWL^2 + 10*xWL^3 + 3*xWL^4)*
      H[0, {{1, 3, 1}, 0}, -1, {3, 1}, 0, xWL] + 
     96*(55 + 18*xWL - 28*xWL^2 + 18*xWL^3 + 55*xWL^4)*
      H[0, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, 0, xWL] + 
     64*(55 + 18*xWL - 28*xWL^2 + 18*xWL^3 + 55*xWL^4)*
      H[0, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, 0, xWL] - 
     32*(73 - 240*xWL - 409*xWL^2 - 240*xWL^3 + 73*xWL^4)*
      H[0, {{1, 3, 1}, 0}, 0, -1, -1, xWL] + 
     32*(37 - 54*xWL - 109*xWL^2 - 54*xWL^3 + 37*xWL^4)*
      H[0, {{1, 3, 1}, 0}, 0, -1, 0, xWL] - 
     48*(1 + 132*xWL + 191*xWL^2 + 132*xWL^3 + xWL^4)*
      H[0, {{1, 3, 1}, 0}, 0, -1, {{1, 3, 1}, 0}, xWL] - 
     32*(1 + 132*xWL + 191*xWL^2 + 132*xWL^3 + xWL^4)*
      H[0, {{1, 3, 1}, 0}, 0, -1, {{1, 3, 1}, 1}, xWL] + 
     32*(122 + 162*xWL + 103*xWL^2 + 162*xWL^3 + 122*xWL^4)*
      H[0, {{1, 3, 1}, 0}, 0, 0, -1, xWL] - 
     48*(24 + 76*xWL + 83*xWL^2 + 76*xWL^3 + 24*xWL^4)*
      H[0, {{1, 3, 1}, 0}, 0, 0, 0, xWL] - 
     96*(25 - 33*xWL - 73*xWL^2 - 33*xWL^3 + 25*xWL^4)*
      H[0, {{1, 3, 1}, 0}, 0, 0, {{1, 3, 1}, 0}, xWL] - 
     64*(25 - 33*xWL - 73*xWL^2 - 33*xWL^3 + 25*xWL^4)*
      H[0, {{1, 3, 1}, 0}, 0, 0, {{1, 3, 1}, 1}, xWL] - 
     960*(3 + 10*xWL + 11*xWL^2 + 10*xWL^3 + 3*xWL^4)*
      H[0, {{1, 3, 1}, 0}, 0, {3, 0}, -1, xWL] + 
     480*(3 + 10*xWL + 11*xWL^2 + 10*xWL^3 + 3*xWL^4)*
      H[0, {{1, 3, 1}, 0}, 0, {3, 0}, 0, xWL] - 
     1920*(3 + 10*xWL + 11*xWL^2 + 10*xWL^3 + 3*xWL^4)*
      H[0, {{1, 3, 1}, 0}, 0, {3, 1}, -1, xWL] + 
     960*(3 + 10*xWL + 11*xWL^2 + 10*xWL^3 + 3*xWL^4)*
      H[0, {{1, 3, 1}, 0}, 0, {3, 1}, 0, xWL] - 
     48*(55 + 18*xWL - 28*xWL^2 + 18*xWL^3 + 55*xWL^4)*
      H[0, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, 0, xWL] - 
     32*(55 + 18*xWL - 28*xWL^2 + 18*xWL^3 + 55*xWL^4)*
      H[0, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, 0, xWL] + 
     (256*(19 - 120*xWL - 187*xWL^2 - 120*xWL^3 + 19*xWL^4)*
       H[0, {{1, 3, 1}, 1}, -1, -1, -1, xWL])/3 - 
     (128*(37 - 54*xWL - 109*xWL^2 - 54*xWL^3 + 37*xWL^4)*
       H[0, {{1, 3, 1}, 1}, -1, -1, 0, xWL])/3 + 
     768*(3 + 11*xWL + 13*xWL^2 + 11*xWL^3 + 3*xWL^4)*
      H[0, {{1, 3, 1}, 1}, -1, -1, {{1, 3, 1}, 0}, xWL] + 
     512*(3 + 11*xWL + 13*xWL^2 + 11*xWL^3 + 3*xWL^4)*
      H[0, {{1, 3, 1}, 1}, -1, -1, {{1, 3, 1}, 1}, xWL] - 
     (64*(209 + 324*xWL + 241*xWL^2 + 324*xWL^3 + 209*xWL^4)*
       H[0, {{1, 3, 1}, 1}, -1, 0, -1, xWL])/3 + 
     64*(24 + 76*xWL + 83*xWL^2 + 76*xWL^3 + 24*xWL^4)*
      H[0, {{1, 3, 1}, 1}, -1, 0, 0, xWL] + 
     32*(65 - 132*xWL - 257*xWL^2 - 132*xWL^3 + 65*xWL^4)*
      H[0, {{1, 3, 1}, 1}, -1, 0, {{1, 3, 1}, 0}, xWL] + 
     (64*(65 - 132*xWL - 257*xWL^2 - 132*xWL^3 + 65*xWL^4)*
       H[0, {{1, 3, 1}, 1}, -1, 0, {{1, 3, 1}, 1}, xWL])/3 + 
     1280*(3 + 10*xWL + 11*xWL^2 + 10*xWL^3 + 3*xWL^4)*
      H[0, {{1, 3, 1}, 1}, -1, {3, 0}, -1, xWL] - 
     640*(3 + 10*xWL + 11*xWL^2 + 10*xWL^3 + 3*xWL^4)*
      H[0, {{1, 3, 1}, 1}, -1, {3, 0}, 0, xWL] + 
     2560*(3 + 10*xWL + 11*xWL^2 + 10*xWL^3 + 3*xWL^4)*
      H[0, {{1, 3, 1}, 1}, -1, {3, 1}, -1, xWL] - 
     1280*(3 + 10*xWL + 11*xWL^2 + 10*xWL^3 + 3*xWL^4)*
      H[0, {{1, 3, 1}, 1}, -1, {3, 1}, 0, xWL] + 
     64*(55 + 18*xWL - 28*xWL^2 + 18*xWL^3 + 55*xWL^4)*
      H[0, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, 0, xWL] + 
     (128*(55 + 18*xWL - 28*xWL^2 + 18*xWL^3 + 55*xWL^4)*
       H[0, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, 0, xWL])/3 - 
     (64*(73 - 240*xWL - 409*xWL^2 - 240*xWL^3 + 73*xWL^4)*
       H[0, {{1, 3, 1}, 1}, 0, -1, -1, xWL])/3 + 
     (64*(37 - 54*xWL - 109*xWL^2 - 54*xWL^3 + 37*xWL^4)*
       H[0, {{1, 3, 1}, 1}, 0, -1, 0, xWL])/3 - 
     32*(1 + 132*xWL + 191*xWL^2 + 132*xWL^3 + xWL^4)*
      H[0, {{1, 3, 1}, 1}, 0, -1, {{1, 3, 1}, 0}, xWL] - 
     (64*(1 + 132*xWL + 191*xWL^2 + 132*xWL^3 + xWL^4)*
       H[0, {{1, 3, 1}, 1}, 0, -1, {{1, 3, 1}, 1}, xWL])/3 + 
     (64*(122 + 162*xWL + 103*xWL^2 + 162*xWL^3 + 122*xWL^4)*
       H[0, {{1, 3, 1}, 1}, 0, 0, -1, xWL])/3 - 
     32*(24 + 76*xWL + 83*xWL^2 + 76*xWL^3 + 24*xWL^4)*
      H[0, {{1, 3, 1}, 1}, 0, 0, 0, xWL] - 
     64*(25 - 33*xWL - 73*xWL^2 - 33*xWL^3 + 25*xWL^4)*
      H[0, {{1, 3, 1}, 1}, 0, 0, {{1, 3, 1}, 0}, xWL] - 
     (128*(25 - 33*xWL - 73*xWL^2 - 33*xWL^3 + 25*xWL^4)*
       H[0, {{1, 3, 1}, 1}, 0, 0, {{1, 3, 1}, 1}, xWL])/3 - 
     640*(3 + 10*xWL + 11*xWL^2 + 10*xWL^3 + 3*xWL^4)*
      H[0, {{1, 3, 1}, 1}, 0, {3, 0}, -1, xWL] + 
     320*(3 + 10*xWL + 11*xWL^2 + 10*xWL^3 + 3*xWL^4)*
      H[0, {{1, 3, 1}, 1}, 0, {3, 0}, 0, xWL] - 
     1280*(3 + 10*xWL + 11*xWL^2 + 10*xWL^3 + 3*xWL^4)*
      H[0, {{1, 3, 1}, 1}, 0, {3, 1}, -1, xWL] + 
     640*(3 + 10*xWL + 11*xWL^2 + 10*xWL^3 + 3*xWL^4)*
      H[0, {{1, 3, 1}, 1}, 0, {3, 1}, 0, xWL] - 
     32*(55 + 18*xWL - 28*xWL^2 + 18*xWL^3 + 55*xWL^4)*
      H[0, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, 0, xWL] - 
     (64*(55 + 18*xWL - 28*xWL^2 + 18*xWL^3 + 55*xWL^4)*
       H[0, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, 0, xWL])/3 + 
     (1 + 4*xWL + 5*xWL^2 + 4*xWL^3 + xWL^4)*
      ((-1008*z2^2 + 6216*z3)*H[{{1, 3, 1}, 0}, xWL] + 
       (-672*z2^2 + 4144*z3)*H[{{1, 3, 1}, 1}, xWL] - 
       1248*z3*H[-1, {3, 0}, xWL] - 2496*z3*H[-1, {3, 1}, xWL] + 
       624*z3*H[0, {3, 0}, xWL] + 1248*z3*H[0, {3, 1}, xWL] + 
       (-144 + 11664*z2 + 7488*z3)*H[{{1, 3, 1}, 0}, -1, xWL] + 
       (-6672*z2 + 864*z3)*H[{{1, 3, 1}, 0}, 0, xWL] + 
       (2520*z2 - 13824*z3)*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + 
       (1680*z2 - 9216*z3)*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
       (-96 + 7776*z2 + 4992*z3)*H[{{1, 3, 1}, 1}, -1, xWL] + 
       (-4448*z2 + 576*z3)*H[{{1, 3, 1}, 1}, 0, xWL] + 
       (1680*z2 - 9216*z3)*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
       (1120*z2 - 6144*z3)*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
       1440*z2*H[-1, {3, 0}, -1, xWL] - 720*z2*H[-1, {3, 0}, 0, xWL] + 
       2880*z2*H[-1, {3, 1}, -1, xWL] - 1440*z2*H[-1, {3, 1}, 0, xWL] - 
       720*z2*H[0, {3, 0}, -1, xWL] + 360*z2*H[0, {3, 0}, 0, xWL] - 
       1440*z2*H[0, {3, 1}, -1, xWL] + 720*z2*H[0, {3, 1}, 0, xWL] + 
       4608*z2*H[{{1, 3, 1}, 0}, -1, -1, xWL] + (4728 - 4608*z2)*
        H[{{1, 3, 1}, 0}, -1, 0, xWL] + 2304*z2*H[{{1, 3, 1}, 0}, -1, {3, 0}, 
         xWL] + 4608*z2*H[{{1, 3, 1}, 0}, -1, {3, 1}, xWL] + 
       4608*z2*H[{{1, 3, 1}, 0}, 0, -1, xWL] + (-2364 - 1152*z2)*
        H[{{1, 3, 1}, 0}, 0, 0, xWL] - 1152*z2*H[{{1, 3, 1}, 0}, 0, {3, 0}, 
         xWL] - 2304*z2*H[{{1, 3, 1}, 0}, 0, {3, 1}, xWL] + 
       (28368 - 20736*z2)*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, xWL] + 
       10368*z2*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, xWL] - 
       42552*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
       28368*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
       (18912 - 13824*z2)*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, xWL] + 
       6912*z2*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, xWL] - 
       28368*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
       18912*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
       3072*z2*H[{{1, 3, 1}, 1}, -1, -1, xWL] + (3152 - 3072*z2)*
        H[{{1, 3, 1}, 1}, -1, 0, xWL] + 1536*z2*H[{{1, 3, 1}, 1}, -1, {3, 0}, 
         xWL] + 3072*z2*H[{{1, 3, 1}, 1}, -1, {3, 1}, xWL] + 
       3072*z2*H[{{1, 3, 1}, 1}, 0, -1, xWL] + (-1576 - 768*z2)*
        H[{{1, 3, 1}, 1}, 0, 0, xWL] - 768*z2*H[{{1, 3, 1}, 1}, 0, {3, 0}, 
         xWL] - 1536*z2*H[{{1, 3, 1}, 1}, 0, {3, 1}, xWL] + 
       (18912 - 13824*z2)*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, xWL] + 
       6912*z2*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, xWL] - 
       28368*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
       18912*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
       (12608 - 9216*z2)*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, xWL] + 
       4608*z2*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, xWL] - 
       18912*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
       12608*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
       10368*H[{{1, 3, 1}, 0}, -1, -1, -1, xWL] - 
       6528*H[{{1, 3, 1}, 0}, -1, -1, 0, xWL] + 
       4032*H[{{1, 3, 1}, 0}, -1, -1, {{1, 3, 1}, 0}, xWL] + 
       2688*H[{{1, 3, 1}, 0}, -1, -1, {{1, 3, 1}, 1}, xWL] - 
       18624*H[{{1, 3, 1}, 0}, -1, 0, -1, xWL] + 
       5136*H[{{1, 3, 1}, 0}, -1, 0, 0, xWL] + 
       12528*H[{{1, 3, 1}, 0}, -1, 0, {{1, 3, 1}, 0}, xWL] + 
       8352*H[{{1, 3, 1}, 0}, -1, 0, {{1, 3, 1}, 1}, xWL] + 
       13440*H[{{1, 3, 1}, 0}, -1, {3, 0}, -1, xWL] - 
       6720*H[{{1, 3, 1}, 0}, -1, {3, 0}, 0, xWL] + 
       26880*H[{{1, 3, 1}, 0}, -1, {3, 1}, -1, xWL] - 
       13440*H[{{1, 3, 1}, 0}, -1, {3, 1}, 0, xWL] + 
       14544*H[{{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, 0, xWL] - 
       43632*H[{{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
       29088*H[{{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
       9696*H[{{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, 0, xWL] - 
       29088*H[{{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
       19392*H[{{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] - 
       8544*H[{{1, 3, 1}, 0}, 0, -1, -1, xWL] + 
       3264*H[{{1, 3, 1}, 0}, 0, -1, 0, xWL] + 
       3024*H[{{1, 3, 1}, 0}, 0, -1, {{1, 3, 1}, 0}, xWL] + 
       2016*H[{{1, 3, 1}, 0}, 0, -1, {{1, 3, 1}, 1}, xWL] + 
       10992*H[{{1, 3, 1}, 0}, 0, 0, -1, xWL] - 
       2568*H[{{1, 3, 1}, 0}, 0, 0, 0, xWL] - 
       8784*H[{{1, 3, 1}, 0}, 0, 0, {{1, 3, 1}, 0}, xWL] - 
       5856*H[{{1, 3, 1}, 0}, 0, 0, {{1, 3, 1}, 1}, xWL] - 
       6720*H[{{1, 3, 1}, 0}, 0, {3, 0}, -1, xWL] + 
       3360*H[{{1, 3, 1}, 0}, 0, {3, 0}, 0, xWL] - 
       13440*H[{{1, 3, 1}, 0}, 0, {3, 1}, -1, xWL] + 
       6720*H[{{1, 3, 1}, 0}, 0, {3, 1}, 0, xWL] - 
       7272*H[{{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, 0, xWL] + 
       21816*H[{{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + 
       14544*H[{{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
       4848*H[{{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, 0, xWL] + 
       14544*H[{{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
       9696*H[{{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
       10080*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, -1, xWL] - 
       15120*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, xWL] - 
       10080*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, xWL] - 
       5040*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, -1, xWL] + 
       7560*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, xWL] + 
       5040*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, xWL] + 
       6720*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, -1, xWL] - 
       10080*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, xWL] - 
       6720*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, xWL] - 
       3360*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, -1, xWL] + 
       5040*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, xWL] + 
       3360*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, xWL] + 
       6912*H[{{1, 3, 1}, 1}, -1, -1, -1, xWL] - 
       4352*H[{{1, 3, 1}, 1}, -1, -1, 0, xWL] + 
       2688*H[{{1, 3, 1}, 1}, -1, -1, {{1, 3, 1}, 0}, xWL] + 
       1792*H[{{1, 3, 1}, 1}, -1, -1, {{1, 3, 1}, 1}, xWL] - 
       12416*H[{{1, 3, 1}, 1}, -1, 0, -1, xWL] + 
       3424*H[{{1, 3, 1}, 1}, -1, 0, 0, xWL] + 
       8352*H[{{1, 3, 1}, 1}, -1, 0, {{1, 3, 1}, 0}, xWL] + 
       5568*H[{{1, 3, 1}, 1}, -1, 0, {{1, 3, 1}, 1}, xWL] + 
       8960*H[{{1, 3, 1}, 1}, -1, {3, 0}, -1, xWL] - 
       4480*H[{{1, 3, 1}, 1}, -1, {3, 0}, 0, xWL] + 
       17920*H[{{1, 3, 1}, 1}, -1, {3, 1}, -1, xWL] - 
       8960*H[{{1, 3, 1}, 1}, -1, {3, 1}, 0, xWL] + 
       9696*H[{{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, 0, xWL] - 
       29088*H[{{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
       19392*H[{{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
       6464*H[{{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, 0, xWL] - 
       19392*H[{{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
       12928*H[{{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] - 
       5696*H[{{1, 3, 1}, 1}, 0, -1, -1, xWL] + 
       2176*H[{{1, 3, 1}, 1}, 0, -1, 0, xWL] + 
       2016*H[{{1, 3, 1}, 1}, 0, -1, {{1, 3, 1}, 0}, xWL] + 
       1344*H[{{1, 3, 1}, 1}, 0, -1, {{1, 3, 1}, 1}, xWL] + 
       7328*H[{{1, 3, 1}, 1}, 0, 0, -1, xWL] - 
       1712*H[{{1, 3, 1}, 1}, 0, 0, 0, xWL] - 
       5856*H[{{1, 3, 1}, 1}, 0, 0, {{1, 3, 1}, 0}, xWL] - 
       3904*H[{{1, 3, 1}, 1}, 0, 0, {{1, 3, 1}, 1}, xWL] - 
       4480*H[{{1, 3, 1}, 1}, 0, {3, 0}, -1, xWL] + 
       2240*H[{{1, 3, 1}, 1}, 0, {3, 0}, 0, xWL] - 
       8960*H[{{1, 3, 1}, 1}, 0, {3, 1}, -1, xWL] + 
       4480*H[{{1, 3, 1}, 1}, 0, {3, 1}, 0, xWL] - 
       4848*H[{{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, 0, xWL] + 
       14544*H[{{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + 
       9696*H[{{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
       3232*H[{{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, 0, xWL] + 
       9696*H[{{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
       6464*H[{{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
       6720*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, -1, xWL] - 
       10080*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, xWL] - 
       6720*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, xWL] - 
       3360*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, -1, xWL] + 
       5040*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, xWL] + 
       3360*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, xWL] + 
       4480*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, -1, xWL] - 
       6720*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, xWL] - 
       4480*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, xWL] - 
       2240*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, -1, xWL] + 
       3360*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, xWL] + 
       2240*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, xWL] + 
       2880*H[-1, -1, {{1, 3, 1}, 0}, -1, 0, xWL] - 
       1440*H[-1, -1, {{1, 3, 1}, 0}, 0, 0, xWL] + 
       17280*H[-1, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, xWL] - 
       25920*H[-1, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
       17280*H[-1, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
       11520*H[-1, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, xWL] - 
       17280*H[-1, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
       11520*H[-1, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
       1920*H[-1, -1, {{1, 3, 1}, 1}, -1, 0, xWL] - 
       960*H[-1, -1, {{1, 3, 1}, 1}, 0, 0, xWL] + 
       11520*H[-1, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, xWL] - 
       17280*H[-1, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
       11520*H[-1, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
       7680*H[-1, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, xWL] - 
       11520*H[-1, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
       7680*H[-1, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
       192*H[-1, 0, 0, 0, 0, xWL] - 1440*H[-1, 0, {{1, 3, 1}, 0}, -1, 0, 
         xWL] + 720*H[-1, 0, {{1, 3, 1}, 0}, 0, 0, xWL] - 
       8640*H[-1, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, xWL] + 
       12960*H[-1, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + 
       8640*H[-1, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
       5760*H[-1, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, xWL] + 
       8640*H[-1, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
       5760*H[-1, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] - 
       960*H[-1, 0, {{1, 3, 1}, 1}, -1, 0, xWL] + 
       480*H[-1, 0, {{1, 3, 1}, 1}, 0, 0, xWL] - 
       5760*H[-1, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, xWL] + 
       8640*H[-1, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + 
       5760*H[-1, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
       3840*H[-1, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, xWL] + 
       5760*H[-1, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
       3840*H[-1, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] - 
       3840*H[-1, {3, 0}, -1, -1, -1, xWL] + 
       1728*H[-1, {3, 0}, -1, -1, 0, xWL] + 576*H[-1, {3, 0}, -1, -1, 
         {{1, 3, 1}, 0}, xWL] + 384*H[-1, {3, 0}, -1, -1, {{1, 3, 1}, 1}, 
         xWL] + 2688*H[-1, {3, 0}, -1, 0, -1, xWL] + 
       480*H[-1, {3, 0}, -1, 0, 0, xWL] - 5472*H[-1, {3, 0}, -1, 0, 
         {{1, 3, 1}, 0}, xWL] - 3648*H[-1, {3, 0}, -1, 0, {{1, 3, 1}, 1}, 
         xWL] + 1920*H[-1, {3, 0}, -1, {3, 0}, -1, xWL] - 
       960*H[-1, {3, 0}, -1, {3, 0}, 0, xWL] + 
       3840*H[-1, {3, 0}, -1, {3, 1}, -1, xWL] - 
       1920*H[-1, {3, 0}, -1, {3, 1}, 0, xWL] - 
       8064*H[-1, {3, 0}, -1, {{1, 3, 1}, 0}, -1, xWL] - 
       1152*H[-1, {3, 0}, -1, {{1, 3, 1}, 0}, 0, xWL] + 
       15552*H[-1, {3, 0}, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + 
       10368*H[-1, {3, 0}, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
       5376*H[-1, {3, 0}, -1, {{1, 3, 1}, 1}, -1, xWL] - 
       768*H[-1, {3, 0}, -1, {{1, 3, 1}, 1}, 0, xWL] + 
       10368*H[-1, {3, 0}, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
       6912*H[-1, {3, 0}, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
       1920*H[-1, {3, 0}, 0, -1, -1, xWL] - 864*H[-1, {3, 0}, 0, -1, 0, 
         xWL] - 288*H[-1, {3, 0}, 0, -1, {{1, 3, 1}, 0}, xWL] - 
       192*H[-1, {3, 0}, 0, -1, {{1, 3, 1}, 1}, xWL] - 
       1344*H[-1, {3, 0}, 0, 0, -1, xWL] - 240*H[-1, {3, 0}, 0, 0, 0, xWL] + 
       2736*H[-1, {3, 0}, 0, 0, {{1, 3, 1}, 0}, xWL] + 
       1824*H[-1, {3, 0}, 0, 0, {{1, 3, 1}, 1}, xWL] - 
       960*H[-1, {3, 0}, 0, {3, 0}, -1, xWL] + 
       480*H[-1, {3, 0}, 0, {3, 0}, 0, xWL] - 
       1920*H[-1, {3, 0}, 0, {3, 1}, -1, xWL] + 
       960*H[-1, {3, 0}, 0, {3, 1}, 0, xWL] + 
       4032*H[-1, {3, 0}, 0, {{1, 3, 1}, 0}, -1, xWL] + 
       576*H[-1, {3, 0}, 0, {{1, 3, 1}, 0}, 0, xWL] - 
       7776*H[-1, {3, 0}, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
       5184*H[-1, {3, 0}, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
       2688*H[-1, {3, 0}, 0, {{1, 3, 1}, 1}, -1, xWL] + 
       384*H[-1, {3, 0}, 0, {{1, 3, 1}, 1}, 0, xWL] - 
       5184*H[-1, {3, 0}, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
       3456*H[-1, {3, 0}, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] - 
       7680*H[-1, {3, 1}, -1, -1, -1, xWL] + 
       3456*H[-1, {3, 1}, -1, -1, 0, xWL] + 1152*H[-1, {3, 1}, -1, -1, 
         {{1, 3, 1}, 0}, xWL] + 768*H[-1, {3, 1}, -1, -1, {{1, 3, 1}, 1}, 
         xWL] + 5376*H[-1, {3, 1}, -1, 0, -1, xWL] + 
       960*H[-1, {3, 1}, -1, 0, 0, xWL] - 10944*H[-1, {3, 1}, -1, 0, 
         {{1, 3, 1}, 0}, xWL] - 7296*H[-1, {3, 1}, -1, 0, {{1, 3, 1}, 1}, 
         xWL] + 3840*H[-1, {3, 1}, -1, {3, 0}, -1, xWL] - 
       1920*H[-1, {3, 1}, -1, {3, 0}, 0, xWL] + 
       7680*H[-1, {3, 1}, -1, {3, 1}, -1, xWL] - 
       3840*H[-1, {3, 1}, -1, {3, 1}, 0, xWL] - 
       16128*H[-1, {3, 1}, -1, {{1, 3, 1}, 0}, -1, xWL] - 
       2304*H[-1, {3, 1}, -1, {{1, 3, 1}, 0}, 0, xWL] + 
       31104*H[-1, {3, 1}, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + 
       20736*H[-1, {3, 1}, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
       10752*H[-1, {3, 1}, -1, {{1, 3, 1}, 1}, -1, xWL] - 
       1536*H[-1, {3, 1}, -1, {{1, 3, 1}, 1}, 0, xWL] + 
       20736*H[-1, {3, 1}, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
       13824*H[-1, {3, 1}, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
       3840*H[-1, {3, 1}, 0, -1, -1, xWL] - 1728*H[-1, {3, 1}, 0, -1, 0, 
         xWL] - 576*H[-1, {3, 1}, 0, -1, {{1, 3, 1}, 0}, xWL] - 
       384*H[-1, {3, 1}, 0, -1, {{1, 3, 1}, 1}, xWL] - 
       2688*H[-1, {3, 1}, 0, 0, -1, xWL] - 480*H[-1, {3, 1}, 0, 0, 0, xWL] + 
       5472*H[-1, {3, 1}, 0, 0, {{1, 3, 1}, 0}, xWL] + 
       3648*H[-1, {3, 1}, 0, 0, {{1, 3, 1}, 1}, xWL] - 
       1920*H[-1, {3, 1}, 0, {3, 0}, -1, xWL] + 
       960*H[-1, {3, 1}, 0, {3, 0}, 0, xWL] - 
       3840*H[-1, {3, 1}, 0, {3, 1}, -1, xWL] + 
       1920*H[-1, {3, 1}, 0, {3, 1}, 0, xWL] + 
       8064*H[-1, {3, 1}, 0, {{1, 3, 1}, 0}, -1, xWL] + 
       1152*H[-1, {3, 1}, 0, {{1, 3, 1}, 0}, 0, xWL] - 
       15552*H[-1, {3, 1}, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
       10368*H[-1, {3, 1}, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
       5376*H[-1, {3, 1}, 0, {{1, 3, 1}, 1}, -1, xWL] + 
       768*H[-1, {3, 1}, 0, {{1, 3, 1}, 1}, 0, xWL] - 
       10368*H[-1, {3, 1}, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
       6912*H[-1, {3, 1}, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
       1728*H[-1, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, -1, xWL] + 
       1152*H[-1, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, -1, xWL] - 
       864*H[-1, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, -1, xWL] - 
       576*H[-1, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, -1, xWL] + 
       1152*H[-1, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, -1, xWL] + 
       768*H[-1, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, -1, xWL] - 
       576*H[-1, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, -1, xWL] - 
       384*H[-1, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, -1, xWL] - 
       768*H[0, -1, -1, 0, 0, xWL] - 576*H[0, -1, -1, {{1, 3, 1}, 0}, 0, 
         xWL] - 384*H[0, -1, -1, {{1, 3, 1}, 1}, 0, xWL] + 
       288*H[0, -1, 0, {{1, 3, 1}, 0}, 0, xWL] + 
       192*H[0, -1, 0, {{1, 3, 1}, 1}, 0, xWL] - 
       1440*H[0, -1, {{1, 3, 1}, 0}, -1, 0, xWL] + 
       720*H[0, -1, {{1, 3, 1}, 0}, 0, 0, xWL] - 
       8640*H[0, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, xWL] + 
       12960*H[0, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + 
       8640*H[0, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
       5760*H[0, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, xWL] + 
       8640*H[0, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
       5760*H[0, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] - 
       960*H[0, -1, {{1, 3, 1}, 1}, -1, 0, xWL] + 
       480*H[0, -1, {{1, 3, 1}, 1}, 0, 0, xWL] - 
       5760*H[0, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, xWL] + 
       8640*H[0, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + 
       5760*H[0, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
       3840*H[0, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, xWL] + 
       5760*H[0, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
       3840*H[0, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
       720*H[0, 0, {{1, 3, 1}, 0}, -1, 0, xWL] - 
       360*H[0, 0, {{1, 3, 1}, 0}, 0, 0, xWL] + 
       4320*H[0, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, xWL] - 
       6480*H[0, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
       4320*H[0, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
       2880*H[0, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, xWL] - 
       4320*H[0, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
       2880*H[0, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
       480*H[0, 0, {{1, 3, 1}, 1}, -1, 0, xWL] - 
       240*H[0, 0, {{1, 3, 1}, 1}, 0, 0, xWL] + 
       2880*H[0, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, xWL] - 
       4320*H[0, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
       2880*H[0, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
       1920*H[0, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, xWL] - 
       2880*H[0, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
       1920*H[0, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
       1920*H[0, {3, 0}, -1, -1, -1, xWL] - 864*H[0, {3, 0}, -1, -1, 0, 
         xWL] - 288*H[0, {3, 0}, -1, -1, {{1, 3, 1}, 0}, xWL] - 
       192*H[0, {3, 0}, -1, -1, {{1, 3, 1}, 1}, xWL] - 
       1344*H[0, {3, 0}, -1, 0, -1, xWL] - 240*H[0, {3, 0}, -1, 0, 0, xWL] + 
       2736*H[0, {3, 0}, -1, 0, {{1, 3, 1}, 0}, xWL] + 
       1824*H[0, {3, 0}, -1, 0, {{1, 3, 1}, 1}, xWL] - 
       960*H[0, {3, 0}, -1, {3, 0}, -1, xWL] + 
       480*H[0, {3, 0}, -1, {3, 0}, 0, xWL] - 
       1920*H[0, {3, 0}, -1, {3, 1}, -1, xWL] + 
       960*H[0, {3, 0}, -1, {3, 1}, 0, xWL] + 
       4032*H[0, {3, 0}, -1, {{1, 3, 1}, 0}, -1, xWL] + 
       576*H[0, {3, 0}, -1, {{1, 3, 1}, 0}, 0, xWL] - 
       7776*H[0, {3, 0}, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
       5184*H[0, {3, 0}, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
       2688*H[0, {3, 0}, -1, {{1, 3, 1}, 1}, -1, xWL] + 
       384*H[0, {3, 0}, -1, {{1, 3, 1}, 1}, 0, xWL] - 
       5184*H[0, {3, 0}, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
       3456*H[0, {3, 0}, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] - 
       960*H[0, {3, 0}, 0, -1, -1, xWL] + 432*H[0, {3, 0}, 0, -1, 0, xWL] + 
       144*H[0, {3, 0}, 0, -1, {{1, 3, 1}, 0}, xWL] + 
       96*H[0, {3, 0}, 0, -1, {{1, 3, 1}, 1}, xWL] + 
       672*H[0, {3, 0}, 0, 0, -1, xWL] + 120*H[0, {3, 0}, 0, 0, 0, xWL] - 
       1368*H[0, {3, 0}, 0, 0, {{1, 3, 1}, 0}, xWL] - 
       912*H[0, {3, 0}, 0, 0, {{1, 3, 1}, 1}, xWL] + 
       480*H[0, {3, 0}, 0, {3, 0}, -1, xWL] - 
       240*H[0, {3, 0}, 0, {3, 0}, 0, xWL] + 960*H[0, {3, 0}, 0, {3, 1}, -1, 
         xWL] - 480*H[0, {3, 0}, 0, {3, 1}, 0, xWL] - 
       2016*H[0, {3, 0}, 0, {{1, 3, 1}, 0}, -1, xWL] - 
       288*H[0, {3, 0}, 0, {{1, 3, 1}, 0}, 0, xWL] + 
       3888*H[0, {3, 0}, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + 
       2592*H[0, {3, 0}, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
       1344*H[0, {3, 0}, 0, {{1, 3, 1}, 1}, -1, xWL] - 
       192*H[0, {3, 0}, 0, {{1, 3, 1}, 1}, 0, xWL] + 
       2592*H[0, {3, 0}, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
       1728*H[0, {3, 0}, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
       3840*H[0, {3, 1}, -1, -1, -1, xWL] - 1728*H[0, {3, 1}, -1, -1, 0, 
         xWL] - 576*H[0, {3, 1}, -1, -1, {{1, 3, 1}, 0}, xWL] - 
       384*H[0, {3, 1}, -1, -1, {{1, 3, 1}, 1}, xWL] - 
       2688*H[0, {3, 1}, -1, 0, -1, xWL] - 480*H[0, {3, 1}, -1, 0, 0, xWL] + 
       5472*H[0, {3, 1}, -1, 0, {{1, 3, 1}, 0}, xWL] + 
       3648*H[0, {3, 1}, -1, 0, {{1, 3, 1}, 1}, xWL] - 
       1920*H[0, {3, 1}, -1, {3, 0}, -1, xWL] + 
       960*H[0, {3, 1}, -1, {3, 0}, 0, xWL] - 
       3840*H[0, {3, 1}, -1, {3, 1}, -1, xWL] + 
       1920*H[0, {3, 1}, -1, {3, 1}, 0, xWL] + 
       8064*H[0, {3, 1}, -1, {{1, 3, 1}, 0}, -1, xWL] + 
       1152*H[0, {3, 1}, -1, {{1, 3, 1}, 0}, 0, xWL] - 
       15552*H[0, {3, 1}, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
       10368*H[0, {3, 1}, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
       5376*H[0, {3, 1}, -1, {{1, 3, 1}, 1}, -1, xWL] + 
       768*H[0, {3, 1}, -1, {{1, 3, 1}, 1}, 0, xWL] - 
       10368*H[0, {3, 1}, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
       6912*H[0, {3, 1}, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] - 
       1920*H[0, {3, 1}, 0, -1, -1, xWL] + 864*H[0, {3, 1}, 0, -1, 0, xWL] + 
       288*H[0, {3, 1}, 0, -1, {{1, 3, 1}, 0}, xWL] + 
       192*H[0, {3, 1}, 0, -1, {{1, 3, 1}, 1}, xWL] + 
       1344*H[0, {3, 1}, 0, 0, -1, xWL] + 240*H[0, {3, 1}, 0, 0, 0, xWL] - 
       2736*H[0, {3, 1}, 0, 0, {{1, 3, 1}, 0}, xWL] - 
       1824*H[0, {3, 1}, 0, 0, {{1, 3, 1}, 1}, xWL] + 
       960*H[0, {3, 1}, 0, {3, 0}, -1, xWL] - 
       480*H[0, {3, 1}, 0, {3, 0}, 0, xWL] + 1920*H[0, {3, 1}, 0, {3, 1}, -1, 
         xWL] - 960*H[0, {3, 1}, 0, {3, 1}, 0, xWL] - 
       4032*H[0, {3, 1}, 0, {{1, 3, 1}, 0}, -1, xWL] - 
       576*H[0, {3, 1}, 0, {{1, 3, 1}, 0}, 0, xWL] + 
       7776*H[0, {3, 1}, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + 
       5184*H[0, {3, 1}, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
       2688*H[0, {3, 1}, 0, {{1, 3, 1}, 1}, -1, xWL] - 
       384*H[0, {3, 1}, 0, {{1, 3, 1}, 1}, 0, xWL] + 
       5184*H[0, {3, 1}, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
       3456*H[0, {3, 1}, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] - 
       864*H[0, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, -1, xWL] - 
       576*H[0, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, -1, xWL] + 
       432*H[0, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, -1, xWL] + 
       288*H[0, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, -1, xWL] - 
       576*H[0, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, -1, xWL] - 
       384*H[0, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, -1, xWL] + 
       288*H[0, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, -1, xWL] + 
       192*H[0, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, -1, xWL] - 
       1152*H[{{1, 3, 1}, 0}, -1, -1, -1, 0, xWL] + 
       3456*H[{{1, 3, 1}, 0}, -1, -1, -1, {{1, 3, 1}, 0}, xWL] + 
       2304*H[{{1, 3, 1}, 0}, -1, -1, -1, {{1, 3, 1}, 1}, xWL] - 
       5760*H[{{1, 3, 1}, 0}, -1, -1, 0, -1, xWL] + 
       2304*H[{{1, 3, 1}, 0}, -1, -1, 0, 0, xWL] + 
       1728*H[{{1, 3, 1}, 0}, -1, -1, 0, {{1, 3, 1}, 0}, xWL] + 
       1152*H[{{1, 3, 1}, 0}, -1, -1, 0, {{1, 3, 1}, 1}, xWL] + 
       4608*H[{{1, 3, 1}, 0}, -1, -1, {3, 0}, -1, xWL] - 
       2304*H[{{1, 3, 1}, 0}, -1, -1, {3, 0}, 0, xWL] + 
       9216*H[{{1, 3, 1}, 0}, -1, -1, {3, 1}, -1, xWL] - 
       4608*H[{{1, 3, 1}, 0}, -1, -1, {3, 1}, 0, xWL] + 
       3456*H[{{1, 3, 1}, 0}, -1, -1, {{1, 3, 1}, 0}, -1, xWL] + 
       1728*H[{{1, 3, 1}, 0}, -1, -1, {{1, 3, 1}, 0}, 0, xWL] - 
       10368*H[{{1, 3, 1}, 0}, -1, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
       6912*H[{{1, 3, 1}, 0}, -1, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
       2304*H[{{1, 3, 1}, 0}, -1, -1, {{1, 3, 1}, 1}, -1, xWL] + 
       1152*H[{{1, 3, 1}, 0}, -1, -1, {{1, 3, 1}, 1}, 0, xWL] - 
       6912*H[{{1, 3, 1}, 0}, -1, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
       4608*H[{{1, 3, 1}, 0}, -1, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
       4608*H[{{1, 3, 1}, 0}, -1, 0, -1, -1, xWL] + 
       2880*H[{{1, 3, 1}, 0}, -1, 0, -1, 0, xWL] - 
       15552*H[{{1, 3, 1}, 0}, -1, 0, -1, {{1, 3, 1}, 0}, xWL] - 
       10368*H[{{1, 3, 1}, 0}, -1, 0, -1, {{1, 3, 1}, 1}, xWL] + 
       2880*H[{{1, 3, 1}, 0}, -1, 0, 0, -1, xWL] - 
       3456*H[{{1, 3, 1}, 0}, -1, 0, 0, 0, xWL] + 
       6048*H[{{1, 3, 1}, 0}, -1, 0, 0, {{1, 3, 1}, 0}, xWL] + 
       4032*H[{{1, 3, 1}, 0}, -1, 0, 0, {{1, 3, 1}, 1}, xWL] - 
       4608*H[{{1, 3, 1}, 0}, -1, 0, {3, 0}, -1, xWL] + 
       2304*H[{{1, 3, 1}, 0}, -1, 0, {3, 0}, 0, xWL] - 
       9216*H[{{1, 3, 1}, 0}, -1, 0, {3, 1}, -1, xWL] + 
       4608*H[{{1, 3, 1}, 0}, -1, 0, {3, 1}, 0, xWL] - 
       1728*H[{{1, 3, 1}, 0}, -1, 0, {{1, 3, 1}, 0}, -1, xWL] - 
       864*H[{{1, 3, 1}, 0}, -1, 0, {{1, 3, 1}, 0}, 0, xWL] + 
       5184*H[{{1, 3, 1}, 0}, -1, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + 
       3456*H[{{1, 3, 1}, 0}, -1, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
       1152*H[{{1, 3, 1}, 0}, -1, 0, {{1, 3, 1}, 1}, -1, xWL] - 
       576*H[{{1, 3, 1}, 0}, -1, 0, {{1, 3, 1}, 1}, 0, xWL] + 
       3456*H[{{1, 3, 1}, 0}, -1, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
       2304*H[{{1, 3, 1}, 0}, -1, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] - 
       4608*H[{{1, 3, 1}, 0}, -1, {3, 0}, -1, -1, xWL] - 
       2304*H[{{1, 3, 1}, 0}, -1, {3, 0}, -1, 0, xWL] + 
       13824*H[{{1, 3, 1}, 0}, -1, {3, 0}, -1, {{1, 3, 1}, 0}, xWL] + 
       9216*H[{{1, 3, 1}, 0}, -1, {3, 0}, -1, {{1, 3, 1}, 1}, xWL] + 
       2304*H[{{1, 3, 1}, 0}, -1, {3, 0}, 0, 0, xWL] - 
       6912*H[{{1, 3, 1}, 0}, -1, {3, 0}, 0, {{1, 3, 1}, 0}, xWL] - 
       4608*H[{{1, 3, 1}, 0}, -1, {3, 0}, 0, {{1, 3, 1}, 1}, xWL] + 
       2304*H[{{1, 3, 1}, 0}, -1, {3, 0}, {3, 0}, -1, xWL] - 
       1152*H[{{1, 3, 1}, 0}, -1, {3, 0}, {3, 0}, 0, xWL] + 
       4608*H[{{1, 3, 1}, 0}, -1, {3, 0}, {3, 1}, -1, xWL] - 
       2304*H[{{1, 3, 1}, 0}, -1, {3, 0}, {3, 1}, 0, xWL] - 
       9216*H[{{1, 3, 1}, 0}, -1, {3, 1}, -1, -1, xWL] - 
       4608*H[{{1, 3, 1}, 0}, -1, {3, 1}, -1, 0, xWL] + 
       27648*H[{{1, 3, 1}, 0}, -1, {3, 1}, -1, {{1, 3, 1}, 0}, xWL] + 
       18432*H[{{1, 3, 1}, 0}, -1, {3, 1}, -1, {{1, 3, 1}, 1}, xWL] + 
       4608*H[{{1, 3, 1}, 0}, -1, {3, 1}, 0, 0, xWL] - 
       13824*H[{{1, 3, 1}, 0}, -1, {3, 1}, 0, {{1, 3, 1}, 0}, xWL] - 
       9216*H[{{1, 3, 1}, 0}, -1, {3, 1}, 0, {{1, 3, 1}, 1}, xWL] + 
       4608*H[{{1, 3, 1}, 0}, -1, {3, 1}, {3, 0}, -1, xWL] - 
       2304*H[{{1, 3, 1}, 0}, -1, {3, 1}, {3, 0}, 0, xWL] + 
       9216*H[{{1, 3, 1}, 0}, -1, {3, 1}, {3, 1}, -1, xWL] - 
       4608*H[{{1, 3, 1}, 0}, -1, {3, 1}, {3, 1}, 0, xWL] - 
       9216*H[{{1, 3, 1}, 0}, 0, -1, -1, -1, xWL] + 
       4032*H[{{1, 3, 1}, 0}, 0, -1, -1, 0, xWL] + 
       1728*H[{{1, 3, 1}, 0}, 0, -1, -1, {{1, 3, 1}, 0}, xWL] + 
       1152*H[{{1, 3, 1}, 0}, 0, -1, -1, {{1, 3, 1}, 1}, xWL] - 
       4032*H[{{1, 3, 1}, 0}, 0, -1, 0, -1, xWL] + 
       2880*H[{{1, 3, 1}, 0}, 0, -1, 0, 0, xWL] - 
       2592*H[{{1, 3, 1}, 0}, 0, -1, 0, {{1, 3, 1}, 0}, xWL] - 
       1728*H[{{1, 3, 1}, 0}, 0, -1, 0, {{1, 3, 1}, 1}, xWL] + 
       9216*H[{{1, 3, 1}, 0}, 0, -1, {3, 0}, -1, xWL] - 
       4608*H[{{1, 3, 1}, 0}, 0, -1, {3, 0}, 0, xWL] + 
       18432*H[{{1, 3, 1}, 0}, 0, -1, {3, 1}, -1, xWL] - 
       9216*H[{{1, 3, 1}, 0}, 0, -1, {3, 1}, 0, xWL] - 
       1728*H[{{1, 3, 1}, 0}, 0, -1, {{1, 3, 1}, 0}, -1, xWL] - 
       864*H[{{1, 3, 1}, 0}, 0, -1, {{1, 3, 1}, 0}, 0, xWL] + 
       5184*H[{{1, 3, 1}, 0}, 0, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + 
       3456*H[{{1, 3, 1}, 0}, 0, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
       1152*H[{{1, 3, 1}, 0}, 0, -1, {{1, 3, 1}, 1}, -1, xWL] - 
       576*H[{{1, 3, 1}, 0}, 0, -1, {{1, 3, 1}, 1}, 0, xWL] + 
       3456*H[{{1, 3, 1}, 0}, 0, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
       2304*H[{{1, 3, 1}, 0}, 0, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
       2304*H[{{1, 3, 1}, 0}, 0, 0, -1, -1, xWL] - 
       3168*H[{{1, 3, 1}, 0}, 0, 0, -1, 0, xWL] + 
       6048*H[{{1, 3, 1}, 0}, 0, 0, -1, {{1, 3, 1}, 0}, xWL] + 
       4032*H[{{1, 3, 1}, 0}, 0, 0, -1, {{1, 3, 1}, 1}, xWL] + 
       2016*H[{{1, 3, 1}, 0}, 0, 0, 0, -1, xWL] - 
       288*H[{{1, 3, 1}, 0}, 0, 0, 0, 0, xWL] - 
       2160*H[{{1, 3, 1}, 0}, 0, 0, 0, {{1, 3, 1}, 0}, xWL] - 
       1440*H[{{1, 3, 1}, 0}, 0, 0, 0, {{1, 3, 1}, 1}, xWL] - 
       3456*H[{{1, 3, 1}, 0}, 0, 0, {3, 0}, -1, xWL] + 
       1728*H[{{1, 3, 1}, 0}, 0, 0, {3, 0}, 0, xWL] - 
       6912*H[{{1, 3, 1}, 0}, 0, 0, {3, 1}, -1, xWL] + 
       3456*H[{{1, 3, 1}, 0}, 0, 0, {3, 1}, 0, xWL] + 
       864*H[{{1, 3, 1}, 0}, 0, 0, {{1, 3, 1}, 0}, -1, xWL] + 
       432*H[{{1, 3, 1}, 0}, 0, 0, {{1, 3, 1}, 0}, 0, xWL] - 
       2592*H[{{1, 3, 1}, 0}, 0, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
       1728*H[{{1, 3, 1}, 0}, 0, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
       576*H[{{1, 3, 1}, 0}, 0, 0, {{1, 3, 1}, 1}, -1, xWL] + 
       288*H[{{1, 3, 1}, 0}, 0, 0, {{1, 3, 1}, 1}, 0, xWL] - 
       1728*H[{{1, 3, 1}, 0}, 0, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
       1152*H[{{1, 3, 1}, 0}, 0, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
       2304*H[{{1, 3, 1}, 0}, 0, {3, 0}, -1, -1, xWL] + 
       1152*H[{{1, 3, 1}, 0}, 0, {3, 0}, -1, 0, xWL] - 
       6912*H[{{1, 3, 1}, 0}, 0, {3, 0}, -1, {{1, 3, 1}, 0}, xWL] - 
       4608*H[{{1, 3, 1}, 0}, 0, {3, 0}, -1, {{1, 3, 1}, 1}, xWL] - 
       1152*H[{{1, 3, 1}, 0}, 0, {3, 0}, 0, 0, xWL] + 
       3456*H[{{1, 3, 1}, 0}, 0, {3, 0}, 0, {{1, 3, 1}, 0}, xWL] + 
       2304*H[{{1, 3, 1}, 0}, 0, {3, 0}, 0, {{1, 3, 1}, 1}, xWL] - 
       1152*H[{{1, 3, 1}, 0}, 0, {3, 0}, {3, 0}, -1, xWL] + 
       576*H[{{1, 3, 1}, 0}, 0, {3, 0}, {3, 0}, 0, xWL] - 
       2304*H[{{1, 3, 1}, 0}, 0, {3, 0}, {3, 1}, -1, xWL] + 
       1152*H[{{1, 3, 1}, 0}, 0, {3, 0}, {3, 1}, 0, xWL] + 
       4608*H[{{1, 3, 1}, 0}, 0, {3, 1}, -1, -1, xWL] + 
       2304*H[{{1, 3, 1}, 0}, 0, {3, 1}, -1, 0, xWL] - 
       13824*H[{{1, 3, 1}, 0}, 0, {3, 1}, -1, {{1, 3, 1}, 0}, xWL] - 
       9216*H[{{1, 3, 1}, 0}, 0, {3, 1}, -1, {{1, 3, 1}, 1}, xWL] - 
       2304*H[{{1, 3, 1}, 0}, 0, {3, 1}, 0, 0, xWL] + 
       6912*H[{{1, 3, 1}, 0}, 0, {3, 1}, 0, {{1, 3, 1}, 0}, xWL] + 
       4608*H[{{1, 3, 1}, 0}, 0, {3, 1}, 0, {{1, 3, 1}, 1}, xWL] - 
       2304*H[{{1, 3, 1}, 0}, 0, {3, 1}, {3, 0}, -1, xWL] + 
       1152*H[{{1, 3, 1}, 0}, 0, {3, 1}, {3, 0}, 0, xWL] - 
       4608*H[{{1, 3, 1}, 0}, 0, {3, 1}, {3, 1}, -1, xWL] + 
       2304*H[{{1, 3, 1}, 0}, 0, {3, 1}, {3, 1}, 0, xWL] + 
       27648*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, -1, -1, xWL] - 
       10368*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, -1, 0, xWL] - 
       10368*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, -1, {{1, 3, 1}, 0}, xWL] - 
       6912*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, -1, {{1, 3, 1}, 1}, xWL] + 
       20736*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, 0, -1, xWL] - 
       12096*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, 0, 0, xWL] + 
       5184*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, 0, {{1, 3, 1}, 0}, xWL] + 
       3456*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, 0, {{1, 3, 1}, 1}, xWL] - 
       34560*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, {3, 0}, -1, xWL] + 
       17280*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, {3, 0}, 0, xWL] - 
       69120*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, {3, 1}, -1, xWL] + 
       34560*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, {3, 1}, 0, xWL] - 
       13824*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, -1, -1, xWL] + 
       5184*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, -1, 0, xWL] + 
       5184*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, -1, {{1, 3, 1}, 0}, xWL] + 
       3456*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, -1, {{1, 3, 1}, 1}, xWL] - 
       10368*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, 0, -1, xWL] + 
       6048*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, 0, 0, xWL] - 
       2592*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, 0, {{1, 3, 1}, 0}, xWL] - 
       1728*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, 0, {{1, 3, 1}, 1}, xWL] + 
       17280*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, {3, 0}, -1, xWL] - 
       8640*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, {3, 0}, 0, xWL] + 
       34560*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, {3, 1}, -1, xWL] - 
       17280*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, {3, 1}, 0, xWL] + 
       18432*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, -1, -1, xWL] - 
       6912*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, -1, 0, xWL] - 
       6912*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, -1, {{1, 3, 1}, 0}, xWL] - 
       4608*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, -1, {{1, 3, 1}, 1}, xWL] + 
       13824*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, 0, -1, xWL] - 
       8064*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, 0, 0, xWL] + 
       3456*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, 0, {{1, 3, 1}, 0}, xWL] + 
       2304*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, 0, {{1, 3, 1}, 1}, xWL] - 
       23040*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, {3, 0}, -1, xWL] + 
       11520*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, {3, 0}, 0, xWL] - 
       46080*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, {3, 1}, -1, xWL] + 
       23040*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, {3, 1}, 0, xWL] - 
       9216*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, -1, -1, xWL] + 
       3456*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, -1, 0, xWL] + 
       3456*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, -1, {{1, 3, 1}, 0}, xWL] + 
       2304*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, -1, {{1, 3, 1}, 1}, xWL] - 
       6912*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, 0, -1, xWL] + 
       4032*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, 0, 0, xWL] - 
       1728*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, 0, {{1, 3, 1}, 0}, xWL] - 
       1152*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, 0, {{1, 3, 1}, 1}, xWL] + 
       11520*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, {3, 0}, -1, xWL] - 
       5760*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, {3, 0}, 0, xWL] + 
       23040*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, {3, 1}, -1, xWL] - 
       11520*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, {3, 1}, 0, xWL] - 
       768*H[{{1, 3, 1}, 1}, -1, -1, -1, 0, xWL] + 
       2304*H[{{1, 3, 1}, 1}, -1, -1, -1, {{1, 3, 1}, 0}, xWL] + 
       1536*H[{{1, 3, 1}, 1}, -1, -1, -1, {{1, 3, 1}, 1}, xWL] - 
       3840*H[{{1, 3, 1}, 1}, -1, -1, 0, -1, xWL] + 
       1536*H[{{1, 3, 1}, 1}, -1, -1, 0, 0, xWL] + 
       1152*H[{{1, 3, 1}, 1}, -1, -1, 0, {{1, 3, 1}, 0}, xWL] + 
       768*H[{{1, 3, 1}, 1}, -1, -1, 0, {{1, 3, 1}, 1}, xWL] + 
       3072*H[{{1, 3, 1}, 1}, -1, -1, {3, 0}, -1, xWL] - 
       1536*H[{{1, 3, 1}, 1}, -1, -1, {3, 0}, 0, xWL] + 
       6144*H[{{1, 3, 1}, 1}, -1, -1, {3, 1}, -1, xWL] - 
       3072*H[{{1, 3, 1}, 1}, -1, -1, {3, 1}, 0, xWL] + 
       2304*H[{{1, 3, 1}, 1}, -1, -1, {{1, 3, 1}, 0}, -1, xWL] + 
       1152*H[{{1, 3, 1}, 1}, -1, -1, {{1, 3, 1}, 0}, 0, xWL] - 
       6912*H[{{1, 3, 1}, 1}, -1, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
       4608*H[{{1, 3, 1}, 1}, -1, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
       1536*H[{{1, 3, 1}, 1}, -1, -1, {{1, 3, 1}, 1}, -1, xWL] + 
       768*H[{{1, 3, 1}, 1}, -1, -1, {{1, 3, 1}, 1}, 0, xWL] - 
       4608*H[{{1, 3, 1}, 1}, -1, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
       3072*H[{{1, 3, 1}, 1}, -1, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
       3072*H[{{1, 3, 1}, 1}, -1, 0, -1, -1, xWL] + 
       1920*H[{{1, 3, 1}, 1}, -1, 0, -1, 0, xWL] - 
       10368*H[{{1, 3, 1}, 1}, -1, 0, -1, {{1, 3, 1}, 0}, xWL] - 
       6912*H[{{1, 3, 1}, 1}, -1, 0, -1, {{1, 3, 1}, 1}, xWL] + 
       1920*H[{{1, 3, 1}, 1}, -1, 0, 0, -1, xWL] - 
       2304*H[{{1, 3, 1}, 1}, -1, 0, 0, 0, xWL] + 
       4032*H[{{1, 3, 1}, 1}, -1, 0, 0, {{1, 3, 1}, 0}, xWL] + 
       2688*H[{{1, 3, 1}, 1}, -1, 0, 0, {{1, 3, 1}, 1}, xWL] - 
       3072*H[{{1, 3, 1}, 1}, -1, 0, {3, 0}, -1, xWL] + 
       1536*H[{{1, 3, 1}, 1}, -1, 0, {3, 0}, 0, xWL] - 
       6144*H[{{1, 3, 1}, 1}, -1, 0, {3, 1}, -1, xWL] + 
       3072*H[{{1, 3, 1}, 1}, -1, 0, {3, 1}, 0, xWL] - 
       1152*H[{{1, 3, 1}, 1}, -1, 0, {{1, 3, 1}, 0}, -1, xWL] - 
       576*H[{{1, 3, 1}, 1}, -1, 0, {{1, 3, 1}, 0}, 0, xWL] + 
       3456*H[{{1, 3, 1}, 1}, -1, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + 
       2304*H[{{1, 3, 1}, 1}, -1, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
       768*H[{{1, 3, 1}, 1}, -1, 0, {{1, 3, 1}, 1}, -1, xWL] - 
       384*H[{{1, 3, 1}, 1}, -1, 0, {{1, 3, 1}, 1}, 0, xWL] + 
       2304*H[{{1, 3, 1}, 1}, -1, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
       1536*H[{{1, 3, 1}, 1}, -1, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] - 
       3072*H[{{1, 3, 1}, 1}, -1, {3, 0}, -1, -1, xWL] - 
       1536*H[{{1, 3, 1}, 1}, -1, {3, 0}, -1, 0, xWL] + 
       9216*H[{{1, 3, 1}, 1}, -1, {3, 0}, -1, {{1, 3, 1}, 0}, xWL] + 
       6144*H[{{1, 3, 1}, 1}, -1, {3, 0}, -1, {{1, 3, 1}, 1}, xWL] + 
       1536*H[{{1, 3, 1}, 1}, -1, {3, 0}, 0, 0, xWL] - 
       4608*H[{{1, 3, 1}, 1}, -1, {3, 0}, 0, {{1, 3, 1}, 0}, xWL] - 
       3072*H[{{1, 3, 1}, 1}, -1, {3, 0}, 0, {{1, 3, 1}, 1}, xWL] + 
       1536*H[{{1, 3, 1}, 1}, -1, {3, 0}, {3, 0}, -1, xWL] - 
       768*H[{{1, 3, 1}, 1}, -1, {3, 0}, {3, 0}, 0, xWL] + 
       3072*H[{{1, 3, 1}, 1}, -1, {3, 0}, {3, 1}, -1, xWL] - 
       1536*H[{{1, 3, 1}, 1}, -1, {3, 0}, {3, 1}, 0, xWL] - 
       6144*H[{{1, 3, 1}, 1}, -1, {3, 1}, -1, -1, xWL] - 
       3072*H[{{1, 3, 1}, 1}, -1, {3, 1}, -1, 0, xWL] + 
       18432*H[{{1, 3, 1}, 1}, -1, {3, 1}, -1, {{1, 3, 1}, 0}, xWL] + 
       12288*H[{{1, 3, 1}, 1}, -1, {3, 1}, -1, {{1, 3, 1}, 1}, xWL] + 
       3072*H[{{1, 3, 1}, 1}, -1, {3, 1}, 0, 0, xWL] - 
       9216*H[{{1, 3, 1}, 1}, -1, {3, 1}, 0, {{1, 3, 1}, 0}, xWL] - 
       6144*H[{{1, 3, 1}, 1}, -1, {3, 1}, 0, {{1, 3, 1}, 1}, xWL] + 
       3072*H[{{1, 3, 1}, 1}, -1, {3, 1}, {3, 0}, -1, xWL] - 
       1536*H[{{1, 3, 1}, 1}, -1, {3, 1}, {3, 0}, 0, xWL] + 
       6144*H[{{1, 3, 1}, 1}, -1, {3, 1}, {3, 1}, -1, xWL] - 
       3072*H[{{1, 3, 1}, 1}, -1, {3, 1}, {3, 1}, 0, xWL] - 
       6144*H[{{1, 3, 1}, 1}, 0, -1, -1, -1, xWL] + 
       2688*H[{{1, 3, 1}, 1}, 0, -1, -1, 0, xWL] + 
       1152*H[{{1, 3, 1}, 1}, 0, -1, -1, {{1, 3, 1}, 0}, xWL] + 
       768*H[{{1, 3, 1}, 1}, 0, -1, -1, {{1, 3, 1}, 1}, xWL] - 
       2688*H[{{1, 3, 1}, 1}, 0, -1, 0, -1, xWL] + 
       1920*H[{{1, 3, 1}, 1}, 0, -1, 0, 0, xWL] - 
       1728*H[{{1, 3, 1}, 1}, 0, -1, 0, {{1, 3, 1}, 0}, xWL] - 
       1152*H[{{1, 3, 1}, 1}, 0, -1, 0, {{1, 3, 1}, 1}, xWL] + 
       6144*H[{{1, 3, 1}, 1}, 0, -1, {3, 0}, -1, xWL] - 
       3072*H[{{1, 3, 1}, 1}, 0, -1, {3, 0}, 0, xWL] + 
       12288*H[{{1, 3, 1}, 1}, 0, -1, {3, 1}, -1, xWL] - 
       6144*H[{{1, 3, 1}, 1}, 0, -1, {3, 1}, 0, xWL] - 
       1152*H[{{1, 3, 1}, 1}, 0, -1, {{1, 3, 1}, 0}, -1, xWL] - 
       576*H[{{1, 3, 1}, 1}, 0, -1, {{1, 3, 1}, 0}, 0, xWL] + 
       3456*H[{{1, 3, 1}, 1}, 0, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + 
       2304*H[{{1, 3, 1}, 1}, 0, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
       768*H[{{1, 3, 1}, 1}, 0, -1, {{1, 3, 1}, 1}, -1, xWL] - 
       384*H[{{1, 3, 1}, 1}, 0, -1, {{1, 3, 1}, 1}, 0, xWL] + 
       2304*H[{{1, 3, 1}, 1}, 0, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
       1536*H[{{1, 3, 1}, 1}, 0, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
       1536*H[{{1, 3, 1}, 1}, 0, 0, -1, -1, xWL] - 
       2112*H[{{1, 3, 1}, 1}, 0, 0, -1, 0, xWL] + 
       4032*H[{{1, 3, 1}, 1}, 0, 0, -1, {{1, 3, 1}, 0}, xWL] + 
       2688*H[{{1, 3, 1}, 1}, 0, 0, -1, {{1, 3, 1}, 1}, xWL] + 
       1344*H[{{1, 3, 1}, 1}, 0, 0, 0, -1, xWL] - 
       192*H[{{1, 3, 1}, 1}, 0, 0, 0, 0, xWL] - 
       1440*H[{{1, 3, 1}, 1}, 0, 0, 0, {{1, 3, 1}, 0}, xWL] - 
       960*H[{{1, 3, 1}, 1}, 0, 0, 0, {{1, 3, 1}, 1}, xWL] - 
       2304*H[{{1, 3, 1}, 1}, 0, 0, {3, 0}, -1, xWL] + 
       1152*H[{{1, 3, 1}, 1}, 0, 0, {3, 0}, 0, xWL] - 
       4608*H[{{1, 3, 1}, 1}, 0, 0, {3, 1}, -1, xWL] + 
       2304*H[{{1, 3, 1}, 1}, 0, 0, {3, 1}, 0, xWL] + 
       576*H[{{1, 3, 1}, 1}, 0, 0, {{1, 3, 1}, 0}, -1, xWL] + 
       288*H[{{1, 3, 1}, 1}, 0, 0, {{1, 3, 1}, 0}, 0, xWL] - 
       1728*H[{{1, 3, 1}, 1}, 0, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
       1152*H[{{1, 3, 1}, 1}, 0, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
       384*H[{{1, 3, 1}, 1}, 0, 0, {{1, 3, 1}, 1}, -1, xWL] + 
       192*H[{{1, 3, 1}, 1}, 0, 0, {{1, 3, 1}, 1}, 0, xWL] - 
       1152*H[{{1, 3, 1}, 1}, 0, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
       768*H[{{1, 3, 1}, 1}, 0, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
       1536*H[{{1, 3, 1}, 1}, 0, {3, 0}, -1, -1, xWL] + 
       768*H[{{1, 3, 1}, 1}, 0, {3, 0}, -1, 0, xWL] - 
       4608*H[{{1, 3, 1}, 1}, 0, {3, 0}, -1, {{1, 3, 1}, 0}, xWL] - 
       3072*H[{{1, 3, 1}, 1}, 0, {3, 0}, -1, {{1, 3, 1}, 1}, xWL] - 
       768*H[{{1, 3, 1}, 1}, 0, {3, 0}, 0, 0, xWL] + 
       2304*H[{{1, 3, 1}, 1}, 0, {3, 0}, 0, {{1, 3, 1}, 0}, xWL] + 
       1536*H[{{1, 3, 1}, 1}, 0, {3, 0}, 0, {{1, 3, 1}, 1}, xWL] - 
       768*H[{{1, 3, 1}, 1}, 0, {3, 0}, {3, 0}, -1, xWL] + 
       384*H[{{1, 3, 1}, 1}, 0, {3, 0}, {3, 0}, 0, xWL] - 
       1536*H[{{1, 3, 1}, 1}, 0, {3, 0}, {3, 1}, -1, xWL] + 
       768*H[{{1, 3, 1}, 1}, 0, {3, 0}, {3, 1}, 0, xWL] + 
       3072*H[{{1, 3, 1}, 1}, 0, {3, 1}, -1, -1, xWL] + 
       1536*H[{{1, 3, 1}, 1}, 0, {3, 1}, -1, 0, xWL] - 
       9216*H[{{1, 3, 1}, 1}, 0, {3, 1}, -1, {{1, 3, 1}, 0}, xWL] - 
       6144*H[{{1, 3, 1}, 1}, 0, {3, 1}, -1, {{1, 3, 1}, 1}, xWL] - 
       1536*H[{{1, 3, 1}, 1}, 0, {3, 1}, 0, 0, xWL] + 
       4608*H[{{1, 3, 1}, 1}, 0, {3, 1}, 0, {{1, 3, 1}, 0}, xWL] + 
       3072*H[{{1, 3, 1}, 1}, 0, {3, 1}, 0, {{1, 3, 1}, 1}, xWL] - 
       1536*H[{{1, 3, 1}, 1}, 0, {3, 1}, {3, 0}, -1, xWL] + 
       768*H[{{1, 3, 1}, 1}, 0, {3, 1}, {3, 0}, 0, xWL] - 
       3072*H[{{1, 3, 1}, 1}, 0, {3, 1}, {3, 1}, -1, xWL] + 
       1536*H[{{1, 3, 1}, 1}, 0, {3, 1}, {3, 1}, 0, xWL] + 
       18432*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, -1, -1, xWL] - 
       6912*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, -1, 0, xWL] - 
       6912*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, -1, {{1, 3, 1}, 0}, xWL] - 
       4608*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, -1, {{1, 3, 1}, 1}, xWL] + 
       13824*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, 0, -1, xWL] - 
       8064*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, 0, 0, xWL] + 
       3456*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, 0, {{1, 3, 1}, 0}, xWL] + 
       2304*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, 0, {{1, 3, 1}, 1}, xWL] - 
       23040*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, {3, 0}, -1, xWL] + 
       11520*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, {3, 0}, 0, xWL] - 
       46080*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, {3, 1}, -1, xWL] + 
       23040*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, {3, 1}, 0, xWL] - 
       9216*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, -1, -1, xWL] + 
       3456*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, -1, 0, xWL] + 
       3456*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, -1, {{1, 3, 1}, 0}, xWL] + 
       2304*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, -1, {{1, 3, 1}, 1}, xWL] - 
       6912*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, 0, -1, xWL] + 
       4032*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, 0, 0, xWL] - 
       1728*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, 0, {{1, 3, 1}, 0}, xWL] - 
       1152*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, 0, {{1, 3, 1}, 1}, xWL] + 
       11520*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, {3, 0}, -1, xWL] - 
       5760*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, {3, 0}, 0, xWL] + 
       23040*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, {3, 1}, -1, xWL] - 
       11520*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, {3, 1}, 0, xWL] + 
       12288*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, -1, -1, xWL] - 
       4608*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, -1, 0, xWL] - 
       4608*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, -1, {{1, 3, 1}, 0}, xWL] - 
       3072*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, -1, {{1, 3, 1}, 1}, xWL] + 
       9216*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, 0, -1, xWL] - 
       5376*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, 0, 0, xWL] + 
       2304*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, 0, {{1, 3, 1}, 0}, xWL] + 
       1536*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, 0, {{1, 3, 1}, 1}, xWL] - 
       15360*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, {3, 0}, -1, xWL] + 
       7680*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, {3, 0}, 0, xWL] - 
       30720*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, {3, 1}, -1, xWL] + 
       15360*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, {3, 1}, 0, xWL] - 
       6144*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, -1, -1, xWL] + 
       2304*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, -1, 0, xWL] + 
       2304*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, -1, {{1, 3, 1}, 0}, xWL] + 
       1536*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, -1, {{1, 3, 1}, 1}, xWL] - 
       4608*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, 0, -1, xWL] + 
       2688*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, 0, 0, xWL] - 
       1152*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, 0, {{1, 3, 1}, 0}, xWL] - 
       768*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, 0, {{1, 3, 1}, 1}, xWL] + 
       7680*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, {3, 0}, -1, xWL] - 
       3840*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, {3, 0}, 0, xWL] + 
       15360*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, {3, 1}, -1, xWL] - 
       7680*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, {3, 1}, 0, xWL]) + 
     1024*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[-1, -1, -1, 0, -1, 0, xWL] - 
     3072*(2 - xWL - 4*xWL^2 - xWL^3 + 2*xWL^4)*H[-1, -1, -1, 0, -1, 
       {{1, 3, 1}, 0}, xWL] - 2048*(2 - xWL - 4*xWL^2 - xWL^3 + 2*xWL^4)*
      H[-1, -1, -1, 0, -1, {{1, 3, 1}, 1}, xWL] - 
     512*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*H[-1, -1, -1, 0, 0, -1, 
       xWL] - 256*(3 - 2*xWL - 7*xWL^2 - 2*xWL^3 + 3*xWL^4)*
      H[-1, -1, -1, 0, 0, 0, xWL] + 4608*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*
      H[-1, -1, -1, 0, 0, {{1, 3, 1}, 0}, xWL] + 
     3072*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[-1, -1, -1, 0, 0, 
       {{1, 3, 1}, 1}, xWL] + 9216*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*
      H[-1, -1, -1, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, xWL] + 
     6144*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[-1, -1, -1, {{1, 3, 1}, 0}, 
       -1, {{1, 3, 1}, 1}, xWL] + 1536*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 
       3*xWL^4)*H[-1, -1, -1, {{1, 3, 1}, 0}, 0, -1, xWL] - 
     4608*(2 - 3*xWL - 8*xWL^2 - 3*xWL^3 + 2*xWL^4)*
      H[-1, -1, -1, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, xWL] - 
     3072*(2 - 3*xWL - 8*xWL^2 - 3*xWL^3 + 2*xWL^4)*
      H[-1, -1, -1, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, xWL] + 
     6144*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[-1, -1, -1, {{1, 3, 1}, 1}, 
       -1, {{1, 3, 1}, 0}, xWL] + 4096*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*
      H[-1, -1, -1, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, xWL] + 
     1024*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[-1, -1, -1, {{1, 3, 1}, 1}, 0, -1, xWL] - 
     3072*(2 - 3*xWL - 8*xWL^2 - 3*xWL^3 + 2*xWL^4)*
      H[-1, -1, -1, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, xWL] - 
     2048*(2 - 3*xWL - 8*xWL^2 - 3*xWL^3 + 2*xWL^4)*
      H[-1, -1, -1, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, xWL] - 
     4096*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[-1, -1, 0, -1, -1, -1, xWL] + 
     256*(9 - 4*xWL - 17*xWL^2 - 4*xWL^3 + 9*xWL^4)*H[-1, -1, 0, -1, -1, 0, 
       xWL] - 768*(1 + 4*xWL + 7*xWL^2 + 4*xWL^3 + xWL^4)*
      H[-1, -1, 0, -1, -1, {{1, 3, 1}, 0}, xWL] - 
     512*(1 + 4*xWL + 7*xWL^2 + 4*xWL^3 + xWL^4)*H[-1, -1, 0, -1, -1, 
       {{1, 3, 1}, 1}, xWL] - 256*(1 + 8*xWL + 15*xWL^2 + 8*xWL^3 + xWL^4)*
      H[-1, -1, 0, -1, 0, -1, xWL] + 512*(2 - xWL - 4*xWL^2 - xWL^3 + 
       2*xWL^4)*H[-1, -1, 0, -1, 0, 0, xWL] - 
     384*(7 - 12*xWL - 31*xWL^2 - 12*xWL^3 + 7*xWL^4)*
      H[-1, -1, 0, -1, 0, {{1, 3, 1}, 0}, xWL] - 
     256*(7 - 12*xWL - 31*xWL^2 - 12*xWL^3 + 7*xWL^4)*
      H[-1, -1, 0, -1, 0, {{1, 3, 1}, 1}, xWL] + 
     512*(7 - 4*xWL - 15*xWL^2 - 4*xWL^3 + 7*xWL^4)*H[-1, -1, 0, -1, {3, 0}, 
       -1, xWL] - 256*(7 - 4*xWL - 15*xWL^2 - 4*xWL^3 + 7*xWL^4)*
      H[-1, -1, 0, -1, {3, 0}, 0, xWL] + 
     1024*(7 - 4*xWL - 15*xWL^2 - 4*xWL^3 + 7*xWL^4)*H[-1, -1, 0, -1, {3, 1}, 
       -1, xWL] - 512*(7 - 4*xWL - 15*xWL^2 - 4*xWL^3 + 7*xWL^4)*
      H[-1, -1, 0, -1, {3, 1}, 0, xWL] - 
     768*(5 - 8*xWL - 21*xWL^2 - 8*xWL^3 + 5*xWL^4)*
      H[-1, -1, 0, -1, {{1, 3, 1}, 0}, -1, xWL] + 
     9216*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[-1, -1, 0, -1, 
       {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + 
     6144*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[-1, -1, 0, -1, 
       {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
     512*(5 - 8*xWL - 21*xWL^2 - 8*xWL^3 + 5*xWL^4)*
      H[-1, -1, 0, -1, {{1, 3, 1}, 1}, -1, xWL] + 
     6144*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[-1, -1, 0, -1, 
       {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
     4096*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[-1, -1, 0, -1, 
       {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] - 
     128*(13 - 8*xWL - 29*xWL^2 - 8*xWL^3 + 13*xWL^4)*
      H[-1, -1, 0, 0, -1, 0, xWL] - 512*(3 - 2*xWL - 7*xWL^2 - 2*xWL^3 + 
       3*xWL^4)*H[-1, -1, 0, 0, {3, 0}, -1, xWL] + 
     256*(3 - 2*xWL - 7*xWL^2 - 2*xWL^3 + 3*xWL^4)*H[-1, -1, 0, 0, {3, 0}, 0, 
       xWL] - 1024*(3 - 2*xWL - 7*xWL^2 - 2*xWL^3 + 3*xWL^4)*
      H[-1, -1, 0, 0, {3, 1}, -1, xWL] + 512*(3 - 2*xWL - 7*xWL^2 - 2*xWL^3 + 
       3*xWL^4)*H[-1, -1, 0, 0, {3, 1}, 0, xWL] - 
     4608*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[-1, -1, 0, {{1, 3, 1}, 0}, 
       -1, {{1, 3, 1}, 0}, xWL] - 3072*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*
      H[-1, -1, 0, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, xWL] - 
     768*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[-1, -1, 0, {{1, 3, 1}, 0}, 0, -1, xWL] + 
     2304*(2 - 3*xWL - 8*xWL^2 - 3*xWL^3 + 2*xWL^4)*
      H[-1, -1, 0, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, xWL] + 
     1536*(2 - 3*xWL - 8*xWL^2 - 3*xWL^3 + 2*xWL^4)*
      H[-1, -1, 0, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, xWL] - 
     3072*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[-1, -1, 0, {{1, 3, 1}, 1}, 
       -1, {{1, 3, 1}, 0}, xWL] - 2048*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*
      H[-1, -1, 0, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, xWL] - 
     512*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[-1, -1, 0, {{1, 3, 1}, 1}, 0, -1, xWL] + 
     1536*(2 - 3*xWL - 8*xWL^2 - 3*xWL^3 + 2*xWL^4)*
      H[-1, -1, 0, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, xWL] + 
     1024*(2 - 3*xWL - 8*xWL^2 - 3*xWL^3 + 2*xWL^4)*
      H[-1, -1, 0, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, xWL] - 
     1024*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[-1, -1, {3, 0}, -1, -1, 0, 
       xWL] - 512*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[-1, -1, {3, 0}, -1, 0, -1, xWL] + 
     1536*(2 - 3*xWL - 8*xWL^2 - 3*xWL^3 + 2*xWL^4)*H[-1, -1, {3, 0}, -1, 0, 
       {{1, 3, 1}, 0}, xWL] + 1024*(2 - 3*xWL - 8*xWL^2 - 3*xWL^3 + 2*xWL^4)*
      H[-1, -1, {3, 0}, -1, 0, {{1, 3, 1}, 1}, xWL] + 
     1536*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[-1, -1, {3, 0}, -1, {{1, 3, 1}, 0}, -1, xWL] - 
     9216*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[-1, -1, {3, 0}, -1, 
       {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
     6144*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[-1, -1, {3, 0}, -1, 
       {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
     1024*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[-1, -1, {3, 0}, -1, {{1, 3, 1}, 1}, -1, xWL] - 
     6144*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[-1, -1, {3, 0}, -1, 
       {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
     4096*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[-1, -1, {3, 0}, -1, 
       {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
     512*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[-1, -1, {3, 0}, 0, -1, 0, 
       xWL] + 256*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[-1, -1, {3, 0}, 0, 0, -1, xWL] - 768*(2 - 3*xWL - 8*xWL^2 - 3*xWL^3 + 
       2*xWL^4)*H[-1, -1, {3, 0}, 0, 0, {{1, 3, 1}, 0}, xWL] - 
     512*(2 - 3*xWL - 8*xWL^2 - 3*xWL^3 + 2*xWL^4)*H[-1, -1, {3, 0}, 0, 0, 
       {{1, 3, 1}, 1}, xWL] - 768*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[-1, -1, {3, 0}, 0, {{1, 3, 1}, 0}, -1, xWL] + 
     4608*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[-1, -1, {3, 0}, 0, 
       {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + 
     3072*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[-1, -1, {3, 0}, 0, 
       {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
     512*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*H[-1, -1, {3, 0}, 0, 
       {{1, 3, 1}, 1}, -1, xWL] + 3072*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*
      H[-1, -1, {3, 0}, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
     2048*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[-1, -1, {3, 0}, 0, 
       {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] - 
     2048*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[-1, -1, {3, 1}, -1, -1, 0, 
       xWL] - 1024*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[-1, -1, {3, 1}, -1, 0, -1, xWL] + 
     3072*(2 - 3*xWL - 8*xWL^2 - 3*xWL^3 + 2*xWL^4)*H[-1, -1, {3, 1}, -1, 0, 
       {{1, 3, 1}, 0}, xWL] + 2048*(2 - 3*xWL - 8*xWL^2 - 3*xWL^3 + 2*xWL^4)*
      H[-1, -1, {3, 1}, -1, 0, {{1, 3, 1}, 1}, xWL] + 
     3072*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[-1, -1, {3, 1}, -1, {{1, 3, 1}, 0}, -1, xWL] - 
     18432*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[-1, -1, {3, 1}, -1, 
       {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
     12288*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[-1, -1, {3, 1}, -1, 
       {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
     2048*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[-1, -1, {3, 1}, -1, {{1, 3, 1}, 1}, -1, xWL] - 
     12288*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[-1, -1, {3, 1}, -1, 
       {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
     8192*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[-1, -1, {3, 1}, -1, 
       {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
     1024*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[-1, -1, {3, 1}, 0, -1, 0, 
       xWL] + 512*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[-1, -1, {3, 1}, 0, 0, -1, xWL] - 
     1536*(2 - 3*xWL - 8*xWL^2 - 3*xWL^3 + 2*xWL^4)*H[-1, -1, {3, 1}, 0, 0, 
       {{1, 3, 1}, 0}, xWL] - 1024*(2 - 3*xWL - 8*xWL^2 - 3*xWL^3 + 2*xWL^4)*
      H[-1, -1, {3, 1}, 0, 0, {{1, 3, 1}, 1}, xWL] - 
     1536*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[-1, -1, {3, 1}, 0, {{1, 3, 1}, 0}, -1, xWL] + 
     9216*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[-1, -1, {3, 1}, 0, 
       {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + 
     6144*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[-1, -1, {3, 1}, 0, 
       {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
     1024*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[-1, -1, {3, 1}, 0, {{1, 3, 1}, 1}, -1, xWL] + 
     6144*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[-1, -1, {3, 1}, 0, 
       {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
     4096*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[-1, -1, {3, 1}, 0, 
       {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
     128*(1 + 4*xWL + 7*xWL^2 + 4*xWL^3 + xWL^4)*H[-1, 0, -1, 0, -1, 0, 
       xWL] - 384*(1 + 4*xWL + 7*xWL^2 + 4*xWL^3 + xWL^4)*
      H[-1, 0, -1, 0, -1, {{1, 3, 1}, 0}, xWL] - 
     256*(1 + 4*xWL + 7*xWL^2 + 4*xWL^3 + xWL^4)*H[-1, 0, -1, 0, -1, 
       {{1, 3, 1}, 1}, xWL] + 128*(11 - 8*xWL - 27*xWL^2 - 8*xWL^3 + 
       11*xWL^4)*H[-1, 0, -1, 0, 0, -1, xWL] - 
     128*(3 + 2*xWL + xWL^2 + 2*xWL^3 + 3*xWL^4)*H[-1, 0, -1, 0, 0, 0, xWL] - 
     192*(5 - 12*xWL - 29*xWL^2 - 12*xWL^3 + 5*xWL^4)*
      H[-1, 0, -1, 0, 0, {{1, 3, 1}, 0}, xWL] - 
     128*(5 - 12*xWL - 29*xWL^2 - 12*xWL^3 + 5*xWL^4)*
      H[-1, 0, -1, 0, 0, {{1, 3, 1}, 1}, xWL] - 
     384*(5 - 8*xWL - 21*xWL^2 - 8*xWL^3 + 5*xWL^4)*
      H[-1, 0, -1, 0, {{1, 3, 1}, 0}, -1, xWL] + 
     1152*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[-1, 0, -1, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + 
     768*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[-1, 0, -1, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
     256*(5 - 8*xWL - 21*xWL^2 - 8*xWL^3 + 5*xWL^4)*
      H[-1, 0, -1, 0, {{1, 3, 1}, 1}, -1, xWL] + 
     768*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[-1, 0, -1, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
     512*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[-1, 0, -1, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] - 
     4608*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[-1, 0, -1, {{1, 3, 1}, 0}, 
       -1, {{1, 3, 1}, 0}, xWL] - 3072*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*
      H[-1, 0, -1, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, xWL] - 
     768*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[-1, 0, -1, {{1, 3, 1}, 0}, 0, -1, xWL] + 
     2304*(2 - 3*xWL - 8*xWL^2 - 3*xWL^3 + 2*xWL^4)*
      H[-1, 0, -1, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, xWL] + 
     1536*(2 - 3*xWL - 8*xWL^2 - 3*xWL^3 + 2*xWL^4)*
      H[-1, 0, -1, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, xWL] - 
     3072*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[-1, 0, -1, {{1, 3, 1}, 1}, 
       -1, {{1, 3, 1}, 0}, xWL] - 2048*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*
      H[-1, 0, -1, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, xWL] - 
     512*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[-1, 0, -1, {{1, 3, 1}, 1}, 0, -1, xWL] + 
     1536*(2 - 3*xWL - 8*xWL^2 - 3*xWL^3 + 2*xWL^4)*
      H[-1, 0, -1, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, xWL] + 
     1024*(2 - 3*xWL - 8*xWL^2 - 3*xWL^3 + 2*xWL^4)*
      H[-1, 0, -1, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, xWL] - 
     256*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*H[-1, 0, 0, -1, 0, -1, 
       xWL] + 768*(1 - 3*xWL - 7*xWL^2 - 3*xWL^3 + xWL^4)*
      H[-1, 0, 0, -1, 0, {{1, 3, 1}, 0}, xWL] + 
     512*(1 - 3*xWL - 7*xWL^2 - 3*xWL^3 + xWL^4)*H[-1, 0, 0, -1, 0, 
       {{1, 3, 1}, 1}, xWL] + 256*(1 + 4*xWL + 7*xWL^2 + 4*xWL^3 + xWL^4)*
      H[-1, 0, 0, -1, {3, 0}, -1, xWL] - 128*(1 + 4*xWL + 7*xWL^2 + 4*xWL^3 + 
       xWL^4)*H[-1, 0, 0, -1, {3, 0}, 0, xWL] + 
     512*(1 + 4*xWL + 7*xWL^2 + 4*xWL^3 + xWL^4)*H[-1, 0, 0, -1, {3, 1}, -1, 
       xWL] - 256*(1 + 4*xWL + 7*xWL^2 + 4*xWL^3 + xWL^4)*
      H[-1, 0, 0, -1, {3, 1}, 0, xWL] - 1152*(3 - 4*xWL - 11*xWL^2 - 
       4*xWL^3 + 3*xWL^4)*H[-1, 0, 0, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
       xWL] - 768*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[-1, 0, 0, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
     768*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[-1, 0, 0, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
     512*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[-1, 0, 0, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
     128*(1 - 4*xWL - 9*xWL^2 - 4*xWL^3 + xWL^4)*H[-1, 0, 0, 0, -1, 0, xWL] + 
     2304*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[-1, 0, 0, {{1, 3, 1}, 0}, -1, 
       {{1, 3, 1}, 0}, xWL] + 1536*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*
      H[-1, 0, 0, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, xWL] + 
     384*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[-1, 0, 0, {{1, 3, 1}, 0}, 0, -1, xWL] - 
     1152*(2 - 3*xWL - 8*xWL^2 - 3*xWL^3 + 2*xWL^4)*
      H[-1, 0, 0, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, xWL] - 
     768*(2 - 3*xWL - 8*xWL^2 - 3*xWL^3 + 2*xWL^4)*
      H[-1, 0, 0, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, xWL] + 
     1536*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[-1, 0, 0, {{1, 3, 1}, 1}, -1, 
       {{1, 3, 1}, 0}, xWL] + 1024*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*
      H[-1, 0, 0, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, xWL] + 
     256*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[-1, 0, 0, {{1, 3, 1}, 1}, 0, -1, xWL] - 
     768*(2 - 3*xWL - 8*xWL^2 - 3*xWL^3 + 2*xWL^4)*
      H[-1, 0, 0, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, xWL] - 
     512*(2 - 3*xWL - 8*xWL^2 - 3*xWL^3 + 2*xWL^4)*
      H[-1, 0, 0, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, xWL] + 
     512*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[-1, 0, {3, 0}, -1, -1, 0, 
       xWL] + 256*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[-1, 0, {3, 0}, -1, 0, -1, xWL] - 768*(2 - 3*xWL - 8*xWL^2 - 3*xWL^3 + 
       2*xWL^4)*H[-1, 0, {3, 0}, -1, 0, {{1, 3, 1}, 0}, xWL] - 
     512*(2 - 3*xWL - 8*xWL^2 - 3*xWL^3 + 2*xWL^4)*H[-1, 0, {3, 0}, -1, 0, 
       {{1, 3, 1}, 1}, xWL] - 768*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[-1, 0, {3, 0}, -1, {{1, 3, 1}, 0}, -1, xWL] + 
     4608*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[-1, 0, {3, 0}, -1, 
       {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + 
     3072*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[-1, 0, {3, 0}, -1, 
       {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
     512*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*H[-1, 0, {3, 0}, -1, 
       {{1, 3, 1}, 1}, -1, xWL] + 3072*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*
      H[-1, 0, {3, 0}, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
     2048*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[-1, 0, {3, 0}, -1, 
       {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] - 
     256*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[-1, 0, {3, 0}, 0, -1, 0, 
       xWL] - 128*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[-1, 0, {3, 0}, 0, 0, -1, xWL] + 384*(2 - 3*xWL - 8*xWL^2 - 3*xWL^3 + 
       2*xWL^4)*H[-1, 0, {3, 0}, 0, 0, {{1, 3, 1}, 0}, xWL] + 
     256*(2 - 3*xWL - 8*xWL^2 - 3*xWL^3 + 2*xWL^4)*H[-1, 0, {3, 0}, 0, 0, 
       {{1, 3, 1}, 1}, xWL] + 384*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[-1, 0, {3, 0}, 0, {{1, 3, 1}, 0}, -1, xWL] - 
     2304*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[-1, 0, {3, 0}, 0, 
       {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
     1536*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[-1, 0, {3, 0}, 0, 
       {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
     256*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*H[-1, 0, {3, 0}, 0, 
       {{1, 3, 1}, 1}, -1, xWL] - 1536*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*
      H[-1, 0, {3, 0}, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
     1024*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[-1, 0, {3, 0}, 0, 
       {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
     1024*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[-1, 0, {3, 1}, -1, -1, 0, 
       xWL] + 512*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[-1, 0, {3, 1}, -1, 0, -1, xWL] - 
     1536*(2 - 3*xWL - 8*xWL^2 - 3*xWL^3 + 2*xWL^4)*H[-1, 0, {3, 1}, -1, 0, 
       {{1, 3, 1}, 0}, xWL] - 1024*(2 - 3*xWL - 8*xWL^2 - 3*xWL^3 + 2*xWL^4)*
      H[-1, 0, {3, 1}, -1, 0, {{1, 3, 1}, 1}, xWL] - 
     1536*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[-1, 0, {3, 1}, -1, {{1, 3, 1}, 0}, -1, xWL] + 
     9216*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[-1, 0, {3, 1}, -1, 
       {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + 
     6144*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[-1, 0, {3, 1}, -1, 
       {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
     1024*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[-1, 0, {3, 1}, -1, {{1, 3, 1}, 1}, -1, xWL] + 
     6144*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[-1, 0, {3, 1}, -1, 
       {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
     4096*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[-1, 0, {3, 1}, -1, 
       {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] - 
     512*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[-1, 0, {3, 1}, 0, -1, 0, 
       xWL] - 256*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[-1, 0, {3, 1}, 0, 0, -1, xWL] + 768*(2 - 3*xWL - 8*xWL^2 - 3*xWL^3 + 
       2*xWL^4)*H[-1, 0, {3, 1}, 0, 0, {{1, 3, 1}, 0}, xWL] + 
     512*(2 - 3*xWL - 8*xWL^2 - 3*xWL^3 + 2*xWL^4)*H[-1, 0, {3, 1}, 0, 0, 
       {{1, 3, 1}, 1}, xWL] + 768*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[-1, 0, {3, 1}, 0, {{1, 3, 1}, 0}, -1, xWL] - 
     4608*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[-1, 0, {3, 1}, 0, 
       {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
     3072*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[-1, 0, {3, 1}, 0, 
       {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
     512*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*H[-1, 0, {3, 1}, 0, 
       {{1, 3, 1}, 1}, -1, xWL] - 3072*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*
      H[-1, 0, {3, 1}, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
     2048*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[-1, 0, {3, 1}, 0, 
       {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] - 
     512*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[0, -1, -1, 0, -1, 0, xWL] + 
     1536*(2 - xWL - 4*xWL^2 - xWL^3 + 2*xWL^4)*H[0, -1, -1, 0, -1, 
       {{1, 3, 1}, 0}, xWL] + 1024*(2 - xWL - 4*xWL^2 - xWL^3 + 2*xWL^4)*
      H[0, -1, -1, 0, -1, {{1, 3, 1}, 1}, xWL] + 
     256*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*H[0, -1, -1, 0, 0, -1, 
       xWL] + 128*(3 - 2*xWL - 7*xWL^2 - 2*xWL^3 + 3*xWL^4)*
      H[0, -1, -1, 0, 0, 0, xWL] - 2304*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*
      H[0, -1, -1, 0, 0, {{1, 3, 1}, 0}, xWL] - 
     1536*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[0, -1, -1, 0, 0, 
       {{1, 3, 1}, 1}, xWL] - 4608*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*
      H[0, -1, -1, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, xWL] - 
     3072*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[0, -1, -1, {{1, 3, 1}, 0}, 
       -1, {{1, 3, 1}, 1}, xWL] - 768*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 
       3*xWL^4)*H[0, -1, -1, {{1, 3, 1}, 0}, 0, -1, xWL] + 
     2304*(2 - 3*xWL - 8*xWL^2 - 3*xWL^3 + 2*xWL^4)*
      H[0, -1, -1, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, xWL] + 
     1536*(2 - 3*xWL - 8*xWL^2 - 3*xWL^3 + 2*xWL^4)*
      H[0, -1, -1, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, xWL] - 
     3072*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[0, -1, -1, {{1, 3, 1}, 1}, 
       -1, {{1, 3, 1}, 0}, xWL] - 2048*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*
      H[0, -1, -1, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, xWL] - 
     512*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[0, -1, -1, {{1, 3, 1}, 1}, 0, -1, xWL] + 
     1536*(2 - 3*xWL - 8*xWL^2 - 3*xWL^3 + 2*xWL^4)*
      H[0, -1, -1, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, xWL] + 
     1024*(2 - 3*xWL - 8*xWL^2 - 3*xWL^3 + 2*xWL^4)*
      H[0, -1, -1, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, xWL] + 
     2048*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[0, -1, 0, -1, -1, -1, xWL] - 
     128*(9 - 4*xWL - 17*xWL^2 - 4*xWL^3 + 9*xWL^4)*H[0, -1, 0, -1, -1, 0, 
       xWL] + 384*(1 + 4*xWL + 7*xWL^2 + 4*xWL^3 + xWL^4)*
      H[0, -1, 0, -1, -1, {{1, 3, 1}, 0}, xWL] + 
     256*(1 + 4*xWL + 7*xWL^2 + 4*xWL^3 + xWL^4)*H[0, -1, 0, -1, -1, 
       {{1, 3, 1}, 1}, xWL] + 128*(1 + 8*xWL + 15*xWL^2 + 8*xWL^3 + xWL^4)*
      H[0, -1, 0, -1, 0, -1, xWL] - 256*(2 - xWL - 4*xWL^2 - xWL^3 + 2*xWL^4)*
      H[0, -1, 0, -1, 0, 0, xWL] + 192*(7 - 12*xWL - 31*xWL^2 - 12*xWL^3 + 
       7*xWL^4)*H[0, -1, 0, -1, 0, {{1, 3, 1}, 0}, xWL] + 
     128*(7 - 12*xWL - 31*xWL^2 - 12*xWL^3 + 7*xWL^4)*
      H[0, -1, 0, -1, 0, {{1, 3, 1}, 1}, xWL] - 
     256*(7 - 4*xWL - 15*xWL^2 - 4*xWL^3 + 7*xWL^4)*H[0, -1, 0, -1, {3, 0}, 
       -1, xWL] + 128*(7 - 4*xWL - 15*xWL^2 - 4*xWL^3 + 7*xWL^4)*
      H[0, -1, 0, -1, {3, 0}, 0, xWL] - 512*(7 - 4*xWL - 15*xWL^2 - 4*xWL^3 + 
       7*xWL^4)*H[0, -1, 0, -1, {3, 1}, -1, xWL] + 
     256*(7 - 4*xWL - 15*xWL^2 - 4*xWL^3 + 7*xWL^4)*H[0, -1, 0, -1, {3, 1}, 
       0, xWL] + 384*(5 - 8*xWL - 21*xWL^2 - 8*xWL^3 + 5*xWL^4)*
      H[0, -1, 0, -1, {{1, 3, 1}, 0}, -1, xWL] - 
     4608*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[0, -1, 0, -1, {{1, 3, 1}, 0}, 
       {{1, 3, 1}, 0}, xWL] - 3072*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*
      H[0, -1, 0, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
     256*(5 - 8*xWL - 21*xWL^2 - 8*xWL^3 + 5*xWL^4)*
      H[0, -1, 0, -1, {{1, 3, 1}, 1}, -1, xWL] - 
     3072*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[0, -1, 0, -1, {{1, 3, 1}, 1}, 
       {{1, 3, 1}, 0}, xWL] - 2048*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*
      H[0, -1, 0, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
     64*(13 - 8*xWL - 29*xWL^2 - 8*xWL^3 + 13*xWL^4)*
      H[0, -1, 0, 0, -1, 0, xWL] + 256*(3 - 2*xWL - 7*xWL^2 - 2*xWL^3 + 
       3*xWL^4)*H[0, -1, 0, 0, {3, 0}, -1, xWL] - 
     128*(3 - 2*xWL - 7*xWL^2 - 2*xWL^3 + 3*xWL^4)*H[0, -1, 0, 0, {3, 0}, 0, 
       xWL] + 512*(3 - 2*xWL - 7*xWL^2 - 2*xWL^3 + 3*xWL^4)*
      H[0, -1, 0, 0, {3, 1}, -1, xWL] - 256*(3 - 2*xWL - 7*xWL^2 - 2*xWL^3 + 
       3*xWL^4)*H[0, -1, 0, 0, {3, 1}, 0, xWL] + 
     2304*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[0, -1, 0, {{1, 3, 1}, 0}, -1, 
       {{1, 3, 1}, 0}, xWL] + 1536*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*
      H[0, -1, 0, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, xWL] + 
     384*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[0, -1, 0, {{1, 3, 1}, 0}, 0, -1, xWL] - 
     1152*(2 - 3*xWL - 8*xWL^2 - 3*xWL^3 + 2*xWL^4)*
      H[0, -1, 0, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, xWL] - 
     768*(2 - 3*xWL - 8*xWL^2 - 3*xWL^3 + 2*xWL^4)*
      H[0, -1, 0, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, xWL] + 
     1536*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[0, -1, 0, {{1, 3, 1}, 1}, -1, 
       {{1, 3, 1}, 0}, xWL] + 1024*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*
      H[0, -1, 0, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, xWL] + 
     256*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[0, -1, 0, {{1, 3, 1}, 1}, 0, -1, xWL] - 
     768*(2 - 3*xWL - 8*xWL^2 - 3*xWL^3 + 2*xWL^4)*
      H[0, -1, 0, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, xWL] - 
     512*(2 - 3*xWL - 8*xWL^2 - 3*xWL^3 + 2*xWL^4)*
      H[0, -1, 0, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, xWL] + 
     512*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[0, -1, {3, 0}, -1, -1, 0, 
       xWL] + 256*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[0, -1, {3, 0}, -1, 0, -1, xWL] - 768*(2 - 3*xWL - 8*xWL^2 - 3*xWL^3 + 
       2*xWL^4)*H[0, -1, {3, 0}, -1, 0, {{1, 3, 1}, 0}, xWL] - 
     512*(2 - 3*xWL - 8*xWL^2 - 3*xWL^3 + 2*xWL^4)*H[0, -1, {3, 0}, -1, 0, 
       {{1, 3, 1}, 1}, xWL] - 768*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[0, -1, {3, 0}, -1, {{1, 3, 1}, 0}, -1, xWL] + 
     4608*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[0, -1, {3, 0}, -1, 
       {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + 
     3072*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[0, -1, {3, 0}, -1, 
       {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
     512*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*H[0, -1, {3, 0}, -1, 
       {{1, 3, 1}, 1}, -1, xWL] + 3072*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*
      H[0, -1, {3, 0}, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
     2048*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[0, -1, {3, 0}, -1, 
       {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] - 
     256*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[0, -1, {3, 0}, 0, -1, 0, 
       xWL] - 128*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[0, -1, {3, 0}, 0, 0, -1, xWL] + 384*(2 - 3*xWL - 8*xWL^2 - 3*xWL^3 + 
       2*xWL^4)*H[0, -1, {3, 0}, 0, 0, {{1, 3, 1}, 0}, xWL] + 
     256*(2 - 3*xWL - 8*xWL^2 - 3*xWL^3 + 2*xWL^4)*H[0, -1, {3, 0}, 0, 0, 
       {{1, 3, 1}, 1}, xWL] + 384*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[0, -1, {3, 0}, 0, {{1, 3, 1}, 0}, -1, xWL] - 
     2304*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[0, -1, {3, 0}, 0, 
       {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
     1536*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[0, -1, {3, 0}, 0, 
       {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
     256*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*H[0, -1, {3, 0}, 0, 
       {{1, 3, 1}, 1}, -1, xWL] - 1536*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*
      H[0, -1, {3, 0}, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
     1024*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[0, -1, {3, 0}, 0, 
       {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
     1024*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[0, -1, {3, 1}, -1, -1, 0, 
       xWL] + 512*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[0, -1, {3, 1}, -1, 0, -1, xWL] - 
     1536*(2 - 3*xWL - 8*xWL^2 - 3*xWL^3 + 2*xWL^4)*H[0, -1, {3, 1}, -1, 0, 
       {{1, 3, 1}, 0}, xWL] - 1024*(2 - 3*xWL - 8*xWL^2 - 3*xWL^3 + 2*xWL^4)*
      H[0, -1, {3, 1}, -1, 0, {{1, 3, 1}, 1}, xWL] - 
     1536*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[0, -1, {3, 1}, -1, {{1, 3, 1}, 0}, -1, xWL] + 
     9216*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[0, -1, {3, 1}, -1, 
       {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + 
     6144*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[0, -1, {3, 1}, -1, 
       {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
     1024*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[0, -1, {3, 1}, -1, {{1, 3, 1}, 1}, -1, xWL] + 
     6144*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[0, -1, {3, 1}, -1, 
       {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
     4096*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[0, -1, {3, 1}, -1, 
       {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] - 
     512*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[0, -1, {3, 1}, 0, -1, 0, 
       xWL] - 256*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[0, -1, {3, 1}, 0, 0, -1, xWL] + 768*(2 - 3*xWL - 8*xWL^2 - 3*xWL^3 + 
       2*xWL^4)*H[0, -1, {3, 1}, 0, 0, {{1, 3, 1}, 0}, xWL] + 
     512*(2 - 3*xWL - 8*xWL^2 - 3*xWL^3 + 2*xWL^4)*H[0, -1, {3, 1}, 0, 0, 
       {{1, 3, 1}, 1}, xWL] + 768*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[0, -1, {3, 1}, 0, {{1, 3, 1}, 0}, -1, xWL] - 
     4608*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[0, -1, {3, 1}, 0, 
       {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
     3072*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[0, -1, {3, 1}, 0, 
       {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
     512*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*H[0, -1, {3, 1}, 0, 
       {{1, 3, 1}, 1}, -1, xWL] - 3072*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*
      H[0, -1, {3, 1}, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
     2048*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[0, -1, {3, 1}, 0, 
       {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] - 
     64*(1 + 4*xWL + 7*xWL^2 + 4*xWL^3 + xWL^4)*H[0, 0, -1, 0, -1, 0, xWL] + 
     192*(1 + 4*xWL + 7*xWL^2 + 4*xWL^3 + xWL^4)*H[0, 0, -1, 0, -1, 
       {{1, 3, 1}, 0}, xWL] + 128*(1 + 4*xWL + 7*xWL^2 + 4*xWL^3 + xWL^4)*
      H[0, 0, -1, 0, -1, {{1, 3, 1}, 1}, xWL] - 
     64*(11 - 8*xWL - 27*xWL^2 - 8*xWL^3 + 11*xWL^4)*
      H[0, 0, -1, 0, 0, -1, xWL] + 64*(3 + 2*xWL + xWL^2 + 2*xWL^3 + 3*xWL^4)*
      H[0, 0, -1, 0, 0, 0, xWL] + 96*(5 - 12*xWL - 29*xWL^2 - 12*xWL^3 + 
       5*xWL^4)*H[0, 0, -1, 0, 0, {{1, 3, 1}, 0}, xWL] + 
     64*(5 - 12*xWL - 29*xWL^2 - 12*xWL^3 + 5*xWL^4)*
      H[0, 0, -1, 0, 0, {{1, 3, 1}, 1}, xWL] + 
     192*(5 - 8*xWL - 21*xWL^2 - 8*xWL^3 + 5*xWL^4)*
      H[0, 0, -1, 0, {{1, 3, 1}, 0}, -1, xWL] - 
     576*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[0, 0, -1, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
     384*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[0, 0, -1, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
     128*(5 - 8*xWL - 21*xWL^2 - 8*xWL^3 + 5*xWL^4)*
      H[0, 0, -1, 0, {{1, 3, 1}, 1}, -1, xWL] - 
     384*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[0, 0, -1, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
     256*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[0, 0, -1, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
     2304*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[0, 0, -1, {{1, 3, 1}, 0}, -1, 
       {{1, 3, 1}, 0}, xWL] + 1536*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*
      H[0, 0, -1, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, xWL] + 
     384*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[0, 0, -1, {{1, 3, 1}, 0}, 0, -1, xWL] - 
     1152*(2 - 3*xWL - 8*xWL^2 - 3*xWL^3 + 2*xWL^4)*
      H[0, 0, -1, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, xWL] - 
     768*(2 - 3*xWL - 8*xWL^2 - 3*xWL^3 + 2*xWL^4)*
      H[0, 0, -1, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, xWL] + 
     1536*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[0, 0, -1, {{1, 3, 1}, 1}, -1, 
       {{1, 3, 1}, 0}, xWL] + 1024*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*
      H[0, 0, -1, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, xWL] + 
     256*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[0, 0, -1, {{1, 3, 1}, 1}, 0, -1, xWL] - 
     768*(2 - 3*xWL - 8*xWL^2 - 3*xWL^3 + 2*xWL^4)*
      H[0, 0, -1, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, xWL] - 
     512*(2 - 3*xWL - 8*xWL^2 - 3*xWL^3 + 2*xWL^4)*
      H[0, 0, -1, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, xWL] + 
     128*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*H[0, 0, 0, -1, 0, -1, 
       xWL] + (1 + xWL + xWL^2)^2*(1600*z3*H[{3, 0}, xWL] + 
       3200*z3*H[{3, 1}, xWL] - 1824*z2*H[{3, 0}, -1, xWL] + 
       912*z2*H[{3, 0}, 0, xWL] - 3648*z2*H[{3, 1}, -1, xWL] + 
       1824*z2*H[{3, 1}, 0, xWL] + 4864*H[{3, 0}, -1, -1, -1, xWL] - 
       2112*H[{3, 0}, -1, -1, 0, xWL] - 960*H[{3, 0}, -1, -1, {{1, 3, 1}, 0}, 
         xWL] - 640*H[{3, 0}, -1, -1, {{1, 3, 1}, 1}, xWL] - 
       3328*H[{3, 0}, -1, 0, -1, xWL] - 608*H[{3, 0}, -1, 0, 0, xWL] + 
       6816*H[{3, 0}, -1, 0, {{1, 3, 1}, 0}, xWL] + 
       4544*H[{3, 0}, -1, 0, {{1, 3, 1}, 1}, xWL] - 
       2432*H[{3, 0}, -1, {3, 0}, -1, xWL] + 
       1216*H[{3, 0}, -1, {3, 0}, 0, xWL] - 4864*H[{3, 0}, -1, {3, 1}, -1, 
         xWL] + 2432*H[{3, 0}, -1, {3, 1}, 0, xWL] + 
       9984*H[{3, 0}, -1, {{1, 3, 1}, 0}, -1, xWL] + 
       1344*H[{3, 0}, -1, {{1, 3, 1}, 0}, 0, xWL] - 
       19008*H[{3, 0}, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
       12672*H[{3, 0}, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
       6656*H[{3, 0}, -1, {{1, 3, 1}, 1}, -1, xWL] + 
       896*H[{3, 0}, -1, {{1, 3, 1}, 1}, 0, xWL] - 
       12672*H[{3, 0}, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
       8448*H[{3, 0}, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] - 
       2432*H[{3, 0}, 0, -1, -1, xWL] + 1056*H[{3, 0}, 0, -1, 0, xWL] + 
       480*H[{3, 0}, 0, -1, {{1, 3, 1}, 0}, xWL] + 
       320*H[{3, 0}, 0, -1, {{1, 3, 1}, 1}, xWL] + 
       1664*H[{3, 0}, 0, 0, -1, xWL] + 304*H[{3, 0}, 0, 0, 0, xWL] - 
       3408*H[{3, 0}, 0, 0, {{1, 3, 1}, 0}, xWL] - 
       2272*H[{3, 0}, 0, 0, {{1, 3, 1}, 1}, xWL] + 
       1216*H[{3, 0}, 0, {3, 0}, -1, xWL] - 608*H[{3, 0}, 0, {3, 0}, 0, 
         xWL] + 2432*H[{3, 0}, 0, {3, 1}, -1, xWL] - 
       1216*H[{3, 0}, 0, {3, 1}, 0, xWL] - 4992*H[{3, 0}, 0, {{1, 3, 1}, 0}, 
         -1, xWL] - 672*H[{3, 0}, 0, {{1, 3, 1}, 0}, 0, xWL] + 
       9504*H[{3, 0}, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + 
       6336*H[{3, 0}, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
       3328*H[{3, 0}, 0, {{1, 3, 1}, 1}, -1, xWL] - 
       448*H[{3, 0}, 0, {{1, 3, 1}, 1}, 0, xWL] + 
       6336*H[{3, 0}, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
       4224*H[{3, 0}, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
       9728*H[{3, 1}, -1, -1, -1, xWL] - 4224*H[{3, 1}, -1, -1, 0, xWL] - 
       1920*H[{3, 1}, -1, -1, {{1, 3, 1}, 0}, xWL] - 
       1280*H[{3, 1}, -1, -1, {{1, 3, 1}, 1}, xWL] - 
       6656*H[{3, 1}, -1, 0, -1, xWL] - 1216*H[{3, 1}, -1, 0, 0, xWL] + 
       13632*H[{3, 1}, -1, 0, {{1, 3, 1}, 0}, xWL] + 
       9088*H[{3, 1}, -1, 0, {{1, 3, 1}, 1}, xWL] - 
       4864*H[{3, 1}, -1, {3, 0}, -1, xWL] + 
       2432*H[{3, 1}, -1, {3, 0}, 0, xWL] - 9728*H[{3, 1}, -1, {3, 1}, -1, 
         xWL] + 4864*H[{3, 1}, -1, {3, 1}, 0, xWL] + 
       19968*H[{3, 1}, -1, {{1, 3, 1}, 0}, -1, xWL] + 
       2688*H[{3, 1}, -1, {{1, 3, 1}, 0}, 0, xWL] - 
       38016*H[{3, 1}, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
       25344*H[{3, 1}, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
       13312*H[{3, 1}, -1, {{1, 3, 1}, 1}, -1, xWL] + 
       1792*H[{3, 1}, -1, {{1, 3, 1}, 1}, 0, xWL] - 
       25344*H[{3, 1}, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
       16896*H[{3, 1}, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] - 
       4864*H[{3, 1}, 0, -1, -1, xWL] + 2112*H[{3, 1}, 0, -1, 0, xWL] + 
       960*H[{3, 1}, 0, -1, {{1, 3, 1}, 0}, xWL] + 
       640*H[{3, 1}, 0, -1, {{1, 3, 1}, 1}, xWL] + 
       3328*H[{3, 1}, 0, 0, -1, xWL] + 608*H[{3, 1}, 0, 0, 0, xWL] - 
       6816*H[{3, 1}, 0, 0, {{1, 3, 1}, 0}, xWL] - 
       4544*H[{3, 1}, 0, 0, {{1, 3, 1}, 1}, xWL] + 
       2432*H[{3, 1}, 0, {3, 0}, -1, xWL] - 1216*H[{3, 1}, 0, {3, 0}, 0, 
         xWL] + 4864*H[{3, 1}, 0, {3, 1}, -1, xWL] - 
       2432*H[{3, 1}, 0, {3, 1}, 0, xWL] - 9984*H[{3, 1}, 0, {{1, 3, 1}, 0}, 
         -1, xWL] - 1344*H[{3, 1}, 0, {{1, 3, 1}, 0}, 0, xWL] + 
       19008*H[{3, 1}, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + 
       12672*H[{3, 1}, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
       6656*H[{3, 1}, 0, {{1, 3, 1}, 1}, -1, xWL] - 
       896*H[{3, 1}, 0, {{1, 3, 1}, 1}, 0, xWL] + 
       12672*H[{3, 1}, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
       8448*H[{3, 1}, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
       768*H[-1, 0, 0, -1, -1, {{1, 3, 1}, 0}, xWL] + 
       512*H[-1, 0, 0, -1, -1, {{1, 3, 1}, 1}, xWL] + 
       128*H[-1, 0, 0, -1, 0, 0, xWL] - 384*H[0, 0, 0, -1, -1, 
         {{1, 3, 1}, 0}, xWL] - 256*H[0, 0, 0, -1, -1, {{1, 3, 1}, 1}, xWL] - 
       64*H[0, 0, 0, -1, 0, 0, xWL]) - 384*(1 - 3*xWL - 7*xWL^2 - 3*xWL^3 + 
       xWL^4)*H[0, 0, 0, -1, 0, {{1, 3, 1}, 0}, xWL] - 
     256*(1 - 3*xWL - 7*xWL^2 - 3*xWL^3 + xWL^4)*H[0, 0, 0, -1, 0, 
       {{1, 3, 1}, 1}, xWL] - 128*(1 + 4*xWL + 7*xWL^2 + 4*xWL^3 + xWL^4)*
      H[0, 0, 0, -1, {3, 0}, -1, xWL] + 64*(1 + 4*xWL + 7*xWL^2 + 4*xWL^3 + 
       xWL^4)*H[0, 0, 0, -1, {3, 0}, 0, xWL] - 
     256*(1 + 4*xWL + 7*xWL^2 + 4*xWL^3 + xWL^4)*H[0, 0, 0, -1, {3, 1}, -1, 
       xWL] + 128*(1 + 4*xWL + 7*xWL^2 + 4*xWL^3 + xWL^4)*
      H[0, 0, 0, -1, {3, 1}, 0, xWL] + 576*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 
       3*xWL^4)*H[0, 0, 0, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + 
     384*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[0, 0, 0, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
     384*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[0, 0, 0, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
     256*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[0, 0, 0, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] - 
     64*(1 - 4*xWL - 9*xWL^2 - 4*xWL^3 + xWL^4)*H[0, 0, 0, 0, -1, 0, xWL] - 
     1152*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[0, 0, 0, {{1, 3, 1}, 0}, -1, 
       {{1, 3, 1}, 0}, xWL] - 768*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*
      H[0, 0, 0, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, xWL] - 
     192*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[0, 0, 0, {{1, 3, 1}, 0}, 0, -1, xWL] + 
     576*(2 - 3*xWL - 8*xWL^2 - 3*xWL^3 + 2*xWL^4)*H[0, 0, 0, {{1, 3, 1}, 0}, 
       0, {{1, 3, 1}, 0}, xWL] + 384*(2 - 3*xWL - 8*xWL^2 - 3*xWL^3 + 
       2*xWL^4)*H[0, 0, 0, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, xWL] - 
     768*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[0, 0, 0, {{1, 3, 1}, 1}, -1, 
       {{1, 3, 1}, 0}, xWL] - 512*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*
      H[0, 0, 0, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, xWL] - 
     128*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[0, 0, 0, {{1, 3, 1}, 1}, 0, -1, xWL] + 
     384*(2 - 3*xWL - 8*xWL^2 - 3*xWL^3 + 2*xWL^4)*H[0, 0, 0, {{1, 3, 1}, 1}, 
       0, {{1, 3, 1}, 0}, xWL] + 256*(2 - 3*xWL - 8*xWL^2 - 3*xWL^3 + 
       2*xWL^4)*H[0, 0, 0, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, xWL] - 
     256*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[0, 0, {3, 0}, -1, -1, 0, 
       xWL] - 128*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[0, 0, {3, 0}, -1, 0, -1, xWL] + 384*(2 - 3*xWL - 8*xWL^2 - 3*xWL^3 + 
       2*xWL^4)*H[0, 0, {3, 0}, -1, 0, {{1, 3, 1}, 0}, xWL] + 
     256*(2 - 3*xWL - 8*xWL^2 - 3*xWL^3 + 2*xWL^4)*H[0, 0, {3, 0}, -1, 0, 
       {{1, 3, 1}, 1}, xWL] + 384*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[0, 0, {3, 0}, -1, {{1, 3, 1}, 0}, -1, xWL] - 
     2304*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[0, 0, {3, 0}, -1, 
       {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
     1536*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[0, 0, {3, 0}, -1, 
       {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
     256*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*H[0, 0, {3, 0}, -1, 
       {{1, 3, 1}, 1}, -1, xWL] - 1536*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*
      H[0, 0, {3, 0}, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
     1024*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[0, 0, {3, 0}, -1, 
       {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
     128*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[0, 0, {3, 0}, 0, -1, 0, xWL] + 
     64*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*H[0, 0, {3, 0}, 0, 0, -1, 
       xWL] - 192*(2 - 3*xWL - 8*xWL^2 - 3*xWL^3 + 2*xWL^4)*
      H[0, 0, {3, 0}, 0, 0, {{1, 3, 1}, 0}, xWL] - 
     128*(2 - 3*xWL - 8*xWL^2 - 3*xWL^3 + 2*xWL^4)*H[0, 0, {3, 0}, 0, 0, 
       {{1, 3, 1}, 1}, xWL] - 192*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[0, 0, {3, 0}, 0, {{1, 3, 1}, 0}, -1, xWL] + 
     1152*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[0, 0, {3, 0}, 0, 
       {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + 
     768*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[0, 0, {3, 0}, 0, 
       {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
     128*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*H[0, 0, {3, 0}, 0, 
       {{1, 3, 1}, 1}, -1, xWL] + 768*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*
      H[0, 0, {3, 0}, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
     512*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[0, 0, {3, 0}, 0, 
       {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] - 
     512*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[0, 0, {3, 1}, -1, -1, 0, 
       xWL] - 256*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[0, 0, {3, 1}, -1, 0, -1, xWL] + 768*(2 - 3*xWL - 8*xWL^2 - 3*xWL^3 + 
       2*xWL^4)*H[0, 0, {3, 1}, -1, 0, {{1, 3, 1}, 0}, xWL] + 
     512*(2 - 3*xWL - 8*xWL^2 - 3*xWL^3 + 2*xWL^4)*H[0, 0, {3, 1}, -1, 0, 
       {{1, 3, 1}, 1}, xWL] + 768*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[0, 0, {3, 1}, -1, {{1, 3, 1}, 0}, -1, xWL] - 
     4608*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[0, 0, {3, 1}, -1, 
       {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
     3072*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[0, 0, {3, 1}, -1, 
       {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
     512*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*H[0, 0, {3, 1}, -1, 
       {{1, 3, 1}, 1}, -1, xWL] - 3072*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*
      H[0, 0, {3, 1}, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
     2048*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[0, 0, {3, 1}, -1, 
       {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
     256*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[0, 0, {3, 1}, 0, -1, 0, xWL] + 
     128*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*H[0, 0, {3, 1}, 0, 0, -1, 
       xWL] - 384*(2 - 3*xWL - 8*xWL^2 - 3*xWL^3 + 2*xWL^4)*
      H[0, 0, {3, 1}, 0, 0, {{1, 3, 1}, 0}, xWL] - 
     256*(2 - 3*xWL - 8*xWL^2 - 3*xWL^3 + 2*xWL^4)*H[0, 0, {3, 1}, 0, 0, 
       {{1, 3, 1}, 1}, xWL] + (1 - 2*xWL - 5*xWL^2 - 2*xWL^3 + xWL^4)*
      (-768*z2*H[-1, -1, {3, 0}, -1, xWL] + 384*z2*H[-1, -1, {3, 0}, 0, 
         xWL] - 1536*z2*H[-1, -1, {3, 1}, -1, xWL] + 
       768*z2*H[-1, -1, {3, 1}, 0, xWL] + 384*z2*H[-1, 0, {3, 0}, -1, xWL] - 
       192*z2*H[-1, 0, {3, 0}, 0, xWL] + 768*z2*H[-1, 0, {3, 1}, -1, xWL] - 
       384*z2*H[-1, 0, {3, 1}, 0, xWL] + 384*z2*H[0, -1, {3, 0}, -1, xWL] - 
       192*z2*H[0, -1, {3, 0}, 0, xWL] + 768*z2*H[0, -1, {3, 1}, -1, xWL] - 
       384*z2*H[0, -1, {3, 1}, 0, xWL] - 192*z2*H[0, 0, {3, 0}, -1, xWL] + 
       96*z2*H[0, 0, {3, 0}, 0, xWL] - 384*z2*H[0, 0, {3, 1}, -1, xWL] + 
       192*z2*H[0, 0, {3, 1}, 0, xWL] + 3072*H[-1, -1, -1, 0, {{1, 3, 1}, 0}, 
         -1, xWL] - 4608*H[-1, -1, -1, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         xWL] - 3072*H[-1, -1, -1, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
       2048*H[-1, -1, -1, 0, {{1, 3, 1}, 1}, -1, xWL] - 
       3072*H[-1, -1, -1, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
       2048*H[-1, -1, -1, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] - 
       1536*H[-1, -1, -1, {{1, 3, 1}, 0}, -1, 0, xWL] + 
       768*H[-1, -1, -1, {{1, 3, 1}, 0}, 0, 0, xWL] - 
       9216*H[-1, -1, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, xWL] + 
       13824*H[-1, -1, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         xWL] + 9216*H[-1, -1, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, xWL] - 6144*H[-1, -1, -1, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, -1, xWL] + 9216*H[-1, -1, -1, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
       6144*H[-1, -1, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 
         xWL] - 1024*H[-1, -1, -1, {{1, 3, 1}, 1}, -1, 0, xWL] + 
       512*H[-1, -1, -1, {{1, 3, 1}, 1}, 0, 0, xWL] - 
       6144*H[-1, -1, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, xWL] + 
       9216*H[-1, -1, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         xWL] + 6144*H[-1, -1, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, xWL] - 4096*H[-1, -1, -1, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 1}, -1, xWL] + 6144*H[-1, -1, -1, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
       4096*H[-1, -1, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 
         xWL] + 1024*H[-1, -1, 0, 0, -1, -1, xWL] + 
       768*H[-1, -1, 0, {{1, 3, 1}, 0}, -1, 0, xWL] - 
       384*H[-1, -1, 0, {{1, 3, 1}, 0}, 0, 0, xWL] + 
       4608*H[-1, -1, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, xWL] - 
       6912*H[-1, -1, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         xWL] - 4608*H[-1, -1, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, xWL] + 3072*H[-1, -1, 0, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, -1, xWL] - 4608*H[-1, -1, 0, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
       3072*H[-1, -1, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 
         xWL] + 512*H[-1, -1, 0, {{1, 3, 1}, 1}, -1, 0, xWL] - 
       256*H[-1, -1, 0, {{1, 3, 1}, 1}, 0, 0, xWL] + 
       3072*H[-1, -1, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, xWL] - 
       4608*H[-1, -1, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         xWL] - 3072*H[-1, -1, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, xWL] + 2048*H[-1, -1, 0, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 1}, -1, xWL] - 3072*H[-1, -1, 0, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
       2048*H[-1, -1, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 
         xWL] + 2048*H[-1, -1, {3, 0}, -1, -1, -1, xWL] - 
       256*H[-1, -1, {3, 0}, -1, 0, 0, xWL] - 
       1024*H[-1, -1, {3, 0}, -1, {3, 0}, -1, xWL] + 
       512*H[-1, -1, {3, 0}, -1, {3, 0}, 0, xWL] - 
       2048*H[-1, -1, {3, 0}, -1, {3, 1}, -1, xWL] + 
       1024*H[-1, -1, {3, 0}, -1, {3, 1}, 0, xWL] - 
       1024*H[-1, -1, {3, 0}, 0, -1, -1, xWL] + 
       128*H[-1, -1, {3, 0}, 0, 0, 0, xWL] + 512*H[-1, -1, {3, 0}, 0, {3, 0}, 
         -1, xWL] - 256*H[-1, -1, {3, 0}, 0, {3, 0}, 0, xWL] + 
       1024*H[-1, -1, {3, 0}, 0, {3, 1}, -1, xWL] - 
       512*H[-1, -1, {3, 0}, 0, {3, 1}, 0, xWL] + 
       4096*H[-1, -1, {3, 1}, -1, -1, -1, xWL] - 
       512*H[-1, -1, {3, 1}, -1, 0, 0, xWL] - 
       2048*H[-1, -1, {3, 1}, -1, {3, 0}, -1, xWL] + 
       1024*H[-1, -1, {3, 1}, -1, {3, 0}, 0, xWL] - 
       4096*H[-1, -1, {3, 1}, -1, {3, 1}, -1, xWL] + 
       2048*H[-1, -1, {3, 1}, -1, {3, 1}, 0, xWL] - 
       2048*H[-1, -1, {3, 1}, 0, -1, -1, xWL] + 
       256*H[-1, -1, {3, 1}, 0, 0, 0, xWL] + 
       1024*H[-1, -1, {3, 1}, 0, {3, 0}, -1, xWL] - 
       512*H[-1, -1, {3, 1}, 0, {3, 0}, 0, xWL] + 
       2048*H[-1, -1, {3, 1}, 0, {3, 1}, -1, xWL] - 
       1024*H[-1, -1, {3, 1}, 0, {3, 1}, 0, xWL] + 
       768*H[-1, 0, -1, {{1, 3, 1}, 0}, -1, 0, xWL] - 
       384*H[-1, 0, -1, {{1, 3, 1}, 0}, 0, 0, xWL] + 
       4608*H[-1, 0, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, xWL] - 
       6912*H[-1, 0, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         xWL] - 4608*H[-1, 0, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, xWL] + 3072*H[-1, 0, -1, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, -1, xWL] - 4608*H[-1, 0, -1, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
       3072*H[-1, 0, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 
         xWL] + 512*H[-1, 0, -1, {{1, 3, 1}, 1}, -1, 0, xWL] - 
       256*H[-1, 0, -1, {{1, 3, 1}, 1}, 0, 0, xWL] + 
       3072*H[-1, 0, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, xWL] - 
       4608*H[-1, 0, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         xWL] - 3072*H[-1, 0, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, xWL] + 2048*H[-1, 0, -1, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 1}, -1, xWL] - 3072*H[-1, 0, -1, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
       2048*H[-1, 0, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 
         xWL] - 256*H[-1, 0, 0, -1, -1, 0, xWL] + 
       1536*H[-1, 0, 0, -1, {{1, 3, 1}, 0}, -1, xWL] + 
       1024*H[-1, 0, 0, -1, {{1, 3, 1}, 1}, -1, xWL] - 
       384*H[-1, 0, 0, {{1, 3, 1}, 0}, -1, 0, xWL] + 
       192*H[-1, 0, 0, {{1, 3, 1}, 0}, 0, 0, xWL] - 
       2304*H[-1, 0, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, xWL] + 
       3456*H[-1, 0, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         xWL] + 2304*H[-1, 0, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, xWL] - 1536*H[-1, 0, 0, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, -1, xWL] + 2304*H[-1, 0, 0, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
       1536*H[-1, 0, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 
         xWL] - 256*H[-1, 0, 0, {{1, 3, 1}, 1}, -1, 0, xWL] + 
       128*H[-1, 0, 0, {{1, 3, 1}, 1}, 0, 0, xWL] - 
       1536*H[-1, 0, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, xWL] + 
       2304*H[-1, 0, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         xWL] + 1536*H[-1, 0, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, xWL] - 1024*H[-1, 0, 0, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 1}, -1, xWL] + 1536*H[-1, 0, 0, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
       1024*H[-1, 0, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 
         xWL] - 1024*H[-1, 0, {3, 0}, -1, -1, -1, xWL] + 
       128*H[-1, 0, {3, 0}, -1, 0, 0, xWL] + 512*H[-1, 0, {3, 0}, -1, {3, 0}, 
         -1, xWL] - 256*H[-1, 0, {3, 0}, -1, {3, 0}, 0, xWL] + 
       1024*H[-1, 0, {3, 0}, -1, {3, 1}, -1, xWL] - 
       512*H[-1, 0, {3, 0}, -1, {3, 1}, 0, xWL] + 
       512*H[-1, 0, {3, 0}, 0, -1, -1, xWL] - 
       64*H[-1, 0, {3, 0}, 0, 0, 0, xWL] - 256*H[-1, 0, {3, 0}, 0, {3, 0}, 
         -1, xWL] + 128*H[-1, 0, {3, 0}, 0, {3, 0}, 0, xWL] - 
       512*H[-1, 0, {3, 0}, 0, {3, 1}, -1, xWL] + 
       256*H[-1, 0, {3, 0}, 0, {3, 1}, 0, xWL] - 
       2048*H[-1, 0, {3, 1}, -1, -1, -1, xWL] + 
       256*H[-1, 0, {3, 1}, -1, 0, 0, xWL] + 
       1024*H[-1, 0, {3, 1}, -1, {3, 0}, -1, xWL] - 
       512*H[-1, 0, {3, 1}, -1, {3, 0}, 0, xWL] + 
       2048*H[-1, 0, {3, 1}, -1, {3, 1}, -1, xWL] - 
       1024*H[-1, 0, {3, 1}, -1, {3, 1}, 0, xWL] + 
       1024*H[-1, 0, {3, 1}, 0, -1, -1, xWL] - 
       128*H[-1, 0, {3, 1}, 0, 0, 0, xWL] - 512*H[-1, 0, {3, 1}, 0, {3, 0}, 
         -1, xWL] + 256*H[-1, 0, {3, 1}, 0, {3, 0}, 0, xWL] - 
       1024*H[-1, 0, {3, 1}, 0, {3, 1}, -1, xWL] + 
       512*H[-1, 0, {3, 1}, 0, {3, 1}, 0, xWL] - 
       1536*H[0, -1, -1, 0, {{1, 3, 1}, 0}, -1, xWL] + 
       2304*H[0, -1, -1, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + 
       1536*H[0, -1, -1, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
       1024*H[0, -1, -1, 0, {{1, 3, 1}, 1}, -1, xWL] + 
       1536*H[0, -1, -1, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
       1024*H[0, -1, -1, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
       768*H[0, -1, -1, {{1, 3, 1}, 0}, -1, 0, xWL] - 
       384*H[0, -1, -1, {{1, 3, 1}, 0}, 0, 0, xWL] + 
       4608*H[0, -1, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, xWL] - 
       6912*H[0, -1, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         xWL] - 4608*H[0, -1, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, xWL] + 3072*H[0, -1, -1, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, -1, xWL] - 4608*H[0, -1, -1, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
       3072*H[0, -1, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 
         xWL] + 512*H[0, -1, -1, {{1, 3, 1}, 1}, -1, 0, xWL] - 
       256*H[0, -1, -1, {{1, 3, 1}, 1}, 0, 0, xWL] + 
       3072*H[0, -1, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, xWL] - 
       4608*H[0, -1, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         xWL] - 3072*H[0, -1, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, xWL] + 2048*H[0, -1, -1, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 1}, -1, xWL] - 3072*H[0, -1, -1, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
       2048*H[0, -1, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 
         xWL] - 512*H[0, -1, 0, 0, -1, -1, xWL] - 
       384*H[0, -1, 0, {{1, 3, 1}, 0}, -1, 0, xWL] + 
       192*H[0, -1, 0, {{1, 3, 1}, 0}, 0, 0, xWL] - 
       2304*H[0, -1, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, xWL] + 
       3456*H[0, -1, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         xWL] + 2304*H[0, -1, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, xWL] - 1536*H[0, -1, 0, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, -1, xWL] + 2304*H[0, -1, 0, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
       1536*H[0, -1, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 
         xWL] - 256*H[0, -1, 0, {{1, 3, 1}, 1}, -1, 0, xWL] + 
       128*H[0, -1, 0, {{1, 3, 1}, 1}, 0, 0, xWL] - 
       1536*H[0, -1, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, xWL] + 
       2304*H[0, -1, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         xWL] + 1536*H[0, -1, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, xWL] - 1024*H[0, -1, 0, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 1}, -1, xWL] + 1536*H[0, -1, 0, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
       1024*H[0, -1, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 
         xWL] - 1024*H[0, -1, {3, 0}, -1, -1, -1, xWL] + 
       128*H[0, -1, {3, 0}, -1, 0, 0, xWL] + 512*H[0, -1, {3, 0}, -1, {3, 0}, 
         -1, xWL] - 256*H[0, -1, {3, 0}, -1, {3, 0}, 0, xWL] + 
       1024*H[0, -1, {3, 0}, -1, {3, 1}, -1, xWL] - 
       512*H[0, -1, {3, 0}, -1, {3, 1}, 0, xWL] + 
       512*H[0, -1, {3, 0}, 0, -1, -1, xWL] - 
       64*H[0, -1, {3, 0}, 0, 0, 0, xWL] - 256*H[0, -1, {3, 0}, 0, {3, 0}, 
         -1, xWL] + 128*H[0, -1, {3, 0}, 0, {3, 0}, 0, xWL] - 
       512*H[0, -1, {3, 0}, 0, {3, 1}, -1, xWL] + 
       256*H[0, -1, {3, 0}, 0, {3, 1}, 0, xWL] - 
       2048*H[0, -1, {3, 1}, -1, -1, -1, xWL] + 
       256*H[0, -1, {3, 1}, -1, 0, 0, xWL] + 
       1024*H[0, -1, {3, 1}, -1, {3, 0}, -1, xWL] - 
       512*H[0, -1, {3, 1}, -1, {3, 0}, 0, xWL] + 
       2048*H[0, -1, {3, 1}, -1, {3, 1}, -1, xWL] - 
       1024*H[0, -1, {3, 1}, -1, {3, 1}, 0, xWL] + 
       1024*H[0, -1, {3, 1}, 0, -1, -1, xWL] - 
       128*H[0, -1, {3, 1}, 0, 0, 0, xWL] - 512*H[0, -1, {3, 1}, 0, {3, 0}, 
         -1, xWL] + 256*H[0, -1, {3, 1}, 0, {3, 0}, 0, xWL] - 
       1024*H[0, -1, {3, 1}, 0, {3, 1}, -1, xWL] + 
       512*H[0, -1, {3, 1}, 0, {3, 1}, 0, xWL] - 
       384*H[0, 0, -1, {{1, 3, 1}, 0}, -1, 0, xWL] + 
       192*H[0, 0, -1, {{1, 3, 1}, 0}, 0, 0, xWL] - 
       2304*H[0, 0, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, xWL] + 
       3456*H[0, 0, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         xWL] + 2304*H[0, 0, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, xWL] - 1536*H[0, 0, -1, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, -1, xWL] + 2304*H[0, 0, -1, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
       1536*H[0, 0, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 
         xWL] - 256*H[0, 0, -1, {{1, 3, 1}, 1}, -1, 0, xWL] + 
       128*H[0, 0, -1, {{1, 3, 1}, 1}, 0, 0, xWL] - 
       1536*H[0, 0, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, xWL] + 
       2304*H[0, 0, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         xWL] + 1536*H[0, 0, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, xWL] - 1024*H[0, 0, -1, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 1}, -1, xWL] + 1536*H[0, 0, -1, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
       1024*H[0, 0, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 
         xWL] + 128*H[0, 0, 0, -1, -1, 0, xWL] - 
       768*H[0, 0, 0, -1, {{1, 3, 1}, 0}, -1, xWL] - 
       512*H[0, 0, 0, -1, {{1, 3, 1}, 1}, -1, xWL] + 
       192*H[0, 0, 0, {{1, 3, 1}, 0}, -1, 0, xWL] - 
       96*H[0, 0, 0, {{1, 3, 1}, 0}, 0, 0, xWL] + 
       1152*H[0, 0, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, xWL] - 
       1728*H[0, 0, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
       1152*H[0, 0, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
       768*H[0, 0, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, xWL] - 
       1152*H[0, 0, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
       768*H[0, 0, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
       128*H[0, 0, 0, {{1, 3, 1}, 1}, -1, 0, xWL] - 
       64*H[0, 0, 0, {{1, 3, 1}, 1}, 0, 0, xWL] + 
       768*H[0, 0, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, xWL] - 
       1152*H[0, 0, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
       768*H[0, 0, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
       512*H[0, 0, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, xWL] - 
       768*H[0, 0, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
       512*H[0, 0, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
       512*H[0, 0, {3, 0}, -1, -1, -1, xWL] - 
       64*H[0, 0, {3, 0}, -1, 0, 0, xWL] - 256*H[0, 0, {3, 0}, -1, {3, 0}, 
         -1, xWL] + 128*H[0, 0, {3, 0}, -1, {3, 0}, 0, xWL] - 
       512*H[0, 0, {3, 0}, -1, {3, 1}, -1, xWL] + 
       256*H[0, 0, {3, 0}, -1, {3, 1}, 0, xWL] - 
       256*H[0, 0, {3, 0}, 0, -1, -1, xWL] + 
       32*H[0, 0, {3, 0}, 0, 0, 0, xWL] + 128*H[0, 0, {3, 0}, 0, {3, 0}, -1, 
         xWL] - 64*H[0, 0, {3, 0}, 0, {3, 0}, 0, xWL] + 
       256*H[0, 0, {3, 0}, 0, {3, 1}, -1, xWL] - 
       128*H[0, 0, {3, 0}, 0, {3, 1}, 0, xWL] + 
       1024*H[0, 0, {3, 1}, -1, -1, -1, xWL] - 
       128*H[0, 0, {3, 1}, -1, 0, 0, xWL] - 512*H[0, 0, {3, 1}, -1, {3, 0}, 
         -1, xWL] + 256*H[0, 0, {3, 1}, -1, {3, 0}, 0, xWL] - 
       1024*H[0, 0, {3, 1}, -1, {3, 1}, -1, xWL] + 
       512*H[0, 0, {3, 1}, -1, {3, 1}, 0, xWL] - 
       512*H[0, 0, {3, 1}, 0, -1, -1, xWL] + 
       64*H[0, 0, {3, 1}, 0, 0, 0, xWL] + 256*H[0, 0, {3, 1}, 0, {3, 0}, -1, 
         xWL] - 128*H[0, 0, {3, 1}, 0, {3, 0}, 0, xWL] + 
       512*H[0, 0, {3, 1}, 0, {3, 1}, -1, xWL] - 
       256*H[0, 0, {3, 1}, 0, {3, 1}, 0, xWL]) - 
     384*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*H[0, 0, {3, 1}, 0, 
       {{1, 3, 1}, 0}, -1, xWL] + 2304*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*
      H[0, 0, {3, 1}, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + 
     1536*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[0, 0, {3, 1}, 0, 
       {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
     256*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*H[0, 0, {3, 1}, 0, 
       {{1, 3, 1}, 1}, -1, xWL] + 1536*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*
      H[0, 0, {3, 1}, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
     1024*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[0, 0, {3, 1}, 0, 
       {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + (1 - xWL^2 + xWL^4)*
      (672*z2^2*H[-1, {{1, 3, 1}, 0}, xWL] + 448*z2^2*H[-1, {{1, 3, 1}, 1}, 
         xWL] - 336*z2^2*H[0, {{1, 3, 1}, 0}, xWL] - 
       224*z2^2*H[0, {{1, 3, 1}, 1}, xWL] - 2304*z3*H[-1, -1, {{1, 3, 1}, 0}, 
         xWL] - 1536*z3*H[-1, -1, {{1, 3, 1}, 1}, xWL] - 
       1920*z3*H[-1, 0, {{1, 3, 1}, 0}, xWL] - 
       1280*z3*H[-1, 0, {{1, 3, 1}, 1}, xWL] - 
       4992*z3*H[-1, {{1, 3, 1}, 0}, -1, xWL] - 
       576*z3*H[-1, {{1, 3, 1}, 0}, 0, xWL] + (-1680*z2 + 9216*z3)*
        H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + (-1120*z2 + 6144*z3)*
        H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
       3328*z3*H[-1, {{1, 3, 1}, 1}, -1, xWL] - 
       384*z3*H[-1, {{1, 3, 1}, 1}, 0, xWL] + (-1120*z2 + 6144*z3)*
        H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + ((-2240*z2)/3 + 4096*z3)*
        H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
       1152*z3*H[0, -1, {{1, 3, 1}, 0}, xWL] + 
       768*z3*H[0, -1, {{1, 3, 1}, 1}, xWL] + 
       960*z3*H[0, 0, {{1, 3, 1}, 0}, xWL] + 640*z3*H[0, 0, {{1, 3, 1}, 1}, 
         xWL] + 2496*z3*H[0, {{1, 3, 1}, 0}, -1, xWL] + 
       288*z3*H[0, {{1, 3, 1}, 0}, 0, xWL] + (840*z2 - 4608*z3)*
        H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + (560*z2 - 3072*z3)*
        H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
       1664*z3*H[0, {{1, 3, 1}, 1}, -1, xWL] + 
       192*z3*H[0, {{1, 3, 1}, 1}, 0, xWL] + (560*z2 - 3072*z3)*
        H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + ((1120*z2)/3 - 2048*z3)*
        H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
       512*z2*H[-1, -1, -1, {3, 0}, xWL] + 1024*z2*H[-1, -1, -1, {3, 1}, 
         xWL] - 512*z2*H[-1, -1, 0, 0, xWL] - 
       256*z2*H[-1, -1, 0, {3, 0}, xWL] - 512*z2*H[-1, -1, 0, {3, 1}, xWL] - 
       3840*z2*H[-1, -1, {{1, 3, 1}, 0}, -1, xWL] + 
       1920*z2*H[-1, -1, {{1, 3, 1}, 0}, 0, xWL] - 
       2560*z2*H[-1, -1, {{1, 3, 1}, 1}, -1, xWL] + 
       1280*z2*H[-1, -1, {{1, 3, 1}, 1}, 0, xWL] + 
       1024*z2*H[-1, 0, -1, -1, xWL] + 256*z2*H[-1, 0, -1, {3, 0}, xWL] + 
       512*z2*H[-1, 0, -1, {3, 1}, xWL] - 128*z2*H[-1, 0, 0, {3, 0}, xWL] - 
       256*z2*H[-1, 0, 0, {3, 1}, xWL] - 2688*z2*H[-1, 0, {{1, 3, 1}, 0}, -1, 
         xWL] + 1344*z2*H[-1, 0, {{1, 3, 1}, 0}, 0, xWL] - 
       1792*z2*H[-1, 0, {{1, 3, 1}, 1}, -1, xWL] + 
       896*z2*H[-1, 0, {{1, 3, 1}, 1}, 0, xWL] - 
       3072*z2*H[-1, {{1, 3, 1}, 0}, -1, -1, xWL] + 
       3072*z2*H[-1, {{1, 3, 1}, 0}, -1, 0, xWL] - 
       1536*z2*H[-1, {{1, 3, 1}, 0}, -1, {3, 0}, xWL] - 
       3072*z2*H[-1, {{1, 3, 1}, 0}, -1, {3, 1}, xWL] - 
       3072*z2*H[-1, {{1, 3, 1}, 0}, 0, -1, xWL] + 
       768*z2*H[-1, {{1, 3, 1}, 0}, 0, 0, xWL] + 
       768*z2*H[-1, {{1, 3, 1}, 0}, 0, {3, 0}, xWL] + 
       1536*z2*H[-1, {{1, 3, 1}, 0}, 0, {3, 1}, xWL] + 
       13824*z2*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, xWL] - 
       6912*z2*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, xWL] + 
       9216*z2*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, xWL] - 
       4608*z2*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, xWL] - 
       2048*z2*H[-1, {{1, 3, 1}, 1}, -1, -1, xWL] + 
       2048*z2*H[-1, {{1, 3, 1}, 1}, -1, 0, xWL] - 
       1024*z2*H[-1, {{1, 3, 1}, 1}, -1, {3, 0}, xWL] - 
       2048*z2*H[-1, {{1, 3, 1}, 1}, -1, {3, 1}, xWL] - 
       2048*z2*H[-1, {{1, 3, 1}, 1}, 0, -1, xWL] + 
       512*z2*H[-1, {{1, 3, 1}, 1}, 0, 0, xWL] + 
       512*z2*H[-1, {{1, 3, 1}, 1}, 0, {3, 0}, xWL] + 
       1024*z2*H[-1, {{1, 3, 1}, 1}, 0, {3, 1}, xWL] + 
       9216*z2*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, xWL] - 
       4608*z2*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, xWL] + 
       6144*z2*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, xWL] - 
       3072*z2*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, xWL] - 
       256*z2*H[0, -1, -1, {3, 0}, xWL] - 512*z2*H[0, -1, -1, {3, 1}, xWL] + 
       256*z2*H[0, -1, 0, 0, xWL] + 128*z2*H[0, -1, 0, {3, 0}, xWL] + 
       256*z2*H[0, -1, 0, {3, 1}, xWL] + 1920*z2*H[0, -1, {{1, 3, 1}, 0}, -1, 
         xWL] - 960*z2*H[0, -1, {{1, 3, 1}, 0}, 0, xWL] + 
       1280*z2*H[0, -1, {{1, 3, 1}, 1}, -1, xWL] - 
       640*z2*H[0, -1, {{1, 3, 1}, 1}, 0, xWL] - 
       512*z2*H[0, 0, -1, -1, xWL] - 128*z2*H[0, 0, -1, {3, 0}, xWL] - 
       256*z2*H[0, 0, -1, {3, 1}, xWL] + 64*z2*H[0, 0, 0, {3, 0}, xWL] + 
       128*z2*H[0, 0, 0, {3, 1}, xWL] + 1344*z2*H[0, 0, {{1, 3, 1}, 0}, -1, 
         xWL] - 672*z2*H[0, 0, {{1, 3, 1}, 0}, 0, xWL] + 
       896*z2*H[0, 0, {{1, 3, 1}, 1}, -1, xWL] - 
       448*z2*H[0, 0, {{1, 3, 1}, 1}, 0, xWL] + 
       1536*z2*H[0, {{1, 3, 1}, 0}, -1, -1, xWL] - 
       1536*z2*H[0, {{1, 3, 1}, 0}, -1, 0, xWL] + 
       768*z2*H[0, {{1, 3, 1}, 0}, -1, {3, 0}, xWL] + 
       1536*z2*H[0, {{1, 3, 1}, 0}, -1, {3, 1}, xWL] + 
       1536*z2*H[0, {{1, 3, 1}, 0}, 0, -1, xWL] - 
       384*z2*H[0, {{1, 3, 1}, 0}, 0, 0, xWL] - 
       384*z2*H[0, {{1, 3, 1}, 0}, 0, {3, 0}, xWL] - 
       768*z2*H[0, {{1, 3, 1}, 0}, 0, {3, 1}, xWL] - 
       6912*z2*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, xWL] + 
       3456*z2*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, xWL] - 
       4608*z2*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, xWL] + 
       2304*z2*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, xWL] + 
       1024*z2*H[0, {{1, 3, 1}, 1}, -1, -1, xWL] - 
       1024*z2*H[0, {{1, 3, 1}, 1}, -1, 0, xWL] + 
       512*z2*H[0, {{1, 3, 1}, 1}, -1, {3, 0}, xWL] + 
       1024*z2*H[0, {{1, 3, 1}, 1}, -1, {3, 1}, xWL] + 
       1024*z2*H[0, {{1, 3, 1}, 1}, 0, -1, xWL] - 
       256*z2*H[0, {{1, 3, 1}, 1}, 0, 0, xWL] - 
       256*z2*H[0, {{1, 3, 1}, 1}, 0, {3, 0}, xWL] - 
       512*z2*H[0, {{1, 3, 1}, 1}, 0, {3, 1}, xWL] - 
       4608*z2*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, xWL] + 
       2304*z2*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, xWL] - 
       3072*z2*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, xWL] + 
       1536*z2*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, xWL] + 
       29088*H[-1, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + 
       19392*H[-1, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
       19392*H[-1, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
       12928*H[-1, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] - 
       14544*H[-1, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
       9696*H[-1, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
       9696*H[-1, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
       6464*H[-1, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] - 
       6720*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, -1, xWL] + 
       10080*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, xWL] + 
       6720*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, xWL] + 
       3360*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, -1, xWL] - 
       5040*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, xWL] - 
       3360*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, xWL] - 
       4480*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, -1, xWL] + 
       6720*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, xWL] + 
       4480*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, xWL] + 
       2240*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, -1, xWL] - 
       3360*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, xWL] - 
       2240*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, xWL] + 
       19392*H[-1, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + 
       12928*H[-1, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
       12928*H[-1, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
       (25856*H[-1, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL])/
        3 - 9696*H[-1, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         xWL] - 6464*H[-1, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 
         xWL] - 6464*H[-1, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 
         xWL] - (12928*H[-1, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, 
          {{1, 3, 1}, 1}, xWL])/3 - 4480*H[-1, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 0}, -1, -1, xWL] + 6720*H[-1, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, xWL] + 
       4480*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, xWL] + 
       2240*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, -1, xWL] - 
       3360*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, xWL] - 
       2240*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, xWL] - 
       (8960*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, -1, xWL])/3 + 
       4480*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, xWL] + 
       (8960*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, xWL])/
        3 + (4480*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, -1, xWL])/3 - 
       2240*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, xWL] - 
       (4480*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, xWL])/
        3 - 14544*H[0, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         xWL] - 9696*H[0, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 
         xWL] - 9696*H[0, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 
         xWL] - 6464*H[0, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 
         xWL] + 7272*H[0, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         xWL] + 4848*H[0, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 
         xWL] + 4848*H[0, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 
         xWL] + 3232*H[0, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 
         xWL] + 3360*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, -1, xWL] - 
       5040*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, xWL] - 
       3360*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, xWL] - 
       1680*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, -1, xWL] + 
       2520*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, xWL] + 
       1680*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, xWL] + 
       2240*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, -1, xWL] - 
       3360*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, xWL] - 
       2240*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, xWL] - 
       1120*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, -1, xWL] + 
       1680*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, xWL] + 
       1120*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, xWL] - 
       9696*H[0, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
       6464*H[0, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
       6464*H[0, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
       (12928*H[0, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL])/
        3 + 4848*H[0, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         xWL] + 3232*H[0, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 
         xWL] + 3232*H[0, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 
         xWL] + (6464*H[0, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 
          xWL])/3 + 2240*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, -1, xWL] - 
       3360*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, xWL] - 
       2240*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, xWL] - 
       1120*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, -1, xWL] + 
       1680*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, xWL] + 
       1120*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, xWL] + 
       (4480*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, -1, xWL])/3 - 
       2240*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, xWL] - 
       (4480*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, xWL])/
        3 - (2240*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, -1, xWL])/3 + 
       1120*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, xWL] + 
       (2240*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, xWL])/
        3 + 2048*H[-1, -1, -1, 0, -1, -1, xWL] - 
       512*H[-1, -1, -1, 0, {3, 0}, -1, xWL] + 
       256*H[-1, -1, -1, 0, {3, 0}, 0, xWL] - 
       1024*H[-1, -1, -1, 0, {3, 1}, -1, xWL] + 
       512*H[-1, -1, -1, 0, {3, 1}, 0, xWL] - 
       1024*H[-1, -1, -1, {3, 0}, -1, -1, xWL] - 
       512*H[-1, -1, -1, {3, 0}, -1, 0, xWL] + 
       3072*H[-1, -1, -1, {3, 0}, -1, {{1, 3, 1}, 0}, xWL] + 
       2048*H[-1, -1, -1, {3, 0}, -1, {{1, 3, 1}, 1}, xWL] + 
       512*H[-1, -1, -1, {3, 0}, 0, 0, xWL] - 
       1536*H[-1, -1, -1, {3, 0}, 0, {{1, 3, 1}, 0}, xWL] - 
       1024*H[-1, -1, -1, {3, 0}, 0, {{1, 3, 1}, 1}, xWL] + 
       512*H[-1, -1, -1, {3, 0}, {3, 0}, -1, xWL] - 
       256*H[-1, -1, -1, {3, 0}, {3, 0}, 0, xWL] + 
       1024*H[-1, -1, -1, {3, 0}, {3, 1}, -1, xWL] - 
       512*H[-1, -1, -1, {3, 0}, {3, 1}, 0, xWL] - 
       2048*H[-1, -1, -1, {3, 1}, -1, -1, xWL] - 
       1024*H[-1, -1, -1, {3, 1}, -1, 0, xWL] + 
       6144*H[-1, -1, -1, {3, 1}, -1, {{1, 3, 1}, 0}, xWL] + 
       4096*H[-1, -1, -1, {3, 1}, -1, {{1, 3, 1}, 1}, xWL] + 
       1024*H[-1, -1, -1, {3, 1}, 0, 0, xWL] - 
       3072*H[-1, -1, -1, {3, 1}, 0, {{1, 3, 1}, 0}, xWL] - 
       2048*H[-1, -1, -1, {3, 1}, 0, {{1, 3, 1}, 1}, xWL] + 
       1024*H[-1, -1, -1, {3, 1}, {3, 0}, -1, xWL] - 
       512*H[-1, -1, -1, {3, 1}, {3, 0}, 0, xWL] + 
       2048*H[-1, -1, -1, {3, 1}, {3, 1}, -1, xWL] - 
       1024*H[-1, -1, -1, {3, 1}, {3, 1}, 0, xWL] - 
       3072*H[-1, -1, -1, {{1, 3, 1}, 0}, -1, -1, xWL] - 
       2048*H[-1, -1, -1, {{1, 3, 1}, 1}, -1, -1, xWL] - 
       1152*H[-1, -1, 0, -1, {{1, 3, 1}, 0}, 0, xWL] - 
       768*H[-1, -1, 0, -1, {{1, 3, 1}, 1}, 0, xWL] + 
       3456*H[-1, -1, 0, 0, -1, {{1, 3, 1}, 0}, xWL] + 
       2304*H[-1, -1, 0, 0, -1, {{1, 3, 1}, 1}, xWL] + 
       896*H[-1, -1, 0, 0, 0, -1, xWL] - 128*H[-1, -1, 0, 0, 0, 0, xWL] - 
       960*H[-1, -1, 0, 0, 0, {{1, 3, 1}, 0}, xWL] - 
       640*H[-1, -1, 0, 0, 0, {{1, 3, 1}, 1}, xWL] + 
       384*H[-1, -1, 0, 0, {{1, 3, 1}, 0}, -1, xWL] + 
       576*H[-1, -1, 0, 0, {{1, 3, 1}, 0}, 0, xWL] - 
       2304*H[-1, -1, 0, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
       1536*H[-1, -1, 0, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
       256*H[-1, -1, 0, 0, {{1, 3, 1}, 1}, -1, xWL] + 
       384*H[-1, -1, 0, 0, {{1, 3, 1}, 1}, 0, xWL] - 
       1536*H[-1, -1, 0, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
       1024*H[-1, -1, 0, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
       512*H[-1, -1, 0, {3, 0}, -1, -1, xWL] + 
       256*H[-1, -1, 0, {3, 0}, -1, 0, xWL] - 
       1536*H[-1, -1, 0, {3, 0}, -1, {{1, 3, 1}, 0}, xWL] - 
       1024*H[-1, -1, 0, {3, 0}, -1, {{1, 3, 1}, 1}, xWL] - 
       256*H[-1, -1, 0, {3, 0}, 0, 0, xWL] + 
       768*H[-1, -1, 0, {3, 0}, 0, {{1, 3, 1}, 0}, xWL] + 
       512*H[-1, -1, 0, {3, 0}, 0, {{1, 3, 1}, 1}, xWL] - 
       256*H[-1, -1, 0, {3, 0}, {3, 0}, -1, xWL] + 
       128*H[-1, -1, 0, {3, 0}, {3, 0}, 0, xWL] - 
       512*H[-1, -1, 0, {3, 0}, {3, 1}, -1, xWL] + 
       256*H[-1, -1, 0, {3, 0}, {3, 1}, 0, xWL] + 
       1024*H[-1, -1, 0, {3, 1}, -1, -1, xWL] + 
       512*H[-1, -1, 0, {3, 1}, -1, 0, xWL] - 
       3072*H[-1, -1, 0, {3, 1}, -1, {{1, 3, 1}, 0}, xWL] - 
       2048*H[-1, -1, 0, {3, 1}, -1, {{1, 3, 1}, 1}, xWL] - 
       512*H[-1, -1, 0, {3, 1}, 0, 0, xWL] + 
       1536*H[-1, -1, 0, {3, 1}, 0, {{1, 3, 1}, 0}, xWL] + 
       1024*H[-1, -1, 0, {3, 1}, 0, {{1, 3, 1}, 1}, xWL] - 
       512*H[-1, -1, 0, {3, 1}, {3, 0}, -1, xWL] + 
       256*H[-1, -1, 0, {3, 1}, {3, 0}, 0, xWL] - 
       1024*H[-1, -1, 0, {3, 1}, {3, 1}, -1, xWL] + 
       512*H[-1, -1, 0, {3, 1}, {3, 1}, 0, xWL] + 
       1536*H[-1, -1, 0, {{1, 3, 1}, 0}, -1, -1, xWL] + 
       1024*H[-1, -1, 0, {{1, 3, 1}, 1}, -1, -1, xWL] + 
       768*H[-1, -1, {3, 0}, -1, {{1, 3, 1}, 0}, 0, xWL] + 
       512*H[-1, -1, {3, 0}, -1, {{1, 3, 1}, 1}, 0, xWL] - 
       384*H[-1, -1, {3, 0}, 0, {{1, 3, 1}, 0}, 0, xWL] - 
       256*H[-1, -1, {3, 0}, 0, {{1, 3, 1}, 1}, 0, xWL] + 
       1536*H[-1, -1, {3, 1}, -1, {{1, 3, 1}, 0}, 0, xWL] + 
       1024*H[-1, -1, {3, 1}, -1, {{1, 3, 1}, 1}, 0, xWL] - 
       768*H[-1, -1, {3, 1}, 0, {{1, 3, 1}, 0}, 0, xWL] - 
       512*H[-1, -1, {3, 1}, 0, {{1, 3, 1}, 1}, 0, xWL] + 
       6144*H[-1, -1, {{1, 3, 1}, 0}, -1, -1, -1, xWL] - 
       3840*H[-1, -1, {{1, 3, 1}, 0}, -1, -1, 0, xWL] + 
       2304*H[-1, -1, {{1, 3, 1}, 0}, -1, -1, {{1, 3, 1}, 0}, xWL] + 
       1536*H[-1, -1, {{1, 3, 1}, 0}, -1, -1, {{1, 3, 1}, 1}, xWL] + 
       5376*H[-1, -1, {{1, 3, 1}, 0}, -1, 0, -1, xWL] - 
       2304*H[-1, -1, {{1, 3, 1}, 0}, -1, 0, 0, xWL] - 
       1152*H[-1, -1, {{1, 3, 1}, 0}, -1, 0, {{1, 3, 1}, 0}, xWL] - 
       768*H[-1, -1, {{1, 3, 1}, 0}, -1, 0, {{1, 3, 1}, 1}, xWL] - 
       7680*H[-1, -1, {{1, 3, 1}, 0}, -1, {3, 0}, -1, xWL] + 
       3840*H[-1, -1, {{1, 3, 1}, 0}, -1, {3, 0}, 0, xWL] - 
       15360*H[-1, -1, {{1, 3, 1}, 0}, -1, {3, 1}, -1, xWL] + 
       7680*H[-1, -1, {{1, 3, 1}, 0}, -1, {3, 1}, 0, xWL] - 
       2304*H[-1, -1, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, -1, xWL] + 
       1152*H[-1, -1, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, 0, xWL] - 
       1536*H[-1, -1, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, -1, xWL] + 
       768*H[-1, -1, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, 0, xWL] - 
       3072*H[-1, -1, {{1, 3, 1}, 0}, 0, -1, -1, xWL] + 
       1920*H[-1, -1, {{1, 3, 1}, 0}, 0, -1, 0, xWL] - 
       1152*H[-1, -1, {{1, 3, 1}, 0}, 0, -1, {{1, 3, 1}, 0}, xWL] - 
       768*H[-1, -1, {{1, 3, 1}, 0}, 0, -1, {{1, 3, 1}, 1}, xWL] - 
       2688*H[-1, -1, {{1, 3, 1}, 0}, 0, 0, -1, xWL] + 
       1152*H[-1, -1, {{1, 3, 1}, 0}, 0, 0, 0, xWL] + 
       576*H[-1, -1, {{1, 3, 1}, 0}, 0, 0, {{1, 3, 1}, 0}, xWL] + 
       384*H[-1, -1, {{1, 3, 1}, 0}, 0, 0, {{1, 3, 1}, 1}, xWL] + 
       3840*H[-1, -1, {{1, 3, 1}, 0}, 0, {3, 0}, -1, xWL] - 
       1920*H[-1, -1, {{1, 3, 1}, 0}, 0, {3, 0}, 0, xWL] + 
       7680*H[-1, -1, {{1, 3, 1}, 0}, 0, {3, 1}, -1, xWL] - 
       3840*H[-1, -1, {{1, 3, 1}, 0}, 0, {3, 1}, 0, xWL] + 
       1152*H[-1, -1, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, -1, xWL] - 
       576*H[-1, -1, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, 0, xWL] + 
       768*H[-1, -1, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, -1, xWL] - 
       384*H[-1, -1, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, 0, xWL] + 
       4096*H[-1, -1, {{1, 3, 1}, 1}, -1, -1, -1, xWL] - 
       2560*H[-1, -1, {{1, 3, 1}, 1}, -1, -1, 0, xWL] + 
       1536*H[-1, -1, {{1, 3, 1}, 1}, -1, -1, {{1, 3, 1}, 0}, xWL] + 
       1024*H[-1, -1, {{1, 3, 1}, 1}, -1, -1, {{1, 3, 1}, 1}, xWL] + 
       3584*H[-1, -1, {{1, 3, 1}, 1}, -1, 0, -1, xWL] - 
       1536*H[-1, -1, {{1, 3, 1}, 1}, -1, 0, 0, xWL] - 
       768*H[-1, -1, {{1, 3, 1}, 1}, -1, 0, {{1, 3, 1}, 0}, xWL] - 
       512*H[-1, -1, {{1, 3, 1}, 1}, -1, 0, {{1, 3, 1}, 1}, xWL] - 
       5120*H[-1, -1, {{1, 3, 1}, 1}, -1, {3, 0}, -1, xWL] + 
       2560*H[-1, -1, {{1, 3, 1}, 1}, -1, {3, 0}, 0, xWL] - 
       10240*H[-1, -1, {{1, 3, 1}, 1}, -1, {3, 1}, -1, xWL] + 
       5120*H[-1, -1, {{1, 3, 1}, 1}, -1, {3, 1}, 0, xWL] - 
       1536*H[-1, -1, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, -1, xWL] + 
       768*H[-1, -1, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, 0, xWL] - 
       1024*H[-1, -1, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, -1, xWL] + 
       512*H[-1, -1, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, 0, xWL] - 
       2048*H[-1, -1, {{1, 3, 1}, 1}, 0, -1, -1, xWL] + 
       1280*H[-1, -1, {{1, 3, 1}, 1}, 0, -1, 0, xWL] - 
       768*H[-1, -1, {{1, 3, 1}, 1}, 0, -1, {{1, 3, 1}, 0}, xWL] - 
       512*H[-1, -1, {{1, 3, 1}, 1}, 0, -1, {{1, 3, 1}, 1}, xWL] - 
       1792*H[-1, -1, {{1, 3, 1}, 1}, 0, 0, -1, xWL] + 
       768*H[-1, -1, {{1, 3, 1}, 1}, 0, 0, 0, xWL] + 
       384*H[-1, -1, {{1, 3, 1}, 1}, 0, 0, {{1, 3, 1}, 0}, xWL] + 
       256*H[-1, -1, {{1, 3, 1}, 1}, 0, 0, {{1, 3, 1}, 1}, xWL] + 
       2560*H[-1, -1, {{1, 3, 1}, 1}, 0, {3, 0}, -1, xWL] - 
       1280*H[-1, -1, {{1, 3, 1}, 1}, 0, {3, 0}, 0, xWL] + 
       5120*H[-1, -1, {{1, 3, 1}, 1}, 0, {3, 1}, -1, xWL] - 
       2560*H[-1, -1, {{1, 3, 1}, 1}, 0, {3, 1}, 0, xWL] + 
       768*H[-1, -1, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, -1, xWL] - 
       384*H[-1, -1, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, 0, xWL] + 
       512*H[-1, -1, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, -1, xWL] - 
       256*H[-1, -1, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, 0, xWL] - 
       256*H[-1, 0, -1, -1, -1, 0, xWL] + 768*H[-1, 0, -1, -1, -1, 
         {{1, 3, 1}, 0}, xWL] + 512*H[-1, 0, -1, -1, -1, {{1, 3, 1}, 1}, 
         xWL] - 1280*H[-1, 0, -1, -1, 0, -1, xWL] + 
       512*H[-1, 0, -1, -1, 0, 0, xWL] + 384*H[-1, 0, -1, -1, 0, 
         {{1, 3, 1}, 0}, xWL] + 256*H[-1, 0, -1, -1, 0, {{1, 3, 1}, 1}, 
         xWL] + 1024*H[-1, 0, -1, -1, {3, 0}, -1, xWL] - 
       512*H[-1, 0, -1, -1, {3, 0}, 0, xWL] + 
       2048*H[-1, 0, -1, -1, {3, 1}, -1, xWL] - 
       1024*H[-1, 0, -1, -1, {3, 1}, 0, xWL] + 
       768*H[-1, 0, -1, -1, {{1, 3, 1}, 0}, -1, xWL] + 
       384*H[-1, 0, -1, -1, {{1, 3, 1}, 0}, 0, xWL] - 
       2304*H[-1, 0, -1, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
       1536*H[-1, 0, -1, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
       512*H[-1, 0, -1, -1, {{1, 3, 1}, 1}, -1, xWL] + 
       256*H[-1, 0, -1, -1, {{1, 3, 1}, 1}, 0, xWL] - 
       1536*H[-1, 0, -1, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
       1024*H[-1, 0, -1, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] - 
       768*H[-1, 0, -1, 0, {3, 0}, -1, xWL] + 
       384*H[-1, 0, -1, 0, {3, 0}, 0, xWL] - 1536*H[-1, 0, -1, 0, {3, 1}, -1, 
         xWL] + 768*H[-1, 0, -1, 0, {3, 1}, 0, xWL] - 
       192*H[-1, 0, -1, 0, {{1, 3, 1}, 0}, 0, xWL] - 
       128*H[-1, 0, -1, 0, {{1, 3, 1}, 1}, 0, xWL] - 
       512*H[-1, 0, -1, {3, 0}, -1, -1, xWL] - 
       256*H[-1, 0, -1, {3, 0}, -1, 0, xWL] + 
       1536*H[-1, 0, -1, {3, 0}, -1, {{1, 3, 1}, 0}, xWL] + 
       1024*H[-1, 0, -1, {3, 0}, -1, {{1, 3, 1}, 1}, xWL] + 
       256*H[-1, 0, -1, {3, 0}, 0, 0, xWL] - 
       768*H[-1, 0, -1, {3, 0}, 0, {{1, 3, 1}, 0}, xWL] - 
       512*H[-1, 0, -1, {3, 0}, 0, {{1, 3, 1}, 1}, xWL] + 
       256*H[-1, 0, -1, {3, 0}, {3, 0}, -1, xWL] - 
       128*H[-1, 0, -1, {3, 0}, {3, 0}, 0, xWL] + 
       512*H[-1, 0, -1, {3, 0}, {3, 1}, -1, xWL] - 
       256*H[-1, 0, -1, {3, 0}, {3, 1}, 0, xWL] - 
       1024*H[-1, 0, -1, {3, 1}, -1, -1, xWL] - 
       512*H[-1, 0, -1, {3, 1}, -1, 0, xWL] + 
       3072*H[-1, 0, -1, {3, 1}, -1, {{1, 3, 1}, 0}, xWL] + 
       2048*H[-1, 0, -1, {3, 1}, -1, {{1, 3, 1}, 1}, xWL] + 
       512*H[-1, 0, -1, {3, 1}, 0, 0, xWL] - 
       1536*H[-1, 0, -1, {3, 1}, 0, {{1, 3, 1}, 0}, xWL] - 
       1024*H[-1, 0, -1, {3, 1}, 0, {{1, 3, 1}, 1}, xWL] + 
       512*H[-1, 0, -1, {3, 1}, {3, 0}, -1, xWL] - 
       256*H[-1, 0, -1, {3, 1}, {3, 0}, 0, xWL] + 
       1024*H[-1, 0, -1, {3, 1}, {3, 1}, -1, xWL] - 
       512*H[-1, 0, -1, {3, 1}, {3, 1}, 0, xWL] + 
       1536*H[-1, 0, -1, {{1, 3, 1}, 0}, -1, -1, xWL] + 
       1024*H[-1, 0, -1, {{1, 3, 1}, 1}, -1, -1, xWL] + 
       384*H[-1, 0, 0, -1, {{1, 3, 1}, 0}, 0, xWL] + 
       256*H[-1, 0, 0, -1, {{1, 3, 1}, 1}, 0, xWL] - 
       384*H[-1, 0, 0, 0, -1, {{1, 3, 1}, 0}, xWL] - 
       256*H[-1, 0, 0, 0, -1, {{1, 3, 1}, 1}, xWL] - 
       192*H[-1, 0, 0, 0, {{1, 3, 1}, 0}, 0, xWL] + 
       576*H[-1, 0, 0, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + 
       384*H[-1, 0, 0, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
       128*H[-1, 0, 0, 0, {{1, 3, 1}, 1}, 0, xWL] + 
       384*H[-1, 0, 0, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
       256*H[-1, 0, 0, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
       256*H[-1, 0, 0, {3, 0}, -1, -1, xWL] + 
       128*H[-1, 0, 0, {3, 0}, -1, 0, xWL] - 
       768*H[-1, 0, 0, {3, 0}, -1, {{1, 3, 1}, 0}, xWL] - 
       512*H[-1, 0, 0, {3, 0}, -1, {{1, 3, 1}, 1}, xWL] - 
       128*H[-1, 0, 0, {3, 0}, 0, 0, xWL] + 384*H[-1, 0, 0, {3, 0}, 0, 
         {{1, 3, 1}, 0}, xWL] + 256*H[-1, 0, 0, {3, 0}, 0, {{1, 3, 1}, 1}, 
         xWL] - 128*H[-1, 0, 0, {3, 0}, {3, 0}, -1, xWL] + 
       64*H[-1, 0, 0, {3, 0}, {3, 0}, 0, xWL] - 
       256*H[-1, 0, 0, {3, 0}, {3, 1}, -1, xWL] + 
       128*H[-1, 0, 0, {3, 0}, {3, 1}, 0, xWL] + 
       512*H[-1, 0, 0, {3, 1}, -1, -1, xWL] + 
       256*H[-1, 0, 0, {3, 1}, -1, 0, xWL] - 
       1536*H[-1, 0, 0, {3, 1}, -1, {{1, 3, 1}, 0}, xWL] - 
       1024*H[-1, 0, 0, {3, 1}, -1, {{1, 3, 1}, 1}, xWL] - 
       256*H[-1, 0, 0, {3, 1}, 0, 0, xWL] + 768*H[-1, 0, 0, {3, 1}, 0, 
         {{1, 3, 1}, 0}, xWL] + 512*H[-1, 0, 0, {3, 1}, 0, {{1, 3, 1}, 1}, 
         xWL] - 256*H[-1, 0, 0, {3, 1}, {3, 0}, -1, xWL] + 
       128*H[-1, 0, 0, {3, 1}, {3, 0}, 0, xWL] - 
       512*H[-1, 0, 0, {3, 1}, {3, 1}, -1, xWL] + 
       256*H[-1, 0, 0, {3, 1}, {3, 1}, 0, xWL] - 
       768*H[-1, 0, 0, {{1, 3, 1}, 0}, -1, -1, xWL] - 
       512*H[-1, 0, 0, {{1, 3, 1}, 1}, -1, -1, xWL] - 
       384*H[-1, 0, {3, 0}, -1, {{1, 3, 1}, 0}, 0, xWL] - 
       256*H[-1, 0, {3, 0}, -1, {{1, 3, 1}, 1}, 0, xWL] + 
       192*H[-1, 0, {3, 0}, 0, {{1, 3, 1}, 0}, 0, xWL] + 
       128*H[-1, 0, {3, 0}, 0, {{1, 3, 1}, 1}, 0, xWL] - 
       768*H[-1, 0, {3, 1}, -1, {{1, 3, 1}, 0}, 0, xWL] - 
       512*H[-1, 0, {3, 1}, -1, {{1, 3, 1}, 1}, 0, xWL] + 
       384*H[-1, 0, {3, 1}, 0, {{1, 3, 1}, 0}, 0, xWL] + 
       256*H[-1, 0, {3, 1}, 0, {{1, 3, 1}, 1}, 0, xWL] + 
       3072*H[-1, 0, {{1, 3, 1}, 0}, -1, -1, -1, xWL] - 
       384*H[-1, 0, {{1, 3, 1}, 0}, -1, -1, 0, xWL] - 
       3456*H[-1, 0, {{1, 3, 1}, 0}, -1, -1, {{1, 3, 1}, 0}, xWL] - 
       2304*H[-1, 0, {{1, 3, 1}, 0}, -1, -1, {{1, 3, 1}, 1}, xWL] + 
       1920*H[-1, 0, {{1, 3, 1}, 0}, -1, 0, -1, xWL] - 
       1536*H[-1, 0, {{1, 3, 1}, 0}, -1, 0, 0, xWL] + 
       1728*H[-1, 0, {{1, 3, 1}, 0}, -1, 0, {{1, 3, 1}, 0}, xWL] + 
       1152*H[-1, 0, {{1, 3, 1}, 0}, -1, 0, {{1, 3, 1}, 1}, xWL] - 
       3840*H[-1, 0, {{1, 3, 1}, 0}, -1, {3, 0}, -1, xWL] + 
       1920*H[-1, 0, {{1, 3, 1}, 0}, -1, {3, 0}, 0, xWL] - 
       7680*H[-1, 0, {{1, 3, 1}, 0}, -1, {3, 1}, -1, xWL] + 
       3840*H[-1, 0, {{1, 3, 1}, 0}, -1, {3, 1}, 0, xWL] + 
       1152*H[-1, 0, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, -1, xWL] - 
       576*H[-1, 0, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, 0, xWL] + 
       768*H[-1, 0, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, -1, xWL] - 
       384*H[-1, 0, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, 0, xWL] - 
       1536*H[-1, 0, {{1, 3, 1}, 0}, 0, -1, -1, xWL] + 
       192*H[-1, 0, {{1, 3, 1}, 0}, 0, -1, 0, xWL] + 
       1728*H[-1, 0, {{1, 3, 1}, 0}, 0, -1, {{1, 3, 1}, 0}, xWL] + 
       1152*H[-1, 0, {{1, 3, 1}, 0}, 0, -1, {{1, 3, 1}, 1}, xWL] - 
       960*H[-1, 0, {{1, 3, 1}, 0}, 0, 0, -1, xWL] + 
       768*H[-1, 0, {{1, 3, 1}, 0}, 0, 0, 0, xWL] - 
       864*H[-1, 0, {{1, 3, 1}, 0}, 0, 0, {{1, 3, 1}, 0}, xWL] - 
       576*H[-1, 0, {{1, 3, 1}, 0}, 0, 0, {{1, 3, 1}, 1}, xWL] + 
       1920*H[-1, 0, {{1, 3, 1}, 0}, 0, {3, 0}, -1, xWL] - 
       960*H[-1, 0, {{1, 3, 1}, 0}, 0, {3, 0}, 0, xWL] + 
       3840*H[-1, 0, {{1, 3, 1}, 0}, 0, {3, 1}, -1, xWL] - 
       1920*H[-1, 0, {{1, 3, 1}, 0}, 0, {3, 1}, 0, xWL] - 
       576*H[-1, 0, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, -1, xWL] + 
       288*H[-1, 0, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, 0, xWL] - 
       384*H[-1, 0, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, -1, xWL] + 
       192*H[-1, 0, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, 0, xWL] + 
       2048*H[-1, 0, {{1, 3, 1}, 1}, -1, -1, -1, xWL] - 
       256*H[-1, 0, {{1, 3, 1}, 1}, -1, -1, 0, xWL] - 
       2304*H[-1, 0, {{1, 3, 1}, 1}, -1, -1, {{1, 3, 1}, 0}, xWL] - 
       1536*H[-1, 0, {{1, 3, 1}, 1}, -1, -1, {{1, 3, 1}, 1}, xWL] + 
       1280*H[-1, 0, {{1, 3, 1}, 1}, -1, 0, -1, xWL] - 
       1024*H[-1, 0, {{1, 3, 1}, 1}, -1, 0, 0, xWL] + 
       1152*H[-1, 0, {{1, 3, 1}, 1}, -1, 0, {{1, 3, 1}, 0}, xWL] + 
       768*H[-1, 0, {{1, 3, 1}, 1}, -1, 0, {{1, 3, 1}, 1}, xWL] - 
       2560*H[-1, 0, {{1, 3, 1}, 1}, -1, {3, 0}, -1, xWL] + 
       1280*H[-1, 0, {{1, 3, 1}, 1}, -1, {3, 0}, 0, xWL] - 
       5120*H[-1, 0, {{1, 3, 1}, 1}, -1, {3, 1}, -1, xWL] + 
       2560*H[-1, 0, {{1, 3, 1}, 1}, -1, {3, 1}, 0, xWL] + 
       768*H[-1, 0, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, -1, xWL] - 
       384*H[-1, 0, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, 0, xWL] + 
       512*H[-1, 0, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, -1, xWL] - 
       256*H[-1, 0, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, 0, xWL] - 
       1024*H[-1, 0, {{1, 3, 1}, 1}, 0, -1, -1, xWL] + 
       128*H[-1, 0, {{1, 3, 1}, 1}, 0, -1, 0, xWL] + 
       1152*H[-1, 0, {{1, 3, 1}, 1}, 0, -1, {{1, 3, 1}, 0}, xWL] + 
       768*H[-1, 0, {{1, 3, 1}, 1}, 0, -1, {{1, 3, 1}, 1}, xWL] - 
       640*H[-1, 0, {{1, 3, 1}, 1}, 0, 0, -1, xWL] + 
       512*H[-1, 0, {{1, 3, 1}, 1}, 0, 0, 0, xWL] - 
       576*H[-1, 0, {{1, 3, 1}, 1}, 0, 0, {{1, 3, 1}, 0}, xWL] - 
       384*H[-1, 0, {{1, 3, 1}, 1}, 0, 0, {{1, 3, 1}, 1}, xWL] + 
       1280*H[-1, 0, {{1, 3, 1}, 1}, 0, {3, 0}, -1, xWL] - 
       640*H[-1, 0, {{1, 3, 1}, 1}, 0, {3, 0}, 0, xWL] + 
       2560*H[-1, 0, {{1, 3, 1}, 1}, 0, {3, 1}, -1, xWL] - 
       1280*H[-1, 0, {{1, 3, 1}, 1}, 0, {3, 1}, 0, xWL] - 
       384*H[-1, 0, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, -1, xWL] + 
       192*H[-1, 0, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, 0, xWL] - 
       256*H[-1, 0, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, -1, xWL] + 
       128*H[-1, 0, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, 0, xWL] + 
       768*H[-1, {{1, 3, 1}, 0}, -1, -1, -1, 0, xWL] - 
       2304*H[-1, {{1, 3, 1}, 0}, -1, -1, -1, {{1, 3, 1}, 0}, xWL] - 
       1536*H[-1, {{1, 3, 1}, 0}, -1, -1, -1, {{1, 3, 1}, 1}, xWL] + 
       3840*H[-1, {{1, 3, 1}, 0}, -1, -1, 0, -1, xWL] - 
       1536*H[-1, {{1, 3, 1}, 0}, -1, -1, 0, 0, xWL] - 
       1152*H[-1, {{1, 3, 1}, 0}, -1, -1, 0, {{1, 3, 1}, 0}, xWL] - 
       768*H[-1, {{1, 3, 1}, 0}, -1, -1, 0, {{1, 3, 1}, 1}, xWL] - 
       3072*H[-1, {{1, 3, 1}, 0}, -1, -1, {3, 0}, -1, xWL] + 
       1536*H[-1, {{1, 3, 1}, 0}, -1, -1, {3, 0}, 0, xWL] - 
       6144*H[-1, {{1, 3, 1}, 0}, -1, -1, {3, 1}, -1, xWL] + 
       3072*H[-1, {{1, 3, 1}, 0}, -1, -1, {3, 1}, 0, xWL] - 
       2304*H[-1, {{1, 3, 1}, 0}, -1, -1, {{1, 3, 1}, 0}, -1, xWL] - 
       1152*H[-1, {{1, 3, 1}, 0}, -1, -1, {{1, 3, 1}, 0}, 0, xWL] + 
       6912*H[-1, {{1, 3, 1}, 0}, -1, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         xWL] + 4608*H[-1, {{1, 3, 1}, 0}, -1, -1, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, xWL] - 1536*H[-1, {{1, 3, 1}, 0}, -1, -1, 
         {{1, 3, 1}, 1}, -1, xWL] - 768*H[-1, {{1, 3, 1}, 0}, -1, -1, 
         {{1, 3, 1}, 1}, 0, xWL] + 4608*H[-1, {{1, 3, 1}, 0}, -1, -1, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
       3072*H[-1, {{1, 3, 1}, 0}, -1, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 
         xWL] - 3072*H[-1, {{1, 3, 1}, 0}, -1, 0, -1, -1, xWL] - 
       1920*H[-1, {{1, 3, 1}, 0}, -1, 0, -1, 0, xWL] + 
       10368*H[-1, {{1, 3, 1}, 0}, -1, 0, -1, {{1, 3, 1}, 0}, xWL] + 
       6912*H[-1, {{1, 3, 1}, 0}, -1, 0, -1, {{1, 3, 1}, 1}, xWL] - 
       1920*H[-1, {{1, 3, 1}, 0}, -1, 0, 0, -1, xWL] + 
       2304*H[-1, {{1, 3, 1}, 0}, -1, 0, 0, 0, xWL] - 
       4032*H[-1, {{1, 3, 1}, 0}, -1, 0, 0, {{1, 3, 1}, 0}, xWL] - 
       2688*H[-1, {{1, 3, 1}, 0}, -1, 0, 0, {{1, 3, 1}, 1}, xWL] + 
       3072*H[-1, {{1, 3, 1}, 0}, -1, 0, {3, 0}, -1, xWL] - 
       1536*H[-1, {{1, 3, 1}, 0}, -1, 0, {3, 0}, 0, xWL] + 
       6144*H[-1, {{1, 3, 1}, 0}, -1, 0, {3, 1}, -1, xWL] - 
       3072*H[-1, {{1, 3, 1}, 0}, -1, 0, {3, 1}, 0, xWL] + 
       1152*H[-1, {{1, 3, 1}, 0}, -1, 0, {{1, 3, 1}, 0}, -1, xWL] + 
       576*H[-1, {{1, 3, 1}, 0}, -1, 0, {{1, 3, 1}, 0}, 0, xWL] - 
       3456*H[-1, {{1, 3, 1}, 0}, -1, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         xWL] - 2304*H[-1, {{1, 3, 1}, 0}, -1, 0, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, xWL] + 768*H[-1, {{1, 3, 1}, 0}, -1, 0, 
         {{1, 3, 1}, 1}, -1, xWL] + 384*H[-1, {{1, 3, 1}, 0}, -1, 0, 
         {{1, 3, 1}, 1}, 0, xWL] - 2304*H[-1, {{1, 3, 1}, 0}, -1, 0, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
       1536*H[-1, {{1, 3, 1}, 0}, -1, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 
         xWL] + 3072*H[-1, {{1, 3, 1}, 0}, -1, {3, 0}, -1, -1, xWL] + 
       1536*H[-1, {{1, 3, 1}, 0}, -1, {3, 0}, -1, 0, xWL] - 
       9216*H[-1, {{1, 3, 1}, 0}, -1, {3, 0}, -1, {{1, 3, 1}, 0}, xWL] - 
       6144*H[-1, {{1, 3, 1}, 0}, -1, {3, 0}, -1, {{1, 3, 1}, 1}, xWL] - 
       1536*H[-1, {{1, 3, 1}, 0}, -1, {3, 0}, 0, 0, xWL] + 
       4608*H[-1, {{1, 3, 1}, 0}, -1, {3, 0}, 0, {{1, 3, 1}, 0}, xWL] + 
       3072*H[-1, {{1, 3, 1}, 0}, -1, {3, 0}, 0, {{1, 3, 1}, 1}, xWL] - 
       1536*H[-1, {{1, 3, 1}, 0}, -1, {3, 0}, {3, 0}, -1, xWL] + 
       768*H[-1, {{1, 3, 1}, 0}, -1, {3, 0}, {3, 0}, 0, xWL] - 
       3072*H[-1, {{1, 3, 1}, 0}, -1, {3, 0}, {3, 1}, -1, xWL] + 
       1536*H[-1, {{1, 3, 1}, 0}, -1, {3, 0}, {3, 1}, 0, xWL] + 
       6144*H[-1, {{1, 3, 1}, 0}, -1, {3, 1}, -1, -1, xWL] + 
       3072*H[-1, {{1, 3, 1}, 0}, -1, {3, 1}, -1, 0, xWL] - 
       18432*H[-1, {{1, 3, 1}, 0}, -1, {3, 1}, -1, {{1, 3, 1}, 0}, xWL] - 
       12288*H[-1, {{1, 3, 1}, 0}, -1, {3, 1}, -1, {{1, 3, 1}, 1}, xWL] - 
       3072*H[-1, {{1, 3, 1}, 0}, -1, {3, 1}, 0, 0, xWL] + 
       9216*H[-1, {{1, 3, 1}, 0}, -1, {3, 1}, 0, {{1, 3, 1}, 0}, xWL] + 
       6144*H[-1, {{1, 3, 1}, 0}, -1, {3, 1}, 0, {{1, 3, 1}, 1}, xWL] - 
       3072*H[-1, {{1, 3, 1}, 0}, -1, {3, 1}, {3, 0}, -1, xWL] + 
       1536*H[-1, {{1, 3, 1}, 0}, -1, {3, 1}, {3, 0}, 0, xWL] - 
       6144*H[-1, {{1, 3, 1}, 0}, -1, {3, 1}, {3, 1}, -1, xWL] + 
       3072*H[-1, {{1, 3, 1}, 0}, -1, {3, 1}, {3, 1}, 0, xWL] + 
       6144*H[-1, {{1, 3, 1}, 0}, 0, -1, -1, -1, xWL] - 
       2688*H[-1, {{1, 3, 1}, 0}, 0, -1, -1, 0, xWL] - 
       1152*H[-1, {{1, 3, 1}, 0}, 0, -1, -1, {{1, 3, 1}, 0}, xWL] - 
       768*H[-1, {{1, 3, 1}, 0}, 0, -1, -1, {{1, 3, 1}, 1}, xWL] + 
       2688*H[-1, {{1, 3, 1}, 0}, 0, -1, 0, -1, xWL] - 
       1920*H[-1, {{1, 3, 1}, 0}, 0, -1, 0, 0, xWL] + 
       1728*H[-1, {{1, 3, 1}, 0}, 0, -1, 0, {{1, 3, 1}, 0}, xWL] + 
       1152*H[-1, {{1, 3, 1}, 0}, 0, -1, 0, {{1, 3, 1}, 1}, xWL] - 
       6144*H[-1, {{1, 3, 1}, 0}, 0, -1, {3, 0}, -1, xWL] + 
       3072*H[-1, {{1, 3, 1}, 0}, 0, -1, {3, 0}, 0, xWL] - 
       12288*H[-1, {{1, 3, 1}, 0}, 0, -1, {3, 1}, -1, xWL] + 
       6144*H[-1, {{1, 3, 1}, 0}, 0, -1, {3, 1}, 0, xWL] + 
       1152*H[-1, {{1, 3, 1}, 0}, 0, -1, {{1, 3, 1}, 0}, -1, xWL] + 
       576*H[-1, {{1, 3, 1}, 0}, 0, -1, {{1, 3, 1}, 0}, 0, xWL] - 
       3456*H[-1, {{1, 3, 1}, 0}, 0, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         xWL] - 2304*H[-1, {{1, 3, 1}, 0}, 0, -1, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, xWL] + 768*H[-1, {{1, 3, 1}, 0}, 0, -1, 
         {{1, 3, 1}, 1}, -1, xWL] + 384*H[-1, {{1, 3, 1}, 0}, 0, -1, 
         {{1, 3, 1}, 1}, 0, xWL] - 2304*H[-1, {{1, 3, 1}, 0}, 0, -1, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
       1536*H[-1, {{1, 3, 1}, 0}, 0, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 
         xWL] - 1536*H[-1, {{1, 3, 1}, 0}, 0, 0, -1, -1, xWL] + 
       2112*H[-1, {{1, 3, 1}, 0}, 0, 0, -1, 0, xWL] - 
       4032*H[-1, {{1, 3, 1}, 0}, 0, 0, -1, {{1, 3, 1}, 0}, xWL] - 
       2688*H[-1, {{1, 3, 1}, 0}, 0, 0, -1, {{1, 3, 1}, 1}, xWL] - 
       1344*H[-1, {{1, 3, 1}, 0}, 0, 0, 0, -1, xWL] + 
       192*H[-1, {{1, 3, 1}, 0}, 0, 0, 0, 0, xWL] + 
       1440*H[-1, {{1, 3, 1}, 0}, 0, 0, 0, {{1, 3, 1}, 0}, xWL] + 
       960*H[-1, {{1, 3, 1}, 0}, 0, 0, 0, {{1, 3, 1}, 1}, xWL] + 
       2304*H[-1, {{1, 3, 1}, 0}, 0, 0, {3, 0}, -1, xWL] - 
       1152*H[-1, {{1, 3, 1}, 0}, 0, 0, {3, 0}, 0, xWL] + 
       4608*H[-1, {{1, 3, 1}, 0}, 0, 0, {3, 1}, -1, xWL] - 
       2304*H[-1, {{1, 3, 1}, 0}, 0, 0, {3, 1}, 0, xWL] - 
       576*H[-1, {{1, 3, 1}, 0}, 0, 0, {{1, 3, 1}, 0}, -1, xWL] - 
       288*H[-1, {{1, 3, 1}, 0}, 0, 0, {{1, 3, 1}, 0}, 0, xWL] + 
       1728*H[-1, {{1, 3, 1}, 0}, 0, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         xWL] + 1152*H[-1, {{1, 3, 1}, 0}, 0, 0, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, xWL] - 384*H[-1, {{1, 3, 1}, 0}, 0, 0, 
         {{1, 3, 1}, 1}, -1, xWL] - 192*H[-1, {{1, 3, 1}, 0}, 0, 0, 
         {{1, 3, 1}, 1}, 0, xWL] + 1152*H[-1, {{1, 3, 1}, 0}, 0, 0, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
       768*H[-1, {{1, 3, 1}, 0}, 0, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] - 
       1536*H[-1, {{1, 3, 1}, 0}, 0, {3, 0}, -1, -1, xWL] - 
       768*H[-1, {{1, 3, 1}, 0}, 0, {3, 0}, -1, 0, xWL] + 
       4608*H[-1, {{1, 3, 1}, 0}, 0, {3, 0}, -1, {{1, 3, 1}, 0}, xWL] + 
       3072*H[-1, {{1, 3, 1}, 0}, 0, {3, 0}, -1, {{1, 3, 1}, 1}, xWL] + 
       768*H[-1, {{1, 3, 1}, 0}, 0, {3, 0}, 0, 0, xWL] - 
       2304*H[-1, {{1, 3, 1}, 0}, 0, {3, 0}, 0, {{1, 3, 1}, 0}, xWL] - 
       1536*H[-1, {{1, 3, 1}, 0}, 0, {3, 0}, 0, {{1, 3, 1}, 1}, xWL] + 
       768*H[-1, {{1, 3, 1}, 0}, 0, {3, 0}, {3, 0}, -1, xWL] - 
       384*H[-1, {{1, 3, 1}, 0}, 0, {3, 0}, {3, 0}, 0, xWL] + 
       1536*H[-1, {{1, 3, 1}, 0}, 0, {3, 0}, {3, 1}, -1, xWL] - 
       768*H[-1, {{1, 3, 1}, 0}, 0, {3, 0}, {3, 1}, 0, xWL] - 
       3072*H[-1, {{1, 3, 1}, 0}, 0, {3, 1}, -1, -1, xWL] - 
       1536*H[-1, {{1, 3, 1}, 0}, 0, {3, 1}, -1, 0, xWL] + 
       9216*H[-1, {{1, 3, 1}, 0}, 0, {3, 1}, -1, {{1, 3, 1}, 0}, xWL] + 
       6144*H[-1, {{1, 3, 1}, 0}, 0, {3, 1}, -1, {{1, 3, 1}, 1}, xWL] + 
       1536*H[-1, {{1, 3, 1}, 0}, 0, {3, 1}, 0, 0, xWL] - 
       4608*H[-1, {{1, 3, 1}, 0}, 0, {3, 1}, 0, {{1, 3, 1}, 0}, xWL] - 
       3072*H[-1, {{1, 3, 1}, 0}, 0, {3, 1}, 0, {{1, 3, 1}, 1}, xWL] + 
       1536*H[-1, {{1, 3, 1}, 0}, 0, {3, 1}, {3, 0}, -1, xWL] - 
       768*H[-1, {{1, 3, 1}, 0}, 0, {3, 1}, {3, 0}, 0, xWL] + 
       3072*H[-1, {{1, 3, 1}, 0}, 0, {3, 1}, {3, 1}, -1, xWL] - 
       1536*H[-1, {{1, 3, 1}, 0}, 0, {3, 1}, {3, 1}, 0, xWL] - 
       18432*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, -1, -1, xWL] + 
       6912*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, -1, 0, xWL] + 
       6912*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, -1, {{1, 3, 1}, 0}, 
         xWL] + 4608*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, -1, 
         {{1, 3, 1}, 1}, xWL] - 13824*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         -1, 0, -1, xWL] + 8064*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, 0, 
         0, xWL] - 3456*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, 0, 
         {{1, 3, 1}, 0}, xWL] - 2304*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         -1, 0, {{1, 3, 1}, 1}, xWL] + 23040*H[-1, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 0}, -1, {3, 0}, -1, xWL] - 
       11520*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, {3, 0}, 0, xWL] + 
       46080*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, {3, 1}, -1, xWL] - 
       23040*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, {3, 1}, 0, xWL] + 
       9216*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, -1, -1, xWL] - 
       3456*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, -1, 0, xWL] - 
       3456*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, -1, {{1, 3, 1}, 0}, 
         xWL] - 2304*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, -1, 
         {{1, 3, 1}, 1}, xWL] + 6912*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, 
         0, -1, xWL] - 4032*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, 0, 0, 
         xWL] + 1728*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, 0, 
         {{1, 3, 1}, 0}, xWL] + 1152*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, 
         0, {{1, 3, 1}, 1}, xWL] - 11520*H[-1, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 0}, 0, {3, 0}, -1, xWL] + 
       5760*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, {3, 0}, 0, xWL] - 
       23040*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, {3, 1}, -1, xWL] + 
       11520*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, {3, 1}, 0, xWL] - 
       12288*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, -1, -1, xWL] + 
       4608*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, -1, 0, xWL] + 
       4608*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, -1, {{1, 3, 1}, 0}, 
         xWL] + 3072*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, -1, 
         {{1, 3, 1}, 1}, xWL] - 9216*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 
         -1, 0, -1, xWL] + 5376*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, 0, 
         0, xWL] - 2304*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, 0, 
         {{1, 3, 1}, 0}, xWL] - 1536*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 
         -1, 0, {{1, 3, 1}, 1}, xWL] + 15360*H[-1, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, -1, {3, 0}, -1, xWL] - 
       7680*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, {3, 0}, 0, xWL] + 
       30720*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, {3, 1}, -1, xWL] - 
       15360*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, {3, 1}, 0, xWL] + 
       6144*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, -1, -1, xWL] - 
       2304*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, -1, 0, xWL] - 
       2304*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, -1, {{1, 3, 1}, 0}, 
         xWL] - 1536*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, -1, 
         {{1, 3, 1}, 1}, xWL] + 4608*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, 
         0, -1, xWL] - 2688*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, 0, 0, 
         xWL] + 1152*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, 0, 
         {{1, 3, 1}, 0}, xWL] + 768*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, 
         0, {{1, 3, 1}, 1}, xWL] - 7680*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 
         0, {3, 0}, -1, xWL] + 3840*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, 
         {3, 0}, 0, xWL] - 15360*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, 
         {3, 1}, -1, xWL] + 7680*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, 
         {3, 1}, 0, xWL] + 512*H[-1, {{1, 3, 1}, 1}, -1, -1, -1, 0, xWL] - 
       1536*H[-1, {{1, 3, 1}, 1}, -1, -1, -1, {{1, 3, 1}, 0}, xWL] - 
       1024*H[-1, {{1, 3, 1}, 1}, -1, -1, -1, {{1, 3, 1}, 1}, xWL] + 
       2560*H[-1, {{1, 3, 1}, 1}, -1, -1, 0, -1, xWL] - 
       1024*H[-1, {{1, 3, 1}, 1}, -1, -1, 0, 0, xWL] - 
       768*H[-1, {{1, 3, 1}, 1}, -1, -1, 0, {{1, 3, 1}, 0}, xWL] - 
       512*H[-1, {{1, 3, 1}, 1}, -1, -1, 0, {{1, 3, 1}, 1}, xWL] - 
       2048*H[-1, {{1, 3, 1}, 1}, -1, -1, {3, 0}, -1, xWL] + 
       1024*H[-1, {{1, 3, 1}, 1}, -1, -1, {3, 0}, 0, xWL] - 
       4096*H[-1, {{1, 3, 1}, 1}, -1, -1, {3, 1}, -1, xWL] + 
       2048*H[-1, {{1, 3, 1}, 1}, -1, -1, {3, 1}, 0, xWL] - 
       1536*H[-1, {{1, 3, 1}, 1}, -1, -1, {{1, 3, 1}, 0}, -1, xWL] - 
       768*H[-1, {{1, 3, 1}, 1}, -1, -1, {{1, 3, 1}, 0}, 0, xWL] + 
       4608*H[-1, {{1, 3, 1}, 1}, -1, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         xWL] + 3072*H[-1, {{1, 3, 1}, 1}, -1, -1, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, xWL] - 1024*H[-1, {{1, 3, 1}, 1}, -1, -1, 
         {{1, 3, 1}, 1}, -1, xWL] - 512*H[-1, {{1, 3, 1}, 1}, -1, -1, 
         {{1, 3, 1}, 1}, 0, xWL] + 3072*H[-1, {{1, 3, 1}, 1}, -1, -1, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
       2048*H[-1, {{1, 3, 1}, 1}, -1, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 
         xWL] - 2048*H[-1, {{1, 3, 1}, 1}, -1, 0, -1, -1, xWL] - 
       1280*H[-1, {{1, 3, 1}, 1}, -1, 0, -1, 0, xWL] + 
       6912*H[-1, {{1, 3, 1}, 1}, -1, 0, -1, {{1, 3, 1}, 0}, xWL] + 
       4608*H[-1, {{1, 3, 1}, 1}, -1, 0, -1, {{1, 3, 1}, 1}, xWL] - 
       1280*H[-1, {{1, 3, 1}, 1}, -1, 0, 0, -1, xWL] + 
       1536*H[-1, {{1, 3, 1}, 1}, -1, 0, 0, 0, xWL] - 
       2688*H[-1, {{1, 3, 1}, 1}, -1, 0, 0, {{1, 3, 1}, 0}, xWL] - 
       1792*H[-1, {{1, 3, 1}, 1}, -1, 0, 0, {{1, 3, 1}, 1}, xWL] + 
       2048*H[-1, {{1, 3, 1}, 1}, -1, 0, {3, 0}, -1, xWL] - 
       1024*H[-1, {{1, 3, 1}, 1}, -1, 0, {3, 0}, 0, xWL] + 
       4096*H[-1, {{1, 3, 1}, 1}, -1, 0, {3, 1}, -1, xWL] - 
       2048*H[-1, {{1, 3, 1}, 1}, -1, 0, {3, 1}, 0, xWL] + 
       768*H[-1, {{1, 3, 1}, 1}, -1, 0, {{1, 3, 1}, 0}, -1, xWL] + 
       384*H[-1, {{1, 3, 1}, 1}, -1, 0, {{1, 3, 1}, 0}, 0, xWL] - 
       2304*H[-1, {{1, 3, 1}, 1}, -1, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         xWL] - 1536*H[-1, {{1, 3, 1}, 1}, -1, 0, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, xWL] + 512*H[-1, {{1, 3, 1}, 1}, -1, 0, 
         {{1, 3, 1}, 1}, -1, xWL] + 256*H[-1, {{1, 3, 1}, 1}, -1, 0, 
         {{1, 3, 1}, 1}, 0, xWL] - 1536*H[-1, {{1, 3, 1}, 1}, -1, 0, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
       1024*H[-1, {{1, 3, 1}, 1}, -1, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 
         xWL] + 2048*H[-1, {{1, 3, 1}, 1}, -1, {3, 0}, -1, -1, xWL] + 
       1024*H[-1, {{1, 3, 1}, 1}, -1, {3, 0}, -1, 0, xWL] - 
       6144*H[-1, {{1, 3, 1}, 1}, -1, {3, 0}, -1, {{1, 3, 1}, 0}, xWL] - 
       4096*H[-1, {{1, 3, 1}, 1}, -1, {3, 0}, -1, {{1, 3, 1}, 1}, xWL] - 
       1024*H[-1, {{1, 3, 1}, 1}, -1, {3, 0}, 0, 0, xWL] + 
       3072*H[-1, {{1, 3, 1}, 1}, -1, {3, 0}, 0, {{1, 3, 1}, 0}, xWL] + 
       2048*H[-1, {{1, 3, 1}, 1}, -1, {3, 0}, 0, {{1, 3, 1}, 1}, xWL] - 
       1024*H[-1, {{1, 3, 1}, 1}, -1, {3, 0}, {3, 0}, -1, xWL] + 
       512*H[-1, {{1, 3, 1}, 1}, -1, {3, 0}, {3, 0}, 0, xWL] - 
       2048*H[-1, {{1, 3, 1}, 1}, -1, {3, 0}, {3, 1}, -1, xWL] + 
       1024*H[-1, {{1, 3, 1}, 1}, -1, {3, 0}, {3, 1}, 0, xWL] + 
       4096*H[-1, {{1, 3, 1}, 1}, -1, {3, 1}, -1, -1, xWL] + 
       2048*H[-1, {{1, 3, 1}, 1}, -1, {3, 1}, -1, 0, xWL] - 
       12288*H[-1, {{1, 3, 1}, 1}, -1, {3, 1}, -1, {{1, 3, 1}, 0}, xWL] - 
       8192*H[-1, {{1, 3, 1}, 1}, -1, {3, 1}, -1, {{1, 3, 1}, 1}, xWL] - 
       2048*H[-1, {{1, 3, 1}, 1}, -1, {3, 1}, 0, 0, xWL] + 
       6144*H[-1, {{1, 3, 1}, 1}, -1, {3, 1}, 0, {{1, 3, 1}, 0}, xWL] + 
       4096*H[-1, {{1, 3, 1}, 1}, -1, {3, 1}, 0, {{1, 3, 1}, 1}, xWL] - 
       2048*H[-1, {{1, 3, 1}, 1}, -1, {3, 1}, {3, 0}, -1, xWL] + 
       1024*H[-1, {{1, 3, 1}, 1}, -1, {3, 1}, {3, 0}, 0, xWL] - 
       4096*H[-1, {{1, 3, 1}, 1}, -1, {3, 1}, {3, 1}, -1, xWL] + 
       2048*H[-1, {{1, 3, 1}, 1}, -1, {3, 1}, {3, 1}, 0, xWL] + 
       4096*H[-1, {{1, 3, 1}, 1}, 0, -1, -1, -1, xWL] - 
       1792*H[-1, {{1, 3, 1}, 1}, 0, -1, -1, 0, xWL] - 
       768*H[-1, {{1, 3, 1}, 1}, 0, -1, -1, {{1, 3, 1}, 0}, xWL] - 
       512*H[-1, {{1, 3, 1}, 1}, 0, -1, -1, {{1, 3, 1}, 1}, xWL] + 
       1792*H[-1, {{1, 3, 1}, 1}, 0, -1, 0, -1, xWL] - 
       1280*H[-1, {{1, 3, 1}, 1}, 0, -1, 0, 0, xWL] + 
       1152*H[-1, {{1, 3, 1}, 1}, 0, -1, 0, {{1, 3, 1}, 0}, xWL] + 
       768*H[-1, {{1, 3, 1}, 1}, 0, -1, 0, {{1, 3, 1}, 1}, xWL] - 
       4096*H[-1, {{1, 3, 1}, 1}, 0, -1, {3, 0}, -1, xWL] + 
       2048*H[-1, {{1, 3, 1}, 1}, 0, -1, {3, 0}, 0, xWL] - 
       8192*H[-1, {{1, 3, 1}, 1}, 0, -1, {3, 1}, -1, xWL] + 
       4096*H[-1, {{1, 3, 1}, 1}, 0, -1, {3, 1}, 0, xWL] + 
       768*H[-1, {{1, 3, 1}, 1}, 0, -1, {{1, 3, 1}, 0}, -1, xWL] + 
       384*H[-1, {{1, 3, 1}, 1}, 0, -1, {{1, 3, 1}, 0}, 0, xWL] - 
       2304*H[-1, {{1, 3, 1}, 1}, 0, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         xWL] - 1536*H[-1, {{1, 3, 1}, 1}, 0, -1, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, xWL] + 512*H[-1, {{1, 3, 1}, 1}, 0, -1, 
         {{1, 3, 1}, 1}, -1, xWL] + 256*H[-1, {{1, 3, 1}, 1}, 0, -1, 
         {{1, 3, 1}, 1}, 0, xWL] - 1536*H[-1, {{1, 3, 1}, 1}, 0, -1, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
       1024*H[-1, {{1, 3, 1}, 1}, 0, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 
         xWL] - 1024*H[-1, {{1, 3, 1}, 1}, 0, 0, -1, -1, xWL] + 
       1408*H[-1, {{1, 3, 1}, 1}, 0, 0, -1, 0, xWL] - 
       2688*H[-1, {{1, 3, 1}, 1}, 0, 0, -1, {{1, 3, 1}, 0}, xWL] - 
       1792*H[-1, {{1, 3, 1}, 1}, 0, 0, -1, {{1, 3, 1}, 1}, xWL] - 
       896*H[-1, {{1, 3, 1}, 1}, 0, 0, 0, -1, xWL] + 
       128*H[-1, {{1, 3, 1}, 1}, 0, 0, 0, 0, xWL] + 
       960*H[-1, {{1, 3, 1}, 1}, 0, 0, 0, {{1, 3, 1}, 0}, xWL] + 
       640*H[-1, {{1, 3, 1}, 1}, 0, 0, 0, {{1, 3, 1}, 1}, xWL] + 
       1536*H[-1, {{1, 3, 1}, 1}, 0, 0, {3, 0}, -1, xWL] - 
       768*H[-1, {{1, 3, 1}, 1}, 0, 0, {3, 0}, 0, xWL] + 
       3072*H[-1, {{1, 3, 1}, 1}, 0, 0, {3, 1}, -1, xWL] - 
       1536*H[-1, {{1, 3, 1}, 1}, 0, 0, {3, 1}, 0, xWL] - 
       384*H[-1, {{1, 3, 1}, 1}, 0, 0, {{1, 3, 1}, 0}, -1, xWL] - 
       192*H[-1, {{1, 3, 1}, 1}, 0, 0, {{1, 3, 1}, 0}, 0, xWL] + 
       1152*H[-1, {{1, 3, 1}, 1}, 0, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         xWL] + 768*H[-1, {{1, 3, 1}, 1}, 0, 0, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, xWL] - 256*H[-1, {{1, 3, 1}, 1}, 0, 0, 
         {{1, 3, 1}, 1}, -1, xWL] - 128*H[-1, {{1, 3, 1}, 1}, 0, 0, 
         {{1, 3, 1}, 1}, 0, xWL] + 768*H[-1, {{1, 3, 1}, 1}, 0, 0, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
       512*H[-1, {{1, 3, 1}, 1}, 0, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] - 
       1024*H[-1, {{1, 3, 1}, 1}, 0, {3, 0}, -1, -1, xWL] - 
       512*H[-1, {{1, 3, 1}, 1}, 0, {3, 0}, -1, 0, xWL] + 
       3072*H[-1, {{1, 3, 1}, 1}, 0, {3, 0}, -1, {{1, 3, 1}, 0}, xWL] + 
       2048*H[-1, {{1, 3, 1}, 1}, 0, {3, 0}, -1, {{1, 3, 1}, 1}, xWL] + 
       512*H[-1, {{1, 3, 1}, 1}, 0, {3, 0}, 0, 0, xWL] - 
       1536*H[-1, {{1, 3, 1}, 1}, 0, {3, 0}, 0, {{1, 3, 1}, 0}, xWL] - 
       1024*H[-1, {{1, 3, 1}, 1}, 0, {3, 0}, 0, {{1, 3, 1}, 1}, xWL] + 
       512*H[-1, {{1, 3, 1}, 1}, 0, {3, 0}, {3, 0}, -1, xWL] - 
       256*H[-1, {{1, 3, 1}, 1}, 0, {3, 0}, {3, 0}, 0, xWL] + 
       1024*H[-1, {{1, 3, 1}, 1}, 0, {3, 0}, {3, 1}, -1, xWL] - 
       512*H[-1, {{1, 3, 1}, 1}, 0, {3, 0}, {3, 1}, 0, xWL] - 
       2048*H[-1, {{1, 3, 1}, 1}, 0, {3, 1}, -1, -1, xWL] - 
       1024*H[-1, {{1, 3, 1}, 1}, 0, {3, 1}, -1, 0, xWL] + 
       6144*H[-1, {{1, 3, 1}, 1}, 0, {3, 1}, -1, {{1, 3, 1}, 0}, xWL] + 
       4096*H[-1, {{1, 3, 1}, 1}, 0, {3, 1}, -1, {{1, 3, 1}, 1}, xWL] + 
       1024*H[-1, {{1, 3, 1}, 1}, 0, {3, 1}, 0, 0, xWL] - 
       3072*H[-1, {{1, 3, 1}, 1}, 0, {3, 1}, 0, {{1, 3, 1}, 0}, xWL] - 
       2048*H[-1, {{1, 3, 1}, 1}, 0, {3, 1}, 0, {{1, 3, 1}, 1}, xWL] + 
       1024*H[-1, {{1, 3, 1}, 1}, 0, {3, 1}, {3, 0}, -1, xWL] - 
       512*H[-1, {{1, 3, 1}, 1}, 0, {3, 1}, {3, 0}, 0, xWL] + 
       2048*H[-1, {{1, 3, 1}, 1}, 0, {3, 1}, {3, 1}, -1, xWL] - 
       1024*H[-1, {{1, 3, 1}, 1}, 0, {3, 1}, {3, 1}, 0, xWL] - 
       12288*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, -1, -1, xWL] + 
       4608*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, -1, 0, xWL] + 
       4608*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, -1, {{1, 3, 1}, 0}, 
         xWL] + 3072*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, -1, 
         {{1, 3, 1}, 1}, xWL] - 9216*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 
         -1, 0, -1, xWL] + 5376*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, 0, 
         0, xWL] - 2304*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, 0, 
         {{1, 3, 1}, 0}, xWL] - 1536*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 
         -1, 0, {{1, 3, 1}, 1}, xWL] + 15360*H[-1, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 0}, -1, {3, 0}, -1, xWL] - 
       7680*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, {3, 0}, 0, xWL] + 
       30720*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, {3, 1}, -1, xWL] - 
       15360*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, {3, 1}, 0, xWL] + 
       6144*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, -1, -1, xWL] - 
       2304*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, -1, 0, xWL] - 
       2304*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, -1, {{1, 3, 1}, 0}, 
         xWL] - 1536*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, -1, 
         {{1, 3, 1}, 1}, xWL] + 4608*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, 
         0, -1, xWL] - 2688*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, 0, 0, 
         xWL] + 1152*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, 0, 
         {{1, 3, 1}, 0}, xWL] + 768*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, 
         0, {{1, 3, 1}, 1}, xWL] - 7680*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 
         0, {3, 0}, -1, xWL] + 3840*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, 
         {3, 0}, 0, xWL] - 15360*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, 
         {3, 1}, -1, xWL] + 7680*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, 
         {3, 1}, 0, xWL] - 8192*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, -1, 
         -1, xWL] + 3072*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, -1, 0, 
         xWL] + 3072*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, -1, 
         {{1, 3, 1}, 0}, xWL] + 2048*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 
         -1, -1, {{1, 3, 1}, 1}, xWL] - 6144*H[-1, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 1}, -1, 0, -1, xWL] + 3584*H[-1, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 1}, -1, 0, 0, xWL] - 1536*H[-1, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 1}, -1, 0, {{1, 3, 1}, 0}, xWL] - 
       1024*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, 0, {{1, 3, 1}, 1}, 
         xWL] + 10240*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, {3, 0}, -1, 
         xWL] - 5120*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, {3, 0}, 0, 
         xWL] + 20480*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, {3, 1}, -1, 
         xWL] - 10240*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, {3, 1}, 0, 
         xWL] + 4096*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, -1, -1, xWL] - 
       1536*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, -1, 0, xWL] - 
       1536*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, -1, {{1, 3, 1}, 0}, 
         xWL] - 1024*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, -1, 
         {{1, 3, 1}, 1}, xWL] + 3072*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, 
         0, -1, xWL] - 1792*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, 0, 0, 
         xWL] + 768*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, 0, 
         {{1, 3, 1}, 0}, xWL] + 512*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, 
         0, {{1, 3, 1}, 1}, xWL] - 5120*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 
         0, {3, 0}, -1, xWL] + 2560*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, 
         {3, 0}, 0, xWL] - 10240*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, 
         {3, 1}, -1, xWL] + 5120*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, 
         {3, 1}, 0, xWL] - 1024*H[0, -1, -1, 0, -1, -1, xWL] + 
       256*H[0, -1, -1, 0, {3, 0}, -1, xWL] - 
       128*H[0, -1, -1, 0, {3, 0}, 0, xWL] + 512*H[0, -1, -1, 0, {3, 1}, -1, 
         xWL] - 256*H[0, -1, -1, 0, {3, 1}, 0, xWL] + 
       512*H[0, -1, -1, {3, 0}, -1, -1, xWL] + 
       256*H[0, -1, -1, {3, 0}, -1, 0, xWL] - 
       1536*H[0, -1, -1, {3, 0}, -1, {{1, 3, 1}, 0}, xWL] - 
       1024*H[0, -1, -1, {3, 0}, -1, {{1, 3, 1}, 1}, xWL] - 
       256*H[0, -1, -1, {3, 0}, 0, 0, xWL] + 
       768*H[0, -1, -1, {3, 0}, 0, {{1, 3, 1}, 0}, xWL] + 
       512*H[0, -1, -1, {3, 0}, 0, {{1, 3, 1}, 1}, xWL] - 
       256*H[0, -1, -1, {3, 0}, {3, 0}, -1, xWL] + 
       128*H[0, -1, -1, {3, 0}, {3, 0}, 0, xWL] - 
       512*H[0, -1, -1, {3, 0}, {3, 1}, -1, xWL] + 
       256*H[0, -1, -1, {3, 0}, {3, 1}, 0, xWL] + 
       1024*H[0, -1, -1, {3, 1}, -1, -1, xWL] + 
       512*H[0, -1, -1, {3, 1}, -1, 0, xWL] - 
       3072*H[0, -1, -1, {3, 1}, -1, {{1, 3, 1}, 0}, xWL] - 
       2048*H[0, -1, -1, {3, 1}, -1, {{1, 3, 1}, 1}, xWL] - 
       512*H[0, -1, -1, {3, 1}, 0, 0, xWL] + 
       1536*H[0, -1, -1, {3, 1}, 0, {{1, 3, 1}, 0}, xWL] + 
       1024*H[0, -1, -1, {3, 1}, 0, {{1, 3, 1}, 1}, xWL] - 
       512*H[0, -1, -1, {3, 1}, {3, 0}, -1, xWL] + 
       256*H[0, -1, -1, {3, 1}, {3, 0}, 0, xWL] - 
       1024*H[0, -1, -1, {3, 1}, {3, 1}, -1, xWL] + 
       512*H[0, -1, -1, {3, 1}, {3, 1}, 0, xWL] + 
       1536*H[0, -1, -1, {{1, 3, 1}, 0}, -1, -1, xWL] + 
       1024*H[0, -1, -1, {{1, 3, 1}, 1}, -1, -1, xWL] + 
       576*H[0, -1, 0, -1, {{1, 3, 1}, 0}, 0, xWL] + 
       384*H[0, -1, 0, -1, {{1, 3, 1}, 1}, 0, xWL] - 
       1728*H[0, -1, 0, 0, -1, {{1, 3, 1}, 0}, xWL] - 
       1152*H[0, -1, 0, 0, -1, {{1, 3, 1}, 1}, xWL] - 
       448*H[0, -1, 0, 0, 0, -1, xWL] + 64*H[0, -1, 0, 0, 0, 0, xWL] + 
       480*H[0, -1, 0, 0, 0, {{1, 3, 1}, 0}, xWL] + 
       320*H[0, -1, 0, 0, 0, {{1, 3, 1}, 1}, xWL] - 
       192*H[0, -1, 0, 0, {{1, 3, 1}, 0}, -1, xWL] - 
       288*H[0, -1, 0, 0, {{1, 3, 1}, 0}, 0, xWL] + 
       1152*H[0, -1, 0, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + 
       768*H[0, -1, 0, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
       128*H[0, -1, 0, 0, {{1, 3, 1}, 1}, -1, xWL] - 
       192*H[0, -1, 0, 0, {{1, 3, 1}, 1}, 0, xWL] + 
       768*H[0, -1, 0, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
       512*H[0, -1, 0, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] - 
       256*H[0, -1, 0, {3, 0}, -1, -1, xWL] - 
       128*H[0, -1, 0, {3, 0}, -1, 0, xWL] + 
       768*H[0, -1, 0, {3, 0}, -1, {{1, 3, 1}, 0}, xWL] + 
       512*H[0, -1, 0, {3, 0}, -1, {{1, 3, 1}, 1}, xWL] + 
       128*H[0, -1, 0, {3, 0}, 0, 0, xWL] - 384*H[0, -1, 0, {3, 0}, 0, 
         {{1, 3, 1}, 0}, xWL] - 256*H[0, -1, 0, {3, 0}, 0, {{1, 3, 1}, 1}, 
         xWL] + 128*H[0, -1, 0, {3, 0}, {3, 0}, -1, xWL] - 
       64*H[0, -1, 0, {3, 0}, {3, 0}, 0, xWL] + 
       256*H[0, -1, 0, {3, 0}, {3, 1}, -1, xWL] - 
       128*H[0, -1, 0, {3, 0}, {3, 1}, 0, xWL] - 
       512*H[0, -1, 0, {3, 1}, -1, -1, xWL] - 
       256*H[0, -1, 0, {3, 1}, -1, 0, xWL] + 
       1536*H[0, -1, 0, {3, 1}, -1, {{1, 3, 1}, 0}, xWL] + 
       1024*H[0, -1, 0, {3, 1}, -1, {{1, 3, 1}, 1}, xWL] + 
       256*H[0, -1, 0, {3, 1}, 0, 0, xWL] - 768*H[0, -1, 0, {3, 1}, 0, 
         {{1, 3, 1}, 0}, xWL] - 512*H[0, -1, 0, {3, 1}, 0, {{1, 3, 1}, 1}, 
         xWL] + 256*H[0, -1, 0, {3, 1}, {3, 0}, -1, xWL] - 
       128*H[0, -1, 0, {3, 1}, {3, 0}, 0, xWL] + 
       512*H[0, -1, 0, {3, 1}, {3, 1}, -1, xWL] - 
       256*H[0, -1, 0, {3, 1}, {3, 1}, 0, xWL] - 
       768*H[0, -1, 0, {{1, 3, 1}, 0}, -1, -1, xWL] - 
       512*H[0, -1, 0, {{1, 3, 1}, 1}, -1, -1, xWL] - 
       384*H[0, -1, {3, 0}, -1, {{1, 3, 1}, 0}, 0, xWL] - 
       256*H[0, -1, {3, 0}, -1, {{1, 3, 1}, 1}, 0, xWL] + 
       192*H[0, -1, {3, 0}, 0, {{1, 3, 1}, 0}, 0, xWL] + 
       128*H[0, -1, {3, 0}, 0, {{1, 3, 1}, 1}, 0, xWL] - 
       768*H[0, -1, {3, 1}, -1, {{1, 3, 1}, 0}, 0, xWL] - 
       512*H[0, -1, {3, 1}, -1, {{1, 3, 1}, 1}, 0, xWL] + 
       384*H[0, -1, {3, 1}, 0, {{1, 3, 1}, 0}, 0, xWL] + 
       256*H[0, -1, {3, 1}, 0, {{1, 3, 1}, 1}, 0, xWL] - 
       3072*H[0, -1, {{1, 3, 1}, 0}, -1, -1, -1, xWL] + 
       1920*H[0, -1, {{1, 3, 1}, 0}, -1, -1, 0, xWL] - 
       1152*H[0, -1, {{1, 3, 1}, 0}, -1, -1, {{1, 3, 1}, 0}, xWL] - 
       768*H[0, -1, {{1, 3, 1}, 0}, -1, -1, {{1, 3, 1}, 1}, xWL] - 
       2688*H[0, -1, {{1, 3, 1}, 0}, -1, 0, -1, xWL] + 
       1152*H[0, -1, {{1, 3, 1}, 0}, -1, 0, 0, xWL] + 
       576*H[0, -1, {{1, 3, 1}, 0}, -1, 0, {{1, 3, 1}, 0}, xWL] + 
       384*H[0, -1, {{1, 3, 1}, 0}, -1, 0, {{1, 3, 1}, 1}, xWL] + 
       3840*H[0, -1, {{1, 3, 1}, 0}, -1, {3, 0}, -1, xWL] - 
       1920*H[0, -1, {{1, 3, 1}, 0}, -1, {3, 0}, 0, xWL] + 
       7680*H[0, -1, {{1, 3, 1}, 0}, -1, {3, 1}, -1, xWL] - 
       3840*H[0, -1, {{1, 3, 1}, 0}, -1, {3, 1}, 0, xWL] + 
       1152*H[0, -1, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, -1, xWL] - 
       576*H[0, -1, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, 0, xWL] + 
       768*H[0, -1, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, -1, xWL] - 
       384*H[0, -1, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, 0, xWL] + 
       1536*H[0, -1, {{1, 3, 1}, 0}, 0, -1, -1, xWL] - 
       960*H[0, -1, {{1, 3, 1}, 0}, 0, -1, 0, xWL] + 
       576*H[0, -1, {{1, 3, 1}, 0}, 0, -1, {{1, 3, 1}, 0}, xWL] + 
       384*H[0, -1, {{1, 3, 1}, 0}, 0, -1, {{1, 3, 1}, 1}, xWL] + 
       1344*H[0, -1, {{1, 3, 1}, 0}, 0, 0, -1, xWL] - 
       576*H[0, -1, {{1, 3, 1}, 0}, 0, 0, 0, xWL] - 
       288*H[0, -1, {{1, 3, 1}, 0}, 0, 0, {{1, 3, 1}, 0}, xWL] - 
       192*H[0, -1, {{1, 3, 1}, 0}, 0, 0, {{1, 3, 1}, 1}, xWL] - 
       1920*H[0, -1, {{1, 3, 1}, 0}, 0, {3, 0}, -1, xWL] + 
       960*H[0, -1, {{1, 3, 1}, 0}, 0, {3, 0}, 0, xWL] - 
       3840*H[0, -1, {{1, 3, 1}, 0}, 0, {3, 1}, -1, xWL] + 
       1920*H[0, -1, {{1, 3, 1}, 0}, 0, {3, 1}, 0, xWL] - 
       576*H[0, -1, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, -1, xWL] + 
       288*H[0, -1, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, 0, xWL] - 
       384*H[0, -1, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, -1, xWL] + 
       192*H[0, -1, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, 0, xWL] - 
       2048*H[0, -1, {{1, 3, 1}, 1}, -1, -1, -1, xWL] + 
       1280*H[0, -1, {{1, 3, 1}, 1}, -1, -1, 0, xWL] - 
       768*H[0, -1, {{1, 3, 1}, 1}, -1, -1, {{1, 3, 1}, 0}, xWL] - 
       512*H[0, -1, {{1, 3, 1}, 1}, -1, -1, {{1, 3, 1}, 1}, xWL] - 
       1792*H[0, -1, {{1, 3, 1}, 1}, -1, 0, -1, xWL] + 
       768*H[0, -1, {{1, 3, 1}, 1}, -1, 0, 0, xWL] + 
       384*H[0, -1, {{1, 3, 1}, 1}, -1, 0, {{1, 3, 1}, 0}, xWL] + 
       256*H[0, -1, {{1, 3, 1}, 1}, -1, 0, {{1, 3, 1}, 1}, xWL] + 
       2560*H[0, -1, {{1, 3, 1}, 1}, -1, {3, 0}, -1, xWL] - 
       1280*H[0, -1, {{1, 3, 1}, 1}, -1, {3, 0}, 0, xWL] + 
       5120*H[0, -1, {{1, 3, 1}, 1}, -1, {3, 1}, -1, xWL] - 
       2560*H[0, -1, {{1, 3, 1}, 1}, -1, {3, 1}, 0, xWL] + 
       768*H[0, -1, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, -1, xWL] - 
       384*H[0, -1, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, 0, xWL] + 
       512*H[0, -1, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, -1, xWL] - 
       256*H[0, -1, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, 0, xWL] + 
       1024*H[0, -1, {{1, 3, 1}, 1}, 0, -1, -1, xWL] - 
       640*H[0, -1, {{1, 3, 1}, 1}, 0, -1, 0, xWL] + 
       384*H[0, -1, {{1, 3, 1}, 1}, 0, -1, {{1, 3, 1}, 0}, xWL] + 
       256*H[0, -1, {{1, 3, 1}, 1}, 0, -1, {{1, 3, 1}, 1}, xWL] + 
       896*H[0, -1, {{1, 3, 1}, 1}, 0, 0, -1, xWL] - 
       384*H[0, -1, {{1, 3, 1}, 1}, 0, 0, 0, xWL] - 
       192*H[0, -1, {{1, 3, 1}, 1}, 0, 0, {{1, 3, 1}, 0}, xWL] - 
       128*H[0, -1, {{1, 3, 1}, 1}, 0, 0, {{1, 3, 1}, 1}, xWL] - 
       1280*H[0, -1, {{1, 3, 1}, 1}, 0, {3, 0}, -1, xWL] + 
       640*H[0, -1, {{1, 3, 1}, 1}, 0, {3, 0}, 0, xWL] - 
       2560*H[0, -1, {{1, 3, 1}, 1}, 0, {3, 1}, -1, xWL] + 
       1280*H[0, -1, {{1, 3, 1}, 1}, 0, {3, 1}, 0, xWL] - 
       384*H[0, -1, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, -1, xWL] + 
       192*H[0, -1, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, 0, xWL] - 
       256*H[0, -1, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, -1, xWL] + 
       128*H[0, -1, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, 0, xWL] + 
       128*H[0, 0, -1, -1, -1, 0, xWL] - 384*H[0, 0, -1, -1, -1, 
         {{1, 3, 1}, 0}, xWL] - 256*H[0, 0, -1, -1, -1, {{1, 3, 1}, 1}, 
         xWL] + 640*H[0, 0, -1, -1, 0, -1, xWL] - 
       256*H[0, 0, -1, -1, 0, 0, xWL] - 192*H[0, 0, -1, -1, 0, 
         {{1, 3, 1}, 0}, xWL] - 128*H[0, 0, -1, -1, 0, {{1, 3, 1}, 1}, xWL] - 
       512*H[0, 0, -1, -1, {3, 0}, -1, xWL] + 
       256*H[0, 0, -1, -1, {3, 0}, 0, xWL] - 1024*H[0, 0, -1, -1, {3, 1}, -1, 
         xWL] + 512*H[0, 0, -1, -1, {3, 1}, 0, xWL] - 
       384*H[0, 0, -1, -1, {{1, 3, 1}, 0}, -1, xWL] - 
       192*H[0, 0, -1, -1, {{1, 3, 1}, 0}, 0, xWL] + 
       1152*H[0, 0, -1, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + 
       768*H[0, 0, -1, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
       256*H[0, 0, -1, -1, {{1, 3, 1}, 1}, -1, xWL] - 
       128*H[0, 0, -1, -1, {{1, 3, 1}, 1}, 0, xWL] + 
       768*H[0, 0, -1, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
       512*H[0, 0, -1, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
       384*H[0, 0, -1, 0, {3, 0}, -1, xWL] - 
       192*H[0, 0, -1, 0, {3, 0}, 0, xWL] + 768*H[0, 0, -1, 0, {3, 1}, -1, 
         xWL] - 384*H[0, 0, -1, 0, {3, 1}, 0, xWL] + 
       96*H[0, 0, -1, 0, {{1, 3, 1}, 0}, 0, xWL] + 
       64*H[0, 0, -1, 0, {{1, 3, 1}, 1}, 0, xWL] + 
       256*H[0, 0, -1, {3, 0}, -1, -1, xWL] + 
       128*H[0, 0, -1, {3, 0}, -1, 0, xWL] - 
       768*H[0, 0, -1, {3, 0}, -1, {{1, 3, 1}, 0}, xWL] - 
       512*H[0, 0, -1, {3, 0}, -1, {{1, 3, 1}, 1}, xWL] - 
       128*H[0, 0, -1, {3, 0}, 0, 0, xWL] + 384*H[0, 0, -1, {3, 0}, 0, 
         {{1, 3, 1}, 0}, xWL] + 256*H[0, 0, -1, {3, 0}, 0, {{1, 3, 1}, 1}, 
         xWL] - 128*H[0, 0, -1, {3, 0}, {3, 0}, -1, xWL] + 
       64*H[0, 0, -1, {3, 0}, {3, 0}, 0, xWL] - 
       256*H[0, 0, -1, {3, 0}, {3, 1}, -1, xWL] + 
       128*H[0, 0, -1, {3, 0}, {3, 1}, 0, xWL] + 
       512*H[0, 0, -1, {3, 1}, -1, -1, xWL] + 
       256*H[0, 0, -1, {3, 1}, -1, 0, xWL] - 
       1536*H[0, 0, -1, {3, 1}, -1, {{1, 3, 1}, 0}, xWL] - 
       1024*H[0, 0, -1, {3, 1}, -1, {{1, 3, 1}, 1}, xWL] - 
       256*H[0, 0, -1, {3, 1}, 0, 0, xWL] + 768*H[0, 0, -1, {3, 1}, 0, 
         {{1, 3, 1}, 0}, xWL] + 512*H[0, 0, -1, {3, 1}, 0, {{1, 3, 1}, 1}, 
         xWL] - 256*H[0, 0, -1, {3, 1}, {3, 0}, -1, xWL] + 
       128*H[0, 0, -1, {3, 1}, {3, 0}, 0, xWL] - 
       512*H[0, 0, -1, {3, 1}, {3, 1}, -1, xWL] + 
       256*H[0, 0, -1, {3, 1}, {3, 1}, 0, xWL] - 
       768*H[0, 0, -1, {{1, 3, 1}, 0}, -1, -1, xWL] - 
       512*H[0, 0, -1, {{1, 3, 1}, 1}, -1, -1, xWL] - 
       192*H[0, 0, 0, -1, {{1, 3, 1}, 0}, 0, xWL] - 
       128*H[0, 0, 0, -1, {{1, 3, 1}, 1}, 0, xWL] + 
       192*H[0, 0, 0, 0, -1, {{1, 3, 1}, 0}, xWL] + 
       128*H[0, 0, 0, 0, -1, {{1, 3, 1}, 1}, xWL] + 
       96*H[0, 0, 0, 0, {{1, 3, 1}, 0}, 0, xWL] - 
       288*H[0, 0, 0, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
       192*H[0, 0, 0, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
       64*H[0, 0, 0, 0, {{1, 3, 1}, 1}, 0, xWL] - 
       192*H[0, 0, 0, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
       128*H[0, 0, 0, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] - 
       128*H[0, 0, 0, {3, 0}, -1, -1, xWL] - 
       64*H[0, 0, 0, {3, 0}, -1, 0, xWL] + 384*H[0, 0, 0, {3, 0}, -1, 
         {{1, 3, 1}, 0}, xWL] + 256*H[0, 0, 0, {3, 0}, -1, {{1, 3, 1}, 1}, 
         xWL] + 64*H[0, 0, 0, {3, 0}, 0, 0, xWL] - 
       192*H[0, 0, 0, {3, 0}, 0, {{1, 3, 1}, 0}, xWL] - 
       128*H[0, 0, 0, {3, 0}, 0, {{1, 3, 1}, 1}, xWL] + 
       64*H[0, 0, 0, {3, 0}, {3, 0}, -1, xWL] - 
       32*H[0, 0, 0, {3, 0}, {3, 0}, 0, xWL] + 
       128*H[0, 0, 0, {3, 0}, {3, 1}, -1, xWL] - 
       64*H[0, 0, 0, {3, 0}, {3, 1}, 0, xWL] - 
       256*H[0, 0, 0, {3, 1}, -1, -1, xWL] - 
       128*H[0, 0, 0, {3, 1}, -1, 0, xWL] + 768*H[0, 0, 0, {3, 1}, -1, 
         {{1, 3, 1}, 0}, xWL] + 512*H[0, 0, 0, {3, 1}, -1, {{1, 3, 1}, 1}, 
         xWL] + 128*H[0, 0, 0, {3, 1}, 0, 0, xWL] - 
       384*H[0, 0, 0, {3, 1}, 0, {{1, 3, 1}, 0}, xWL] - 
       256*H[0, 0, 0, {3, 1}, 0, {{1, 3, 1}, 1}, xWL] + 
       128*H[0, 0, 0, {3, 1}, {3, 0}, -1, xWL] - 
       64*H[0, 0, 0, {3, 1}, {3, 0}, 0, xWL] + 
       256*H[0, 0, 0, {3, 1}, {3, 1}, -1, xWL] - 
       128*H[0, 0, 0, {3, 1}, {3, 1}, 0, xWL] + 
       384*H[0, 0, 0, {{1, 3, 1}, 0}, -1, -1, xWL] + 
       256*H[0, 0, 0, {{1, 3, 1}, 1}, -1, -1, xWL] + 
       192*H[0, 0, {3, 0}, -1, {{1, 3, 1}, 0}, 0, xWL] + 
       128*H[0, 0, {3, 0}, -1, {{1, 3, 1}, 1}, 0, xWL] - 
       96*H[0, 0, {3, 0}, 0, {{1, 3, 1}, 0}, 0, xWL] - 
       64*H[0, 0, {3, 0}, 0, {{1, 3, 1}, 1}, 0, xWL] + 
       384*H[0, 0, {3, 1}, -1, {{1, 3, 1}, 0}, 0, xWL] + 
       256*H[0, 0, {3, 1}, -1, {{1, 3, 1}, 1}, 0, xWL] - 
       192*H[0, 0, {3, 1}, 0, {{1, 3, 1}, 0}, 0, xWL] - 
       128*H[0, 0, {3, 1}, 0, {{1, 3, 1}, 1}, 0, xWL] - 
       1536*H[0, 0, {{1, 3, 1}, 0}, -1, -1, -1, xWL] + 
       192*H[0, 0, {{1, 3, 1}, 0}, -1, -1, 0, xWL] + 
       1728*H[0, 0, {{1, 3, 1}, 0}, -1, -1, {{1, 3, 1}, 0}, xWL] + 
       1152*H[0, 0, {{1, 3, 1}, 0}, -1, -1, {{1, 3, 1}, 1}, xWL] - 
       960*H[0, 0, {{1, 3, 1}, 0}, -1, 0, -1, xWL] + 
       768*H[0, 0, {{1, 3, 1}, 0}, -1, 0, 0, xWL] - 
       864*H[0, 0, {{1, 3, 1}, 0}, -1, 0, {{1, 3, 1}, 0}, xWL] - 
       576*H[0, 0, {{1, 3, 1}, 0}, -1, 0, {{1, 3, 1}, 1}, xWL] + 
       1920*H[0, 0, {{1, 3, 1}, 0}, -1, {3, 0}, -1, xWL] - 
       960*H[0, 0, {{1, 3, 1}, 0}, -1, {3, 0}, 0, xWL] + 
       3840*H[0, 0, {{1, 3, 1}, 0}, -1, {3, 1}, -1, xWL] - 
       1920*H[0, 0, {{1, 3, 1}, 0}, -1, {3, 1}, 0, xWL] - 
       576*H[0, 0, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, -1, xWL] + 
       288*H[0, 0, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, 0, xWL] - 
       384*H[0, 0, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, -1, xWL] + 
       192*H[0, 0, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, 0, xWL] + 
       768*H[0, 0, {{1, 3, 1}, 0}, 0, -1, -1, xWL] - 
       96*H[0, 0, {{1, 3, 1}, 0}, 0, -1, 0, xWL] - 
       864*H[0, 0, {{1, 3, 1}, 0}, 0, -1, {{1, 3, 1}, 0}, xWL] - 
       576*H[0, 0, {{1, 3, 1}, 0}, 0, -1, {{1, 3, 1}, 1}, xWL] + 
       480*H[0, 0, {{1, 3, 1}, 0}, 0, 0, -1, xWL] - 
       384*H[0, 0, {{1, 3, 1}, 0}, 0, 0, 0, xWL] + 
       432*H[0, 0, {{1, 3, 1}, 0}, 0, 0, {{1, 3, 1}, 0}, xWL] + 
       288*H[0, 0, {{1, 3, 1}, 0}, 0, 0, {{1, 3, 1}, 1}, xWL] - 
       960*H[0, 0, {{1, 3, 1}, 0}, 0, {3, 0}, -1, xWL] + 
       480*H[0, 0, {{1, 3, 1}, 0}, 0, {3, 0}, 0, xWL] - 
       1920*H[0, 0, {{1, 3, 1}, 0}, 0, {3, 1}, -1, xWL] + 
       960*H[0, 0, {{1, 3, 1}, 0}, 0, {3, 1}, 0, xWL] + 
       288*H[0, 0, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, -1, xWL] - 
       144*H[0, 0, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, 0, xWL] + 
       192*H[0, 0, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, -1, xWL] - 
       96*H[0, 0, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, 0, xWL] - 
       1024*H[0, 0, {{1, 3, 1}, 1}, -1, -1, -1, xWL] + 
       128*H[0, 0, {{1, 3, 1}, 1}, -1, -1, 0, xWL] + 
       1152*H[0, 0, {{1, 3, 1}, 1}, -1, -1, {{1, 3, 1}, 0}, xWL] + 
       768*H[0, 0, {{1, 3, 1}, 1}, -1, -1, {{1, 3, 1}, 1}, xWL] - 
       640*H[0, 0, {{1, 3, 1}, 1}, -1, 0, -1, xWL] + 
       512*H[0, 0, {{1, 3, 1}, 1}, -1, 0, 0, xWL] - 
       576*H[0, 0, {{1, 3, 1}, 1}, -1, 0, {{1, 3, 1}, 0}, xWL] - 
       384*H[0, 0, {{1, 3, 1}, 1}, -1, 0, {{1, 3, 1}, 1}, xWL] + 
       1280*H[0, 0, {{1, 3, 1}, 1}, -1, {3, 0}, -1, xWL] - 
       640*H[0, 0, {{1, 3, 1}, 1}, -1, {3, 0}, 0, xWL] + 
       2560*H[0, 0, {{1, 3, 1}, 1}, -1, {3, 1}, -1, xWL] - 
       1280*H[0, 0, {{1, 3, 1}, 1}, -1, {3, 1}, 0, xWL] - 
       384*H[0, 0, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, -1, xWL] + 
       192*H[0, 0, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, 0, xWL] - 
       256*H[0, 0, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, -1, xWL] + 
       128*H[0, 0, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, 0, xWL] + 
       512*H[0, 0, {{1, 3, 1}, 1}, 0, -1, -1, xWL] - 
       64*H[0, 0, {{1, 3, 1}, 1}, 0, -1, 0, xWL] - 
       576*H[0, 0, {{1, 3, 1}, 1}, 0, -1, {{1, 3, 1}, 0}, xWL] - 
       384*H[0, 0, {{1, 3, 1}, 1}, 0, -1, {{1, 3, 1}, 1}, xWL] + 
       320*H[0, 0, {{1, 3, 1}, 1}, 0, 0, -1, xWL] - 
       256*H[0, 0, {{1, 3, 1}, 1}, 0, 0, 0, xWL] + 
       288*H[0, 0, {{1, 3, 1}, 1}, 0, 0, {{1, 3, 1}, 0}, xWL] + 
       192*H[0, 0, {{1, 3, 1}, 1}, 0, 0, {{1, 3, 1}, 1}, xWL] - 
       640*H[0, 0, {{1, 3, 1}, 1}, 0, {3, 0}, -1, xWL] + 
       320*H[0, 0, {{1, 3, 1}, 1}, 0, {3, 0}, 0, xWL] - 
       1280*H[0, 0, {{1, 3, 1}, 1}, 0, {3, 1}, -1, xWL] + 
       640*H[0, 0, {{1, 3, 1}, 1}, 0, {3, 1}, 0, xWL] + 
       192*H[0, 0, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, -1, xWL] - 
       96*H[0, 0, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, 0, xWL] + 
       128*H[0, 0, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, -1, xWL] - 
       64*H[0, 0, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, 0, xWL] - 
       384*H[0, {{1, 3, 1}, 0}, -1, -1, -1, 0, xWL] + 
       1152*H[0, {{1, 3, 1}, 0}, -1, -1, -1, {{1, 3, 1}, 0}, xWL] + 
       768*H[0, {{1, 3, 1}, 0}, -1, -1, -1, {{1, 3, 1}, 1}, xWL] - 
       1920*H[0, {{1, 3, 1}, 0}, -1, -1, 0, -1, xWL] + 
       768*H[0, {{1, 3, 1}, 0}, -1, -1, 0, 0, xWL] + 
       576*H[0, {{1, 3, 1}, 0}, -1, -1, 0, {{1, 3, 1}, 0}, xWL] + 
       384*H[0, {{1, 3, 1}, 0}, -1, -1, 0, {{1, 3, 1}, 1}, xWL] + 
       1536*H[0, {{1, 3, 1}, 0}, -1, -1, {3, 0}, -1, xWL] - 
       768*H[0, {{1, 3, 1}, 0}, -1, -1, {3, 0}, 0, xWL] + 
       3072*H[0, {{1, 3, 1}, 0}, -1, -1, {3, 1}, -1, xWL] - 
       1536*H[0, {{1, 3, 1}, 0}, -1, -1, {3, 1}, 0, xWL] + 
       1152*H[0, {{1, 3, 1}, 0}, -1, -1, {{1, 3, 1}, 0}, -1, xWL] + 
       576*H[0, {{1, 3, 1}, 0}, -1, -1, {{1, 3, 1}, 0}, 0, xWL] - 
       3456*H[0, {{1, 3, 1}, 0}, -1, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         xWL] - 2304*H[0, {{1, 3, 1}, 0}, -1, -1, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, xWL] + 768*H[0, {{1, 3, 1}, 0}, -1, -1, 
         {{1, 3, 1}, 1}, -1, xWL] + 384*H[0, {{1, 3, 1}, 0}, -1, -1, 
         {{1, 3, 1}, 1}, 0, xWL] - 2304*H[0, {{1, 3, 1}, 0}, -1, -1, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
       1536*H[0, {{1, 3, 1}, 0}, -1, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 
         xWL] + 1536*H[0, {{1, 3, 1}, 0}, -1, 0, -1, -1, xWL] + 
       960*H[0, {{1, 3, 1}, 0}, -1, 0, -1, 0, xWL] - 
       5184*H[0, {{1, 3, 1}, 0}, -1, 0, -1, {{1, 3, 1}, 0}, xWL] - 
       3456*H[0, {{1, 3, 1}, 0}, -1, 0, -1, {{1, 3, 1}, 1}, xWL] + 
       960*H[0, {{1, 3, 1}, 0}, -1, 0, 0, -1, xWL] - 
       1152*H[0, {{1, 3, 1}, 0}, -1, 0, 0, 0, xWL] + 
       2016*H[0, {{1, 3, 1}, 0}, -1, 0, 0, {{1, 3, 1}, 0}, xWL] + 
       1344*H[0, {{1, 3, 1}, 0}, -1, 0, 0, {{1, 3, 1}, 1}, xWL] - 
       1536*H[0, {{1, 3, 1}, 0}, -1, 0, {3, 0}, -1, xWL] + 
       768*H[0, {{1, 3, 1}, 0}, -1, 0, {3, 0}, 0, xWL] - 
       3072*H[0, {{1, 3, 1}, 0}, -1, 0, {3, 1}, -1, xWL] + 
       1536*H[0, {{1, 3, 1}, 0}, -1, 0, {3, 1}, 0, xWL] - 
       576*H[0, {{1, 3, 1}, 0}, -1, 0, {{1, 3, 1}, 0}, -1, xWL] - 
       288*H[0, {{1, 3, 1}, 0}, -1, 0, {{1, 3, 1}, 0}, 0, xWL] + 
       1728*H[0, {{1, 3, 1}, 0}, -1, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         xWL] + 1152*H[0, {{1, 3, 1}, 0}, -1, 0, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, xWL] - 384*H[0, {{1, 3, 1}, 0}, -1, 0, 
         {{1, 3, 1}, 1}, -1, xWL] - 192*H[0, {{1, 3, 1}, 0}, -1, 0, 
         {{1, 3, 1}, 1}, 0, xWL] + 1152*H[0, {{1, 3, 1}, 0}, -1, 0, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
       768*H[0, {{1, 3, 1}, 0}, -1, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] - 
       1536*H[0, {{1, 3, 1}, 0}, -1, {3, 0}, -1, -1, xWL] - 
       768*H[0, {{1, 3, 1}, 0}, -1, {3, 0}, -1, 0, xWL] + 
       4608*H[0, {{1, 3, 1}, 0}, -1, {3, 0}, -1, {{1, 3, 1}, 0}, xWL] + 
       3072*H[0, {{1, 3, 1}, 0}, -1, {3, 0}, -1, {{1, 3, 1}, 1}, xWL] + 
       768*H[0, {{1, 3, 1}, 0}, -1, {3, 0}, 0, 0, xWL] - 
       2304*H[0, {{1, 3, 1}, 0}, -1, {3, 0}, 0, {{1, 3, 1}, 0}, xWL] - 
       1536*H[0, {{1, 3, 1}, 0}, -1, {3, 0}, 0, {{1, 3, 1}, 1}, xWL] + 
       768*H[0, {{1, 3, 1}, 0}, -1, {3, 0}, {3, 0}, -1, xWL] - 
       384*H[0, {{1, 3, 1}, 0}, -1, {3, 0}, {3, 0}, 0, xWL] + 
       1536*H[0, {{1, 3, 1}, 0}, -1, {3, 0}, {3, 1}, -1, xWL] - 
       768*H[0, {{1, 3, 1}, 0}, -1, {3, 0}, {3, 1}, 0, xWL] - 
       3072*H[0, {{1, 3, 1}, 0}, -1, {3, 1}, -1, -1, xWL] - 
       1536*H[0, {{1, 3, 1}, 0}, -1, {3, 1}, -1, 0, xWL] + 
       9216*H[0, {{1, 3, 1}, 0}, -1, {3, 1}, -1, {{1, 3, 1}, 0}, xWL] + 
       6144*H[0, {{1, 3, 1}, 0}, -1, {3, 1}, -1, {{1, 3, 1}, 1}, xWL] + 
       1536*H[0, {{1, 3, 1}, 0}, -1, {3, 1}, 0, 0, xWL] - 
       4608*H[0, {{1, 3, 1}, 0}, -1, {3, 1}, 0, {{1, 3, 1}, 0}, xWL] - 
       3072*H[0, {{1, 3, 1}, 0}, -1, {3, 1}, 0, {{1, 3, 1}, 1}, xWL] + 
       1536*H[0, {{1, 3, 1}, 0}, -1, {3, 1}, {3, 0}, -1, xWL] - 
       768*H[0, {{1, 3, 1}, 0}, -1, {3, 1}, {3, 0}, 0, xWL] + 
       3072*H[0, {{1, 3, 1}, 0}, -1, {3, 1}, {3, 1}, -1, xWL] - 
       1536*H[0, {{1, 3, 1}, 0}, -1, {3, 1}, {3, 1}, 0, xWL] - 
       3072*H[0, {{1, 3, 1}, 0}, 0, -1, -1, -1, xWL] + 
       1344*H[0, {{1, 3, 1}, 0}, 0, -1, -1, 0, xWL] + 
       576*H[0, {{1, 3, 1}, 0}, 0, -1, -1, {{1, 3, 1}, 0}, xWL] + 
       384*H[0, {{1, 3, 1}, 0}, 0, -1, -1, {{1, 3, 1}, 1}, xWL] - 
       1344*H[0, {{1, 3, 1}, 0}, 0, -1, 0, -1, xWL] + 
       960*H[0, {{1, 3, 1}, 0}, 0, -1, 0, 0, xWL] - 
       864*H[0, {{1, 3, 1}, 0}, 0, -1, 0, {{1, 3, 1}, 0}, xWL] - 
       576*H[0, {{1, 3, 1}, 0}, 0, -1, 0, {{1, 3, 1}, 1}, xWL] + 
       3072*H[0, {{1, 3, 1}, 0}, 0, -1, {3, 0}, -1, xWL] - 
       1536*H[0, {{1, 3, 1}, 0}, 0, -1, {3, 0}, 0, xWL] + 
       6144*H[0, {{1, 3, 1}, 0}, 0, -1, {3, 1}, -1, xWL] - 
       3072*H[0, {{1, 3, 1}, 0}, 0, -1, {3, 1}, 0, xWL] - 
       576*H[0, {{1, 3, 1}, 0}, 0, -1, {{1, 3, 1}, 0}, -1, xWL] - 
       288*H[0, {{1, 3, 1}, 0}, 0, -1, {{1, 3, 1}, 0}, 0, xWL] + 
       1728*H[0, {{1, 3, 1}, 0}, 0, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         xWL] + 1152*H[0, {{1, 3, 1}, 0}, 0, -1, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, xWL] - 384*H[0, {{1, 3, 1}, 0}, 0, -1, 
         {{1, 3, 1}, 1}, -1, xWL] - 192*H[0, {{1, 3, 1}, 0}, 0, -1, 
         {{1, 3, 1}, 1}, 0, xWL] + 1152*H[0, {{1, 3, 1}, 0}, 0, -1, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
       768*H[0, {{1, 3, 1}, 0}, 0, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
       768*H[0, {{1, 3, 1}, 0}, 0, 0, -1, -1, xWL] - 
       1056*H[0, {{1, 3, 1}, 0}, 0, 0, -1, 0, xWL] + 
       2016*H[0, {{1, 3, 1}, 0}, 0, 0, -1, {{1, 3, 1}, 0}, xWL] + 
       1344*H[0, {{1, 3, 1}, 0}, 0, 0, -1, {{1, 3, 1}, 1}, xWL] + 
       672*H[0, {{1, 3, 1}, 0}, 0, 0, 0, -1, xWL] - 
       96*H[0, {{1, 3, 1}, 0}, 0, 0, 0, 0, xWL] - 
       720*H[0, {{1, 3, 1}, 0}, 0, 0, 0, {{1, 3, 1}, 0}, xWL] - 
       480*H[0, {{1, 3, 1}, 0}, 0, 0, 0, {{1, 3, 1}, 1}, xWL] - 
       1152*H[0, {{1, 3, 1}, 0}, 0, 0, {3, 0}, -1, xWL] + 
       576*H[0, {{1, 3, 1}, 0}, 0, 0, {3, 0}, 0, xWL] - 
       2304*H[0, {{1, 3, 1}, 0}, 0, 0, {3, 1}, -1, xWL] + 
       1152*H[0, {{1, 3, 1}, 0}, 0, 0, {3, 1}, 0, xWL] + 
       288*H[0, {{1, 3, 1}, 0}, 0, 0, {{1, 3, 1}, 0}, -1, xWL] + 
       144*H[0, {{1, 3, 1}, 0}, 0, 0, {{1, 3, 1}, 0}, 0, xWL] - 
       864*H[0, {{1, 3, 1}, 0}, 0, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
       576*H[0, {{1, 3, 1}, 0}, 0, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
       192*H[0, {{1, 3, 1}, 0}, 0, 0, {{1, 3, 1}, 1}, -1, xWL] + 
       96*H[0, {{1, 3, 1}, 0}, 0, 0, {{1, 3, 1}, 1}, 0, xWL] - 
       576*H[0, {{1, 3, 1}, 0}, 0, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
       384*H[0, {{1, 3, 1}, 0}, 0, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
       768*H[0, {{1, 3, 1}, 0}, 0, {3, 0}, -1, -1, xWL] + 
       384*H[0, {{1, 3, 1}, 0}, 0, {3, 0}, -1, 0, xWL] - 
       2304*H[0, {{1, 3, 1}, 0}, 0, {3, 0}, -1, {{1, 3, 1}, 0}, xWL] - 
       1536*H[0, {{1, 3, 1}, 0}, 0, {3, 0}, -1, {{1, 3, 1}, 1}, xWL] - 
       384*H[0, {{1, 3, 1}, 0}, 0, {3, 0}, 0, 0, xWL] + 
       1152*H[0, {{1, 3, 1}, 0}, 0, {3, 0}, 0, {{1, 3, 1}, 0}, xWL] + 
       768*H[0, {{1, 3, 1}, 0}, 0, {3, 0}, 0, {{1, 3, 1}, 1}, xWL] - 
       384*H[0, {{1, 3, 1}, 0}, 0, {3, 0}, {3, 0}, -1, xWL] + 
       192*H[0, {{1, 3, 1}, 0}, 0, {3, 0}, {3, 0}, 0, xWL] - 
       768*H[0, {{1, 3, 1}, 0}, 0, {3, 0}, {3, 1}, -1, xWL] + 
       384*H[0, {{1, 3, 1}, 0}, 0, {3, 0}, {3, 1}, 0, xWL] + 
       1536*H[0, {{1, 3, 1}, 0}, 0, {3, 1}, -1, -1, xWL] + 
       768*H[0, {{1, 3, 1}, 0}, 0, {3, 1}, -1, 0, xWL] - 
       4608*H[0, {{1, 3, 1}, 0}, 0, {3, 1}, -1, {{1, 3, 1}, 0}, xWL] - 
       3072*H[0, {{1, 3, 1}, 0}, 0, {3, 1}, -1, {{1, 3, 1}, 1}, xWL] - 
       768*H[0, {{1, 3, 1}, 0}, 0, {3, 1}, 0, 0, xWL] + 
       2304*H[0, {{1, 3, 1}, 0}, 0, {3, 1}, 0, {{1, 3, 1}, 0}, xWL] + 
       1536*H[0, {{1, 3, 1}, 0}, 0, {3, 1}, 0, {{1, 3, 1}, 1}, xWL] - 
       768*H[0, {{1, 3, 1}, 0}, 0, {3, 1}, {3, 0}, -1, xWL] + 
       384*H[0, {{1, 3, 1}, 0}, 0, {3, 1}, {3, 0}, 0, xWL] - 
       1536*H[0, {{1, 3, 1}, 0}, 0, {3, 1}, {3, 1}, -1, xWL] + 
       768*H[0, {{1, 3, 1}, 0}, 0, {3, 1}, {3, 1}, 0, xWL] + 
       9216*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, -1, -1, xWL] - 
       3456*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, -1, 0, xWL] - 
       3456*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, -1, {{1, 3, 1}, 0}, 
         xWL] - 2304*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, -1, 
         {{1, 3, 1}, 1}, xWL] + 6912*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, 
         0, -1, xWL] - 4032*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, 0, 0, 
         xWL] + 1728*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, 0, 
         {{1, 3, 1}, 0}, xWL] + 1152*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, 
         0, {{1, 3, 1}, 1}, xWL] - 11520*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         -1, {3, 0}, -1, xWL] + 5760*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, 
         {3, 0}, 0, xWL] - 23040*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, 
         {3, 1}, -1, xWL] + 11520*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, 
         {3, 1}, 0, xWL] - 4608*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, -1, 
         -1, xWL] + 1728*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, -1, 0, 
         xWL] + 1728*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, -1, 
         {{1, 3, 1}, 0}, xWL] + 1152*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, 
         -1, {{1, 3, 1}, 1}, xWL] - 3456*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         0, 0, -1, xWL] + 2016*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, 0, 0, 
         xWL] - 864*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, 0, 
         {{1, 3, 1}, 0}, xWL] - 576*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, 
         0, {{1, 3, 1}, 1}, xWL] + 5760*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         0, {3, 0}, -1, xWL] - 2880*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, 
         {3, 0}, 0, xWL] + 11520*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, 
         {3, 1}, -1, xWL] - 5760*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, 
         {3, 1}, 0, xWL] + 6144*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, -1, 
         -1, xWL] - 2304*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, -1, 0, 
         xWL] - 2304*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, -1, 
         {{1, 3, 1}, 0}, xWL] - 1536*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, 
         -1, {{1, 3, 1}, 1}, xWL] + 4608*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 
         -1, 0, -1, xWL] - 2688*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, 0, 
         0, xWL] + 1152*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, 0, 
         {{1, 3, 1}, 0}, xWL] + 768*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, 
         0, {{1, 3, 1}, 1}, xWL] - 7680*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 
         -1, {3, 0}, -1, xWL] + 3840*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, 
         {3, 0}, 0, xWL] - 15360*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, 
         {3, 1}, -1, xWL] + 7680*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, 
         {3, 1}, 0, xWL] - 3072*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, -1, 
         -1, xWL] + 1152*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, -1, 0, 
         xWL] + 1152*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, -1, 
         {{1, 3, 1}, 0}, xWL] + 768*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, 
         -1, {{1, 3, 1}, 1}, xWL] - 2304*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 
         0, 0, -1, xWL] + 1344*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, 0, 0, 
         xWL] - 576*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, 0, 
         {{1, 3, 1}, 0}, xWL] - 384*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, 
         0, {{1, 3, 1}, 1}, xWL] + 3840*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 
         0, {3, 0}, -1, xWL] - 1920*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, 
         {3, 0}, 0, xWL] + 7680*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, 
         {3, 1}, -1, xWL] - 3840*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, 
         {3, 1}, 0, xWL] - 256*H[0, {{1, 3, 1}, 1}, -1, -1, -1, 0, xWL] + 
       768*H[0, {{1, 3, 1}, 1}, -1, -1, -1, {{1, 3, 1}, 0}, xWL] + 
       512*H[0, {{1, 3, 1}, 1}, -1, -1, -1, {{1, 3, 1}, 1}, xWL] - 
       1280*H[0, {{1, 3, 1}, 1}, -1, -1, 0, -1, xWL] + 
       512*H[0, {{1, 3, 1}, 1}, -1, -1, 0, 0, xWL] + 
       384*H[0, {{1, 3, 1}, 1}, -1, -1, 0, {{1, 3, 1}, 0}, xWL] + 
       256*H[0, {{1, 3, 1}, 1}, -1, -1, 0, {{1, 3, 1}, 1}, xWL] + 
       1024*H[0, {{1, 3, 1}, 1}, -1, -1, {3, 0}, -1, xWL] - 
       512*H[0, {{1, 3, 1}, 1}, -1, -1, {3, 0}, 0, xWL] + 
       2048*H[0, {{1, 3, 1}, 1}, -1, -1, {3, 1}, -1, xWL] - 
       1024*H[0, {{1, 3, 1}, 1}, -1, -1, {3, 1}, 0, xWL] + 
       768*H[0, {{1, 3, 1}, 1}, -1, -1, {{1, 3, 1}, 0}, -1, xWL] + 
       384*H[0, {{1, 3, 1}, 1}, -1, -1, {{1, 3, 1}, 0}, 0, xWL] - 
       2304*H[0, {{1, 3, 1}, 1}, -1, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         xWL] - 1536*H[0, {{1, 3, 1}, 1}, -1, -1, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, xWL] + 512*H[0, {{1, 3, 1}, 1}, -1, -1, 
         {{1, 3, 1}, 1}, -1, xWL] + 256*H[0, {{1, 3, 1}, 1}, -1, -1, 
         {{1, 3, 1}, 1}, 0, xWL] - 1536*H[0, {{1, 3, 1}, 1}, -1, -1, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
       1024*H[0, {{1, 3, 1}, 1}, -1, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 
         xWL] + 1024*H[0, {{1, 3, 1}, 1}, -1, 0, -1, -1, xWL] + 
       640*H[0, {{1, 3, 1}, 1}, -1, 0, -1, 0, xWL] - 
       3456*H[0, {{1, 3, 1}, 1}, -1, 0, -1, {{1, 3, 1}, 0}, xWL] - 
       2304*H[0, {{1, 3, 1}, 1}, -1, 0, -1, {{1, 3, 1}, 1}, xWL] + 
       640*H[0, {{1, 3, 1}, 1}, -1, 0, 0, -1, xWL] - 
       768*H[0, {{1, 3, 1}, 1}, -1, 0, 0, 0, xWL] + 
       1344*H[0, {{1, 3, 1}, 1}, -1, 0, 0, {{1, 3, 1}, 0}, xWL] + 
       896*H[0, {{1, 3, 1}, 1}, -1, 0, 0, {{1, 3, 1}, 1}, xWL] - 
       1024*H[0, {{1, 3, 1}, 1}, -1, 0, {3, 0}, -1, xWL] + 
       512*H[0, {{1, 3, 1}, 1}, -1, 0, {3, 0}, 0, xWL] - 
       2048*H[0, {{1, 3, 1}, 1}, -1, 0, {3, 1}, -1, xWL] + 
       1024*H[0, {{1, 3, 1}, 1}, -1, 0, {3, 1}, 0, xWL] - 
       384*H[0, {{1, 3, 1}, 1}, -1, 0, {{1, 3, 1}, 0}, -1, xWL] - 
       192*H[0, {{1, 3, 1}, 1}, -1, 0, {{1, 3, 1}, 0}, 0, xWL] + 
       1152*H[0, {{1, 3, 1}, 1}, -1, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         xWL] + 768*H[0, {{1, 3, 1}, 1}, -1, 0, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, xWL] - 256*H[0, {{1, 3, 1}, 1}, -1, 0, 
         {{1, 3, 1}, 1}, -1, xWL] - 128*H[0, {{1, 3, 1}, 1}, -1, 0, 
         {{1, 3, 1}, 1}, 0, xWL] + 768*H[0, {{1, 3, 1}, 1}, -1, 0, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
       512*H[0, {{1, 3, 1}, 1}, -1, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] - 
       1024*H[0, {{1, 3, 1}, 1}, -1, {3, 0}, -1, -1, xWL] - 
       512*H[0, {{1, 3, 1}, 1}, -1, {3, 0}, -1, 0, xWL] + 
       3072*H[0, {{1, 3, 1}, 1}, -1, {3, 0}, -1, {{1, 3, 1}, 0}, xWL] + 
       2048*H[0, {{1, 3, 1}, 1}, -1, {3, 0}, -1, {{1, 3, 1}, 1}, xWL] + 
       512*H[0, {{1, 3, 1}, 1}, -1, {3, 0}, 0, 0, xWL] - 
       1536*H[0, {{1, 3, 1}, 1}, -1, {3, 0}, 0, {{1, 3, 1}, 0}, xWL] - 
       1024*H[0, {{1, 3, 1}, 1}, -1, {3, 0}, 0, {{1, 3, 1}, 1}, xWL] + 
       512*H[0, {{1, 3, 1}, 1}, -1, {3, 0}, {3, 0}, -1, xWL] - 
       256*H[0, {{1, 3, 1}, 1}, -1, {3, 0}, {3, 0}, 0, xWL] + 
       1024*H[0, {{1, 3, 1}, 1}, -1, {3, 0}, {3, 1}, -1, xWL] - 
       512*H[0, {{1, 3, 1}, 1}, -1, {3, 0}, {3, 1}, 0, xWL] - 
       2048*H[0, {{1, 3, 1}, 1}, -1, {3, 1}, -1, -1, xWL] - 
       1024*H[0, {{1, 3, 1}, 1}, -1, {3, 1}, -1, 0, xWL] + 
       6144*H[0, {{1, 3, 1}, 1}, -1, {3, 1}, -1, {{1, 3, 1}, 0}, xWL] + 
       4096*H[0, {{1, 3, 1}, 1}, -1, {3, 1}, -1, {{1, 3, 1}, 1}, xWL] + 
       1024*H[0, {{1, 3, 1}, 1}, -1, {3, 1}, 0, 0, xWL] - 
       3072*H[0, {{1, 3, 1}, 1}, -1, {3, 1}, 0, {{1, 3, 1}, 0}, xWL] - 
       2048*H[0, {{1, 3, 1}, 1}, -1, {3, 1}, 0, {{1, 3, 1}, 1}, xWL] + 
       1024*H[0, {{1, 3, 1}, 1}, -1, {3, 1}, {3, 0}, -1, xWL] - 
       512*H[0, {{1, 3, 1}, 1}, -1, {3, 1}, {3, 0}, 0, xWL] + 
       2048*H[0, {{1, 3, 1}, 1}, -1, {3, 1}, {3, 1}, -1, xWL] - 
       1024*H[0, {{1, 3, 1}, 1}, -1, {3, 1}, {3, 1}, 0, xWL] - 
       2048*H[0, {{1, 3, 1}, 1}, 0, -1, -1, -1, xWL] + 
       896*H[0, {{1, 3, 1}, 1}, 0, -1, -1, 0, xWL] + 
       384*H[0, {{1, 3, 1}, 1}, 0, -1, -1, {{1, 3, 1}, 0}, xWL] + 
       256*H[0, {{1, 3, 1}, 1}, 0, -1, -1, {{1, 3, 1}, 1}, xWL] - 
       896*H[0, {{1, 3, 1}, 1}, 0, -1, 0, -1, xWL] + 
       640*H[0, {{1, 3, 1}, 1}, 0, -1, 0, 0, xWL] - 
       576*H[0, {{1, 3, 1}, 1}, 0, -1, 0, {{1, 3, 1}, 0}, xWL] - 
       384*H[0, {{1, 3, 1}, 1}, 0, -1, 0, {{1, 3, 1}, 1}, xWL] + 
       2048*H[0, {{1, 3, 1}, 1}, 0, -1, {3, 0}, -1, xWL] - 
       1024*H[0, {{1, 3, 1}, 1}, 0, -1, {3, 0}, 0, xWL] + 
       4096*H[0, {{1, 3, 1}, 1}, 0, -1, {3, 1}, -1, xWL] - 
       2048*H[0, {{1, 3, 1}, 1}, 0, -1, {3, 1}, 0, xWL] - 
       384*H[0, {{1, 3, 1}, 1}, 0, -1, {{1, 3, 1}, 0}, -1, xWL] - 
       192*H[0, {{1, 3, 1}, 1}, 0, -1, {{1, 3, 1}, 0}, 0, xWL] + 
       1152*H[0, {{1, 3, 1}, 1}, 0, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         xWL] + 768*H[0, {{1, 3, 1}, 1}, 0, -1, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, xWL] - 256*H[0, {{1, 3, 1}, 1}, 0, -1, 
         {{1, 3, 1}, 1}, -1, xWL] - 128*H[0, {{1, 3, 1}, 1}, 0, -1, 
         {{1, 3, 1}, 1}, 0, xWL] + 768*H[0, {{1, 3, 1}, 1}, 0, -1, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
       512*H[0, {{1, 3, 1}, 1}, 0, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
       512*H[0, {{1, 3, 1}, 1}, 0, 0, -1, -1, xWL] - 
       704*H[0, {{1, 3, 1}, 1}, 0, 0, -1, 0, xWL] + 
       1344*H[0, {{1, 3, 1}, 1}, 0, 0, -1, {{1, 3, 1}, 0}, xWL] + 
       896*H[0, {{1, 3, 1}, 1}, 0, 0, -1, {{1, 3, 1}, 1}, xWL] + 
       448*H[0, {{1, 3, 1}, 1}, 0, 0, 0, -1, xWL] - 
       64*H[0, {{1, 3, 1}, 1}, 0, 0, 0, 0, xWL] - 
       480*H[0, {{1, 3, 1}, 1}, 0, 0, 0, {{1, 3, 1}, 0}, xWL] - 
       320*H[0, {{1, 3, 1}, 1}, 0, 0, 0, {{1, 3, 1}, 1}, xWL] - 
       768*H[0, {{1, 3, 1}, 1}, 0, 0, {3, 0}, -1, xWL] + 
       384*H[0, {{1, 3, 1}, 1}, 0, 0, {3, 0}, 0, xWL] - 
       1536*H[0, {{1, 3, 1}, 1}, 0, 0, {3, 1}, -1, xWL] + 
       768*H[0, {{1, 3, 1}, 1}, 0, 0, {3, 1}, 0, xWL] + 
       192*H[0, {{1, 3, 1}, 1}, 0, 0, {{1, 3, 1}, 0}, -1, xWL] + 
       96*H[0, {{1, 3, 1}, 1}, 0, 0, {{1, 3, 1}, 0}, 0, xWL] - 
       576*H[0, {{1, 3, 1}, 1}, 0, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
       384*H[0, {{1, 3, 1}, 1}, 0, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
       128*H[0, {{1, 3, 1}, 1}, 0, 0, {{1, 3, 1}, 1}, -1, xWL] + 
       64*H[0, {{1, 3, 1}, 1}, 0, 0, {{1, 3, 1}, 1}, 0, xWL] - 
       384*H[0, {{1, 3, 1}, 1}, 0, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
       256*H[0, {{1, 3, 1}, 1}, 0, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
       512*H[0, {{1, 3, 1}, 1}, 0, {3, 0}, -1, -1, xWL] + 
       256*H[0, {{1, 3, 1}, 1}, 0, {3, 0}, -1, 0, xWL] - 
       1536*H[0, {{1, 3, 1}, 1}, 0, {3, 0}, -1, {{1, 3, 1}, 0}, xWL] - 
       1024*H[0, {{1, 3, 1}, 1}, 0, {3, 0}, -1, {{1, 3, 1}, 1}, xWL] - 
       256*H[0, {{1, 3, 1}, 1}, 0, {3, 0}, 0, 0, xWL] + 
       768*H[0, {{1, 3, 1}, 1}, 0, {3, 0}, 0, {{1, 3, 1}, 0}, xWL] + 
       512*H[0, {{1, 3, 1}, 1}, 0, {3, 0}, 0, {{1, 3, 1}, 1}, xWL] - 
       256*H[0, {{1, 3, 1}, 1}, 0, {3, 0}, {3, 0}, -1, xWL] + 
       128*H[0, {{1, 3, 1}, 1}, 0, {3, 0}, {3, 0}, 0, xWL] - 
       512*H[0, {{1, 3, 1}, 1}, 0, {3, 0}, {3, 1}, -1, xWL] + 
       256*H[0, {{1, 3, 1}, 1}, 0, {3, 0}, {3, 1}, 0, xWL] + 
       1024*H[0, {{1, 3, 1}, 1}, 0, {3, 1}, -1, -1, xWL] + 
       512*H[0, {{1, 3, 1}, 1}, 0, {3, 1}, -1, 0, xWL] - 
       3072*H[0, {{1, 3, 1}, 1}, 0, {3, 1}, -1, {{1, 3, 1}, 0}, xWL] - 
       2048*H[0, {{1, 3, 1}, 1}, 0, {3, 1}, -1, {{1, 3, 1}, 1}, xWL] - 
       512*H[0, {{1, 3, 1}, 1}, 0, {3, 1}, 0, 0, xWL] + 
       1536*H[0, {{1, 3, 1}, 1}, 0, {3, 1}, 0, {{1, 3, 1}, 0}, xWL] + 
       1024*H[0, {{1, 3, 1}, 1}, 0, {3, 1}, 0, {{1, 3, 1}, 1}, xWL] - 
       512*H[0, {{1, 3, 1}, 1}, 0, {3, 1}, {3, 0}, -1, xWL] + 
       256*H[0, {{1, 3, 1}, 1}, 0, {3, 1}, {3, 0}, 0, xWL] - 
       1024*H[0, {{1, 3, 1}, 1}, 0, {3, 1}, {3, 1}, -1, xWL] + 
       512*H[0, {{1, 3, 1}, 1}, 0, {3, 1}, {3, 1}, 0, xWL] + 
       6144*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, -1, -1, xWL] - 
       2304*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, -1, 0, xWL] - 
       2304*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, -1, {{1, 3, 1}, 0}, 
         xWL] - 1536*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, -1, 
         {{1, 3, 1}, 1}, xWL] + 4608*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, 
         0, -1, xWL] - 2688*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, 0, 0, 
         xWL] + 1152*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, 0, 
         {{1, 3, 1}, 0}, xWL] + 768*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, 
         0, {{1, 3, 1}, 1}, xWL] - 7680*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 
         -1, {3, 0}, -1, xWL] + 3840*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, 
         {3, 0}, 0, xWL] - 15360*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, 
         {3, 1}, -1, xWL] + 7680*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, 
         {3, 1}, 0, xWL] - 3072*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, -1, 
         -1, xWL] + 1152*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, -1, 0, 
         xWL] + 1152*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, -1, 
         {{1, 3, 1}, 0}, xWL] + 768*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, 
         -1, {{1, 3, 1}, 1}, xWL] - 2304*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 
         0, 0, -1, xWL] + 1344*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, 0, 0, 
         xWL] - 576*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, 0, 
         {{1, 3, 1}, 0}, xWL] - 384*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, 
         0, {{1, 3, 1}, 1}, xWL] + 3840*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 
         0, {3, 0}, -1, xWL] - 1920*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, 
         {3, 0}, 0, xWL] + 7680*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, 
         {3, 1}, -1, xWL] - 3840*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, 
         {3, 1}, 0, xWL] + 4096*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, -1, 
         -1, xWL] - 1536*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, -1, 0, 
         xWL] - 1536*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, -1, 
         {{1, 3, 1}, 0}, xWL] - 1024*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, 
         -1, {{1, 3, 1}, 1}, xWL] + 3072*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 
         -1, 0, -1, xWL] - 1792*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, 0, 
         0, xWL] + 768*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, 0, 
         {{1, 3, 1}, 0}, xWL] + 512*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, 
         0, {{1, 3, 1}, 1}, xWL] - 5120*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 
         -1, {3, 0}, -1, xWL] + 2560*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, 
         {3, 0}, 0, xWL] - 10240*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, 
         {3, 1}, -1, xWL] + 5120*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, 
         {3, 1}, 0, xWL] - 2048*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, -1, 
         -1, xWL] + 768*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, -1, 0, xWL] + 
       768*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, -1, {{1, 3, 1}, 0}, xWL] + 
       512*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, -1, {{1, 3, 1}, 1}, xWL] - 
       1536*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, 0, -1, xWL] + 
       896*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, 0, 0, xWL] - 
       384*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, 0, {{1, 3, 1}, 0}, xWL] - 
       256*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, 0, {{1, 3, 1}, 1}, xWL] + 
       2560*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, {3, 0}, -1, xWL] - 
       1280*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, {3, 0}, 0, xWL] + 
       5120*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, {3, 1}, -1, xWL] - 
       2560*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, {3, 1}, 0, xWL]))/
    (1 + xWL)^4 + (((-91335 + 434900*y - 723242*y^2 + 474068*y^3 - 
        106023*y^4)*z2^2)/360 - (208*y*(2 - 5*y + 2*y^2)*z2^3)/105 + 
     (2*(14197 - 44926*y + 64824*y^2 - 58030*y^3 + 17689*y^4)*z3)/27 + 
     48*y*(2 - 5*y + 2*y^2)*z3^2 + 
     z2*((-38941 + 107878*y - 75126*y^2 + 72646*y^3 - 25765*y^4)/54 + 
       (2*(155 - 196*y - 26*y^2 - 196*y^3 + 155*y^4)*z3)/3) + 
     (2*(823 - 9496*y + 18896*y^2 - 9496*y^3 + 823*y^4)*z5)/15 + 
     ((581906 - 2253048*y + 2983305*y^2 - 2164912*y^3 + 558215*y^4)/162 + 
       (2*(2512 - 8720*y + 11160*y^2 - 7884*y^3 + 1663*y^4)*z2)/9 + 
       (4*(1128 - 5173*y + 8578*y^2 - 6229*y^3 + 1524*y^4)*z2^2)/15)*
      H[0, y] + ((2*(1255 - 5300*y + 7360*y^2 - 5260*y^3 + 1309*y^4)*z2)/3 + 
       (8*(1371 - 5935*y + 9064*y^2 - 5935*y^3 + 1371*y^4)*z2^2)/15)*
      H[1, y] + ((-99648 + 484652*y - 881951*y^2 + 752924*y^3 - 206676*y^4)/
        81 + (8*(352 - 2690*y + 5121*y^2 - 2690*y^3 + 352*y^4)*z3)/9)*
      H[0, 0, y] + ((-8*(1440 - 6152*y + 9403*y^2 - 6660*y^3 + 1661*y^4))/3 + 
       (8*(605 - 3444*y + 5888*y^2 - 3444*y^3 + 605*y^4)*z3)/9)*H[0, 1, y] + 
     (2*(4202 - 18607*y + 25319*y^2 - 9799*y^3 + 908*y^4)*H[0, {6, 0}, y])/
      9 - (4*(4202 - 18607*y + 25319*y^2 - 9799*y^3 + 908*y^4)*
       H[0, {6, 1}, y])/9 + 
     ((-4*(7633 - 28721*y + 38659*y^2 - 31769*y^3 + 8959*y^4))/9 - 
       (4*(2517 - 12598*y + 20608*y^2 - 11734*y^3 + 2085*y^4)*z2)/9 + 
       (64*(79 - 444*y + 790*y^2 - 444*y^3 + 79*y^4)*z3)/9)*H[1, 0, y] + 
     (16*(623 - 3624*y + 6266*y^2 - 3624*y^3 + 623*y^4)*z3*H[1, 1, y])/9 + 
     (4*(-2125 + 3053*y + 3383*y^2 + 3053*y^3 - 2125*y^4)*H[1, {6, 0}, y])/
      9 + (8*(2125 - 3053*y - 3383*y^2 - 3053*y^3 + 2125*y^4)*
       H[1, {6, 1}, y])/9 + 8*(43 - 167*y + 210*y^2 - 167*y^3 + 43*y^4)*
      H[{6, 0}, 0, y] - (16*(261 - 937*y + 1198*y^2 - 937*y^3 + 261*y^4)*
       H[{6, 0}, 1, y])/3 - 16*(43 - 167*y + 210*y^2 - 167*y^3 + 43*y^4)*
      H[{6, 1}, 0, y] + (32*(261 - 937*y + 1198*y^2 - 937*y^3 + 261*y^4)*
       H[{6, 1}, 1, y])/3 + 
     ((2*(1276 - 4906*y + 7295*y^2 - 6198*y^3 + 1622*y^4))/3 + 
       (8*(264 - 1294*y + 2131*y^2 - 1294*y^3 + 264*y^4)*z2)/3)*
      H[0, 0, 0, y] + ((8*(670 - 2743*y + 4287*y^2 - 3361*y^3 + 949*y^4))/3 + 
       (32*(132 - 578*y + 893*y^2 - 578*y^3 + 132*y^4)*z2)/3)*H[0, 0, 1, y] - 
     (2*(-166 + 112*y + 2775*y^2 - 4064*y^3 + 2096*y^4)*H[0, 0, {6, 0}, y])/
      9 + (4*(-166 + 112*y + 2775*y^2 - 4064*y^3 + 2096*y^4)*
       H[0, 0, {6, 1}, y])/9 + 
     ((4*(2869 - 9916*y + 14646*y^2 - 14272*y^3 + 4180*y^4))/9 + 
       (32*(129 - 607*y + 967*y^2 - 607*y^3 + 129*y^4)*z2)/3)*H[0, 1, 0, y] + 
     24*(119 - 534*y + 831*y^2 - 534*y^3 + 119*y^4)*z2*H[0, 1, 1, y] - 
     (4*(2645 - 13322*y + 20406*y^2 - 8966*y^3 + 1334*y^4)*
       H[0, 1, {6, 0}, y])/9 + (8*(2645 - 13322*y + 20406*y^2 - 8966*y^3 + 
        1334*y^4)*H[0, 1, {6, 1}, y])/9 + 
     (8*(65 - 350*y + 553*y^2 - 251*y^3 + 38*y^4)*H[0, {6, 0}, 0, y])/3 + 
     (8*(-249 + 1130*y - 1555*y^2 + 512*y^3 + 30*y^4)*H[0, {6, 0}, 1, y])/3 + 
     (4*(379 - 1830*y + 2661*y^2 - 1014*y^3 + 46*y^4)*
       H[0, {6, 0}, {6, 0}, y])/3 - 
     (8*(379 - 1830*y + 2661*y^2 - 1014*y^3 + 46*y^4)*
       H[0, {6, 0}, {6, 1}, y])/3 - 
     (16*(65 - 350*y + 553*y^2 - 251*y^3 + 38*y^4)*H[0, {6, 1}, 0, y])/3 - 
     (16*(-249 + 1130*y - 1555*y^2 + 512*y^3 + 30*y^4)*H[0, {6, 1}, 1, y])/
      3 - (8*(379 - 1830*y + 2661*y^2 - 1014*y^3 + 46*y^4)*
       H[0, {6, 1}, {6, 0}, y])/3 + 
     (16*(379 - 1830*y + 2661*y^2 - 1014*y^3 + 46*y^4)*
       H[0, {6, 1}, {6, 1}, y])/3 + 48*(1 - 8*y + 10*y^2 - 8*y^3 + y^4)*z2*
      H[1, 0, -1, y] + ((4*(1144 - 4228*y + 5737*y^2 - 4288*y^3 + 1063*y^4))/
        3 + (8*(549 - 2708*y + 4406*y^2 - 2708*y^3 + 549*y^4)*z2)/3)*
      H[1, 0, 0, y] + ((8*(1427 - 5728*y + 8260*y^2 - 5728*y^3 + 1427*y^4))/
        3 + (8*(1053 - 4768*y + 7510*y^2 - 4768*y^3 + 1053*y^4)*z2)/3)*
      H[1, 0, 1, y] - (4*(674 - 3296*y + 5115*y^2 - 3116*y^3 + 917*y^4)*
       H[1, 0, {6, 0}, y])/9 + (8*(674 - 3296*y + 5115*y^2 - 3116*y^3 + 
        917*y^4)*H[1, 0, {6, 1}, y])/9 + 
     ((4*(5735 - 20744*y + 26058*y^2 - 20744*y^3 + 5735*y^4))/9 + 
       (16*(525 - 2500*y + 3994*y^2 - 2500*y^3 + 525*y^4)*z2)/3)*
      H[1, 1, 0, y] - (4*(4033 - 22684*y + 41262*y^2 - 22684*y^3 + 4033*y^4)*
       H[1, 1, {6, 0}, y])/9 + (8*(4033 - 22684*y + 41262*y^2 - 22684*y^3 + 
        4033*y^4)*H[1, 1, {6, 1}, y])/9 + 
     (8*(103 - 601*y + 1106*y^2 - 601*y^3 + 103*y^4)*H[1, {6, 0}, 0, y])/3 - 
     (8*(201 - 1510*y + 2960*y^2 - 1510*y^3 + 201*y^4)*H[1, {6, 0}, 1, y])/
      3 + (4*(407 - 2712*y + 5172*y^2 - 2712*y^3 + 407*y^4)*
       H[1, {6, 0}, {6, 0}, y])/3 - 
     (8*(407 - 2712*y + 5172*y^2 - 2712*y^3 + 407*y^4)*
       H[1, {6, 0}, {6, 1}, y])/3 - 
     (16*(103 - 601*y + 1106*y^2 - 601*y^3 + 103*y^4)*H[1, {6, 1}, 0, y])/3 + 
     (16*(201 - 1510*y + 2960*y^2 - 1510*y^3 + 201*y^4)*H[1, {6, 1}, 1, y])/
      3 - (8*(407 - 2712*y + 5172*y^2 - 2712*y^3 + 407*y^4)*
       H[1, {6, 1}, {6, 0}, y])/3 + 
     (16*(407 - 2712*y + 5172*y^2 - 2712*y^3 + 407*y^4)*
       H[1, {6, 1}, {6, 1}, y])/3 + (6 - 44*y + 50*y^2 - 44*y^3 + 6*y^4)*
      H[{6, 0}, 0, 0, y] + (1 - y + y^2)*
      (((22065 - 60493*y + 22065*y^2)/9 + 6*(3 - 19*y + 3*y^2)*z2 + 
         (48*(1 - 5*y + y^2)*z2^2)/5)*H[{6, 0}, y] + 
       ((-2*(22065 - 60493*y + 22065*y^2))/9 - 12*(3 - 19*y + 3*y^2)*z2 - 
         (96*(1 - 5*y + y^2)*z2^2)/5)*H[{6, 1}, y] + 
       (16*(195 - 524*y + 195*y^2)*H[{6, 0}, {6, 0}, y])/3 - 
       (32*(195 - 524*y + 195*y^2)*H[{6, 0}, {6, 1}, y])/3 - 
       (32*(195 - 524*y + 195*y^2)*H[{6, 1}, {6, 0}, y])/3 + 
       (64*(195 - 524*y + 195*y^2)*H[{6, 1}, {6, 1}, y])/3 - 
       24*(1 - 5*y + y^2)*z2*H[{6, 0}, 0, 0, y] + 32*(1 - 5*y + y^2)*z2*
        H[{6, 0}, 0, 1, y] + 48*(1 - 5*y + y^2)*z2*H[{6, 1}, 0, 0, y] - 
       64*(1 - 5*y + y^2)*z2*H[{6, 1}, 0, 1, y]) + 
     (3 - 22*y + 25*y^2 - 22*y^3 + 3*y^4)*(-8*H[{6, 0}, 0, 1, y] + 
       6*H[{6, 0}, 0, {6, 0}, y] - 12*H[{6, 0}, 0, {6, 1}, y] + 
       4*H[{6, 0}, 1, 0, y] + 4*H[{6, 0}, 1, {6, 0}, y] - 
       8*H[{6, 0}, 1, {6, 1}, y] - 8*H[{6, 0}, {6, 0}, 1, y] + 
       4*H[{6, 0}, {6, 0}, {6, 0}, y] - 8*H[{6, 0}, {6, 0}, {6, 1}, y] + 
       16*H[{6, 0}, {6, 1}, 1, y] - 8*H[{6, 0}, {6, 1}, {6, 0}, y] + 
       16*H[{6, 0}, {6, 1}, {6, 1}, y] - 4*H[{6, 1}, 0, 0, y] + 
       16*H[{6, 1}, 0, 1, y] - 12*H[{6, 1}, 0, {6, 0}, y] + 
       24*H[{6, 1}, 0, {6, 1}, y] - 8*H[{6, 1}, 1, 0, y] - 
       8*H[{6, 1}, 1, {6, 0}, y] + 16*H[{6, 1}, 1, {6, 1}, y] + 
       16*H[{6, 1}, {6, 0}, 1, y] - 8*H[{6, 1}, {6, 0}, {6, 0}, y] + 
       16*H[{6, 1}, {6, 0}, {6, 1}, y] - 32*H[{6, 1}, {6, 1}, 1, y] + 
       16*H[{6, 1}, {6, 1}, {6, 0}, y] - 32*H[{6, 1}, {6, 1}, {6, 1}, y]) - 
     (4*(572 - 1648*y + 1704*y^2 - 1678*y^3 + 581*y^4)*H[0, 0, 0, 0, y])/3 + 
     (-2 + 4*y + 16*y^2 - 26*y^3 + 7*y^4)*(-12*z2*H[0, {6, 0}, y] + 
       24*z2*H[0, {6, 1}, y] - 4*H[0, {6, 0}, 0, 0, y] + 
       16*H[0, {6, 0}, 0, 1, y] - 12*H[0, {6, 0}, 0, {6, 0}, y] + 
       24*H[0, {6, 0}, 0, {6, 1}, y] - 8*H[0, {6, 0}, 1, 0, y] - 
       8*H[0, {6, 0}, 1, {6, 0}, y] + 16*H[0, {6, 0}, 1, {6, 1}, y] + 
       16*H[0, {6, 0}, {6, 0}, 1, y] - 8*H[0, {6, 0}, {6, 0}, {6, 0}, y] + 
       16*H[0, {6, 0}, {6, 0}, {6, 1}, y] - 32*H[0, {6, 0}, {6, 1}, 1, y] + 
       16*H[0, {6, 0}, {6, 1}, {6, 0}, y] - 32*H[0, {6, 0}, {6, 1}, {6, 1}, 
         y] + 8*H[0, {6, 1}, 0, 0, y] - 32*H[0, {6, 1}, 0, 1, y] + 
       24*H[0, {6, 1}, 0, {6, 0}, y] - 48*H[0, {6, 1}, 0, {6, 1}, y] + 
       16*H[0, {6, 1}, 1, 0, y] + 16*H[0, {6, 1}, 1, {6, 0}, y] - 
       32*H[0, {6, 1}, 1, {6, 1}, y] - 32*H[0, {6, 1}, {6, 0}, 1, y] + 
       16*H[0, {6, 1}, {6, 0}, {6, 0}, y] - 32*H[0, {6, 1}, {6, 0}, {6, 1}, 
         y] + 64*H[0, {6, 1}, {6, 1}, 1, y] - 
       32*H[0, {6, 1}, {6, 1}, {6, 0}, y] + 64*H[0, {6, 1}, {6, 1}, {6, 1}, 
         y]) - (4*(1113 - 3262*y + 3312*y^2 - 3166*y^3 + 1065*y^4)*
       H[1, 0, 0, 0, y])/3 + 
     (((3423 - 170987*y + 645109*y^2 - 946050*y^3 + 830725*y^4 - 356603*y^5 + 
          59151*y^6)*z2^2)/360 - (4*(1632 - 10162*y + 23577*y^2 - 28043*y^3 + 
          20530*y^4 - 7115*y^5 + 873*y^6)*z3*H[0, y])/9 - 
       (4*(2757 - 17493*y + 42379*y^2 - 52990*y^3 + 40579*y^4 - 15693*y^5 + 
          2253*y^6)*z3*H[1, y])/9 - 8*(-7 + 33*y - 41*y^2 - 12*y^3 + 37*y^4 - 
         45*y^5 + 11*y^6)*z2*H[0, -1, y] - 
       (4*(1194 - 8350*y + 21167*y^2 - 27219*y^3 + 21086*y^4 - 8269*y^5 + 
          1131*y^6)*z2*H[0, 0, y])/9 - 
       (8*(415 - 2222*y + 4787*y^2 - 5807*y^3 + 4325*y^4 - 1760*y^5 + 
          301*y^6)*z2*H[0, 1, y])/3 + 24*(-7 + 33*y - 41*y^2 - 12*y^3 + 
         37*y^4 - 45*y^5 + 11*y^6)*H[0, -1, 0, 0, y] + 
       24*(-7 + 33*y - 41*y^2 - 12*y^3 + 37*y^4 - 45*y^5 + 11*y^6)*
        H[0, -1, 0, {6, 0}, y] - 48*(-7 + 33*y - 41*y^2 - 12*y^3 + 37*y^4 - 
         45*y^5 + 11*y^6)*H[0, -1, 0, {6, 1}, y] - 
       (16*(286 - 1591*y + 3566*y^2 - 4417*y^3 + 3464*y^4 - 1489*y^5 + 
          292*y^6)*H[0, 0, 0, 1, y])/3 - 
       (4*(22 + 864*y - 2816*y^2 + 2914*y^3 - 2225*y^4 + 273*y^5 + 55*y^6)*
         H[0, 0, 0, {6, 0}, y])/3 + (8*(22 + 864*y - 2816*y^2 + 2914*y^3 - 
          2225*y^4 + 273*y^5 + 55*y^6)*H[0, 0, 0, {6, 1}, y])/3 - 
       (8*(585 - 3301*y + 7560*y^2 - 9607*y^3 + 7503*y^4 - 3244*y^5 + 
          594*y^6)*H[0, 0, 1, 0, y])/3 - 
       (8*(47 - 277*y + 592*y^2 - 595*y^3 + 391*y^4 - 76*y^5 + 8*y^6)*
         H[0, 0, 1, {6, 0}, y])/3 + (16*(47 - 277*y + 592*y^2 - 595*y^3 + 
          391*y^4 - 76*y^5 + 8*y^6)*H[0, 0, 1, {6, 1}, y])/3 + 
       8*(4 - 33*y + 95*y^2 - 138*y^3 + 108*y^4 - 46*y^5 + 7*y^6)*
        H[0, 0, {6, 0}, 0, y] + (16*(-17 + 79*y - 82*y^2 - 89*y^3 + 92*y^4 - 
          95*y^5 + y^6)*H[0, 0, {6, 0}, 1, y])/3 + 
       (8*(29 - 178*y + 367*y^2 - 325*y^3 + 232*y^4 - 43*y^5 + 20*y^6)*
         H[0, 0, {6, 0}, {6, 0}, y])/3 - 
       (16*(29 - 178*y + 367*y^2 - 325*y^3 + 232*y^4 - 43*y^5 + 20*y^6)*
         H[0, 0, {6, 0}, {6, 1}, y])/3 - 16*(4 - 33*y + 95*y^2 - 138*y^3 + 
         108*y^4 - 46*y^5 + 7*y^6)*H[0, 0, {6, 1}, 0, y] - 
       (32*(-17 + 79*y - 82*y^2 - 89*y^3 + 92*y^4 - 95*y^5 + y^6)*
         H[0, 0, {6, 1}, 1, y])/3 - (16*(29 - 178*y + 367*y^2 - 325*y^3 + 
          232*y^4 - 43*y^5 + 20*y^6)*H[0, 0, {6, 1}, {6, 0}, y])/3 + 
       (32*(29 - 178*y + 367*y^2 - 325*y^3 + 232*y^4 - 43*y^5 + 20*y^6)*
         H[0, 0, {6, 1}, {6, 1}, y])/3 - 
       (8*(476 - 2765*y + 6670*y^2 - 9059*y^3 + 7354*y^4 - 3449*y^5 + 
          656*y^6)*H[0, 1, 0, 0, y])/3 + 
       (8*(1 + 13*y - 70*y^2 + 211*y^3 - 88*y^4 + 31*y^5 + 19*y^6)*
         H[0, 1, 0, {6, 0}, y])/3 - (16*(1 + 13*y - 70*y^2 + 211*y^3 - 
          88*y^4 + 31*y^5 + 19*y^6)*H[0, 1, 0, {6, 1}, y])/3 - 
       (16*(563 - 3095*y + 6973*y^2 - 8894*y^3 + 6955*y^4 - 3077*y^5 + 
          581*y^6)*H[1, 0, 0, 1, y])/3 + 
       (4*(-19 - 1613*y + 5565*y^2 - 6940*y^3 + 5349*y^4 - 1397*y^5 + 5*y^6)*
         H[1, 0, 0, {6, 0}, y])/3 - (8*(-19 - 1613*y + 5565*y^2 - 6940*y^3 + 
          5349*y^4 - 1397*y^5 + 5*y^6)*H[1, 0, 0, {6, 1}, y])/3 - 
       (8*(1169 - 6300*y + 14050*y^2 - 17766*y^3 + 13744*y^4 - 5994*y^5 + 
          1091*y^6)*H[1, 0, 1, 0, y])/3 + 8*(-15 + 36*y + 10*y^2 - 86*y^3 + 
         112*y^4 - 66*y^5 + 11*y^6)*H[1, 0, 1, {6, 0}, y] - 
       16*(-15 + 36*y + 10*y^2 - 86*y^3 + 112*y^4 - 66*y^5 + 11*y^6)*
        H[1, 0, 1, {6, 1}, y] - (16*(1 + y - 67*y^2 + 118*y^3 - 85*y^4 + 
          19*y^5 + 19*y^6)*H[1, 0, {6, 0}, 1, y])/3 + 
       (8*(7 - 2*y - 88*y^2 + 154*y^3 - 106*y^4 + 16*y^5 + 25*y^6)*
         H[1, 0, {6, 0}, {6, 0}, y])/3 - 
       (16*(7 - 2*y - 88*y^2 + 154*y^3 - 106*y^4 + 16*y^5 + 25*y^6)*
         H[1, 0, {6, 0}, {6, 1}, y])/3 + 
       (32*(1 + y - 67*y^2 + 118*y^3 - 85*y^4 + 19*y^5 + 19*y^6)*
         H[1, 0, {6, 1}, 1, y])/3 - (16*(7 - 2*y - 88*y^2 + 154*y^3 - 
          106*y^4 + 16*y^5 + 25*y^6)*H[1, 0, {6, 1}, {6, 0}, y])/3 + 
       (32*(7 - 2*y - 88*y^2 + 154*y^3 - 106*y^4 + 16*y^5 + 25*y^6)*
         H[1, 0, {6, 1}, {6, 1}, y])/3)/(1 - y + y^2) + 
     (5 - 22*y + 32*y^2 - 22*y^3 + 5*y^4)*(-12*z2*H[1, {6, 0}, y] + 
       24*z2*H[1, {6, 1}, y] - 4*H[1, {6, 0}, 0, 0, y] + 
       16*H[1, {6, 0}, 0, 1, y] - 12*H[1, {6, 0}, 0, {6, 0}, y] + 
       24*H[1, {6, 0}, 0, {6, 1}, y] - 8*H[1, {6, 0}, 1, 0, y] - 
       8*H[1, {6, 0}, 1, {6, 0}, y] + 16*H[1, {6, 0}, 1, {6, 1}, y] + 
       16*H[1, {6, 0}, {6, 0}, 1, y] - 8*H[1, {6, 0}, {6, 0}, {6, 0}, y] + 
       16*H[1, {6, 0}, {6, 0}, {6, 1}, y] - 32*H[1, {6, 0}, {6, 1}, 1, y] + 
       16*H[1, {6, 0}, {6, 1}, {6, 0}, y] - 32*H[1, {6, 0}, {6, 1}, {6, 1}, 
         y] + 8*H[1, {6, 1}, 0, 0, y] - 32*H[1, {6, 1}, 0, 1, y] + 
       24*H[1, {6, 1}, 0, {6, 0}, y] - 48*H[1, {6, 1}, 0, {6, 1}, y] + 
       16*H[1, {6, 1}, 1, 0, y] + 16*H[1, {6, 1}, 1, {6, 0}, y] - 
       32*H[1, {6, 1}, 1, {6, 1}, y] - 32*H[1, {6, 1}, {6, 0}, 1, y] + 
       16*H[1, {6, 1}, {6, 0}, {6, 0}, y] - 32*H[1, {6, 1}, {6, 0}, {6, 1}, 
         y] + 64*H[1, {6, 1}, {6, 1}, 1, y] - 
       32*H[1, {6, 1}, {6, 1}, {6, 0}, y] + 64*H[1, {6, 1}, {6, 1}, {6, 1}, 
         y]) + (32*(176 - 714*y + 1025*y^2 - 714*y^3 + 176*y^4)*
       H[0, 0, 0, 0, 1, y])/3 + (8*y*(122 - 251*y + 122*y^2)*
       H[0, 0, 0, 0, {6, 0}, y])/3 - (16*y*(122 - 251*y + 122*y^2)*
       H[0, 0, 0, 0, {6, 1}, y])/3 + 
     (8*(704 - 2966*y + 4441*y^2 - 2966*y^3 + 704*y^4)*H[0, 0, 0, 1, 0, y])/
      3 + (8*y*(202 - 487*y + 202*y^2)*H[0, 0, 0, 1, {6, 0}, y])/3 - 
     (16*y*(202 - 487*y + 202*y^2)*H[0, 0, 0, 1, {6, 1}, y])/3 + 
     32*y*(2 - 7*y + 2*y^2)*H[0, 0, 0, {6, 0}, 0, y] + 
     32*y*(26 - 69*y + 26*y^2)*H[0, 0, 0, {6, 0}, 1, y] - 
     64*y*(2 - 7*y + 2*y^2)*H[0, 0, 0, {6, 1}, 0, y] - 
     64*y*(26 - 69*y + 26*y^2)*H[0, 0, 0, {6, 1}, 1, y] + 
     (32*(176 - 780*y + 1205*y^2 - 780*y^3 + 176*y^4)*H[0, 0, 1, 0, 0, y])/
      3 + (32*(352 - 1626*y + 2539*y^2 - 1626*y^3 + 352*y^4)*
       H[0, 0, 1, 0, 1, y])/3 + 8*y*(58 - 111*y + 58*y^2)*
      H[0, 0, 1, 0, {6, 0}, y] - 16*y*(58 - 111*y + 58*y^2)*
      H[0, 0, 1, 0, {6, 1}, y] + (8*(1408 - 6318*y + 9793*y^2 - 6318*y^3 + 
        1408*y^4)*H[0, 0, 1, 1, 0, y])/3 + 24*y*(2 - 7*y + 2*y^2)*
      H[0, 0, 1, 1, {6, 0}, y] - 48*y*(2 - 7*y + 2*y^2)*
      H[0, 0, 1, 1, {6, 1}, y] - 8*y*(2 - 7*y + 2*y^2)*
      H[0, 0, 1, {6, 0}, 0, y] - 32*y*(14 - 25*y + 14*y^2)*
      H[0, 0, 1, {6, 0}, 1, y] + 8*y*(26 - 43*y + 26*y^2)*
      H[0, 0, 1, {6, 0}, {6, 0}, y] - 16*y*(26 - 43*y + 26*y^2)*
      H[0, 0, 1, {6, 0}, {6, 1}, y] + 16*y*(2 - 7*y + 2*y^2)*
      H[0, 0, 1, {6, 1}, 0, y] + 64*y*(14 - 25*y + 14*y^2)*
      H[0, 0, 1, {6, 1}, 1, y] - 16*y*(26 - 43*y + 26*y^2)*
      H[0, 0, 1, {6, 1}, {6, 0}, y] + 32*y*(26 - 43*y + 26*y^2)*
      H[0, 0, 1, {6, 1}, {6, 1}, y] + 
     (8*(683 - 2772*y + 4046*y^2 - 2772*y^3 + 683*y^4)*H[0, 1, 0, 0, 0, y])/
      3 + (32*(340 - 1530*y + 2371*y^2 - 1530*y^3 + 340*y^4)*
       H[0, 1, 0, 0, 1, y])/3 + 8*(12 + 46*y - 151*y^2 + 46*y^3 + 12*y^4)*
      H[0, 1, 0, 0, {6, 0}, y] - 16*(12 + 46*y - 151*y^2 + 46*y^3 + 12*y^4)*
      H[0, 1, 0, 0, {6, 1}, y] + (8*(1363 - 6150*y + 9547*y^2 - 6150*y^3 + 
        1363*y^4)*H[0, 1, 0, 1, 0, y])/3 - 
     8*(7 - 30*y + 55*y^2 - 30*y^3 + 7*y^4)*H[0, 1, 0, 1, {6, 0}, y] + 
     16*(7 - 30*y + 55*y^2 - 30*y^3 + 7*y^4)*H[0, 1, 0, 1, {6, 1}, y] - 
     8*(2 - 14*y + 21*y^2 - 14*y^3 + 2*y^4)*H[0, 1, 0, {6, 0}, 0, y] - 
     32*(2 - 10*y + 19*y^2 - 10*y^3 + 2*y^4)*H[0, 1, 0, {6, 0}, 1, y] + 
     8*(2 - 6*y + 17*y^2 - 6*y^3 + 2*y^4)*H[0, 1, 0, {6, 0}, {6, 0}, y] - 
     16*(2 - 6*y + 17*y^2 - 6*y^3 + 2*y^4)*H[0, 1, 0, {6, 0}, {6, 1}, y] + 
     16*(2 - 14*y + 21*y^2 - 14*y^3 + 2*y^4)*H[0, 1, 0, {6, 1}, 0, y] + 
     64*(2 - 10*y + 19*y^2 - 10*y^3 + 2*y^4)*H[0, 1, 0, {6, 1}, 1, y] - 
     16*(2 - 6*y + 17*y^2 - 6*y^3 + 2*y^4)*H[0, 1, 0, {6, 1}, {6, 0}, y] + 
     32*(2 - 6*y + 17*y^2 - 6*y^3 + 2*y^4)*H[0, 1, 0, {6, 1}, {6, 1}, y] + 
     (8*(1357 - 6126*y + 9511*y^2 - 6126*y^3 + 1357*y^4)*H[0, 1, 1, 0, 0, y])/
      3 + (64*(346 - 1566*y + 2431*y^2 - 1566*y^3 + 346*y^4)*
       H[0, 1, 1, 0, 1, y])/3 + 8*(1 + 10*y - 13*y^2 + 10*y^3 + y^4)*
      H[0, 1, 1, 0, {6, 0}, y] - 16*(1 + 10*y - 13*y^2 + 10*y^3 + y^4)*
      H[0, 1, 1, 0, {6, 1}, y] + (16*(1399 - 6318*y + 9811*y^2 - 6318*y^3 + 
        1399*y^4)*H[0, 1, 1, 1, 0, y])/3 - 48*(1 - 2*y + 5*y^2 - 2*y^3 + y^4)*
      H[0, 1, 1, 1, {6, 0}, y] + 96*(1 - 2*y + 5*y^2 - 2*y^3 + y^4)*
      H[0, 1, 1, 1, {6, 1}, y] - 16*(2 - 14*y + 21*y^2 - 14*y^3 + 2*y^4)*
      H[0, 1, 1, {6, 0}, 0, y] - 64*(2 - 6*y + 11*y^2 - 6*y^3 + 2*y^4)*
      H[0, 1, 1, {6, 0}, 1, y] + 16*(2 + 2*y + y^2 + 2*y^3 + 2*y^4)*
      H[0, 1, 1, {6, 0}, {6, 0}, y] - 32*(2 + 2*y + y^2 + 2*y^3 + 2*y^4)*
      H[0, 1, 1, {6, 0}, {6, 1}, y] + 32*(2 - 14*y + 21*y^2 - 14*y^3 + 2*y^4)*
      H[0, 1, 1, {6, 1}, 0, y] + 128*(2 - 6*y + 11*y^2 - 6*y^3 + 2*y^4)*
      H[0, 1, 1, {6, 1}, 1, y] - 32*(2 + 2*y + y^2 + 2*y^3 + 2*y^4)*
      H[0, 1, 1, {6, 1}, {6, 0}, y] + 64*(2 + 2*y + y^2 + 2*y^3 + 2*y^4)*
      H[0, 1, 1, {6, 1}, {6, 1}, y] - 144*(1 - 8*y + 10*y^2 - 8*y^3 + y^4)*
      H[1, 0, -1, 0, 0, y] - 144*(1 - 8*y + 10*y^2 - 8*y^3 + y^4)*
      H[1, 0, -1, 0, {6, 0}, y] + 288*(1 - 8*y + 10*y^2 - 8*y^3 + y^4)*
      H[1, 0, -1, 0, {6, 1}, y] + (8*(701 - 2276*y + 2710*y^2 - 2276*y^3 + 
        701*y^4)*H[1, 0, 0, 0, 0, y])/3 + 
     (32*(319 - 1272*y + 1894*y^2 - 1272*y^3 + 319*y^4)*H[1, 0, 0, 0, 1, y])/
      3 + (16*(63 - 178*y + 34*y^2 - 178*y^3 + 63*y^4)*
       H[1, 0, 0, 0, {6, 0}, y])/3 - 
     (32*(63 - 178*y + 34*y^2 - 178*y^3 + 63*y^4)*H[1, 0, 0, 0, {6, 1}, y])/
      3 + (8*(1381 - 5848*y + 8822*y^2 - 5848*y^3 + 1381*y^4)*
       H[1, 0, 0, 1, 0, y])/3 - (8*(3 - 392*y + 890*y^2 - 392*y^3 + 3*y^4)*
       H[1, 0, 0, 1, {6, 0}, y])/3 + 
     (16*(3 - 392*y + 890*y^2 - 392*y^3 + 3*y^4)*H[1, 0, 0, 1, {6, 1}, y])/
      3 - 32*(9 - 96*y + 178*y^2 - 96*y^3 + 9*y^4)*H[1, 0, 0, {6, 0}, 1, y] + 
     8*(11 - 136*y + 258*y^2 - 136*y^3 + 11*y^4)*H[1, 0, 0, {6, 0}, {6, 0}, 
       y] - 16*(11 - 136*y + 258*y^2 - 136*y^3 + 11*y^4)*
      H[1, 0, 0, {6, 0}, {6, 1}, y] + 64*(9 - 96*y + 178*y^2 - 96*y^3 + 
       9*y^4)*H[1, 0, 0, {6, 1}, 1, y] - 16*(11 - 136*y + 258*y^2 - 136*y^3 + 
       11*y^4)*H[1, 0, 0, {6, 1}, {6, 0}, y] + 
     32*(11 - 136*y + 258*y^2 - 136*y^3 + 11*y^4)*H[1, 0, 0, {6, 1}, {6, 1}, 
       y] + (8*(1411 - 6240*y + 9418*y^2 - 6240*y^3 + 1411*y^4)*
       H[1, 0, 1, 0, 0, y])/3 + 8*(25 - 64*y - 2*y^2 - 64*y^3 + 25*y^4)*
      H[1, 0, 1, 0, {6, 0}, y] - 16*(25 - 64*y - 2*y^2 - 64*y^3 + 25*y^4)*
      H[1, 0, 1, 0, {6, 1}, y] + (32*(343 - 1398*y + 2044*y^2 - 1398*y^3 + 
        343*y^4)*H[1, 1, 0, 0, 0, y])/3 + 
     32*(7 + 18*y - 72*y^2 + 18*y^3 + 7*y^4)*H[1, 1, 0, 0, {6, 0}, y] - 
     64*(7 + 18*y - 72*y^2 + 18*y^3 + 7*y^4)*H[1, 1, 0, 0, {6, 1}, y] + 
     (1 - 6*y + 7*y^2 - 6*y^3 + y^4)*(32*z3*H[{6, 0}, 0, y] + 
       16*z3*H[{6, 0}, 1, y] - 64*z3*H[{6, 1}, 0, y] - 
       32*z3*H[{6, 1}, 1, y] - 48*z2*H[{6, 0}, 0, -1, y] - 
       8*z2*H[{6, 0}, 1, 1, y] + 96*z2*H[{6, 1}, 0, -1, y] + 
       16*z2*H[{6, 1}, 1, 1, y] + 144*H[{6, 0}, 0, -1, 0, 0, y] + 
       144*H[{6, 0}, 0, -1, 0, {6, 0}, y] - 288*H[{6, 0}, 0, -1, 0, {6, 1}, 
         y] + 160*H[{6, 0}, 0, 0, 0, 1, y] - 168*H[{6, 0}, 0, 0, 0, {6, 0}, 
         y] + 336*H[{6, 0}, 0, 0, 0, {6, 1}, y] + 
       24*H[{6, 0}, 0, 0, 1, 0, y] + 24*H[{6, 0}, 0, 0, 1, {6, 0}, y] - 
       48*H[{6, 0}, 0, 0, 1, {6, 1}, y] + 32*H[{6, 0}, 0, 0, {6, 0}, 0, y] + 
       160*H[{6, 0}, 0, 0, {6, 0}, 1, y] - 48*H[{6, 0}, 0, 0, {6, 0}, {6, 0}, 
         y] + 96*H[{6, 0}, 0, 0, {6, 0}, {6, 1}, y] - 
       64*H[{6, 0}, 0, 0, {6, 1}, 0, y] - 320*H[{6, 0}, 0, 0, {6, 1}, 1, y] + 
       96*H[{6, 0}, 0, 0, {6, 1}, {6, 0}, y] - 
       192*H[{6, 0}, 0, 0, {6, 1}, {6, 1}, y] - 96*H[{6, 0}, 0, 1, 0, 0, y] + 
       32*H[{6, 0}, 0, 1, 0, 1, y] - 120*H[{6, 0}, 0, 1, 0, {6, 0}, y] + 
       240*H[{6, 0}, 0, 1, 0, {6, 1}, y] + 24*H[{6, 0}, 0, 1, 1, 0, y] + 
       24*H[{6, 0}, 0, 1, 1, {6, 0}, y] - 48*H[{6, 0}, 0, 1, 1, {6, 1}, y] - 
       8*H[{6, 0}, 0, 1, {6, 0}, 0, y] + 32*H[{6, 0}, 0, 1, {6, 0}, 1, y] - 
       24*H[{6, 0}, 0, 1, {6, 0}, {6, 0}, y] + 
       48*H[{6, 0}, 0, 1, {6, 0}, {6, 1}, y] + 
       16*H[{6, 0}, 0, 1, {6, 1}, 0, y] - 64*H[{6, 0}, 0, 1, {6, 1}, 1, y] + 
       48*H[{6, 0}, 0, 1, {6, 1}, {6, 0}, y] - 
       96*H[{6, 0}, 0, 1, {6, 1}, {6, 1}, y] + 32*H[{6, 0}, 1, 0, 0, 1, y] - 
       24*H[{6, 0}, 1, 0, 0, {6, 0}, y] + 48*H[{6, 0}, 1, 0, 0, {6, 1}, y] + 
       24*H[{6, 0}, 1, 0, 1, 0, y] + 24*H[{6, 0}, 1, 0, 1, {6, 0}, y] - 
       48*H[{6, 0}, 1, 0, 1, {6, 1}, y] - 8*H[{6, 0}, 1, 0, {6, 0}, 0, y] + 
       32*H[{6, 0}, 1, 0, {6, 0}, 1, y] - 24*H[{6, 0}, 1, 0, {6, 0}, {6, 0}, 
         y] + 48*H[{6, 0}, 1, 0, {6, 0}, {6, 1}, y] + 
       16*H[{6, 0}, 1, 0, {6, 1}, 0, y] - 64*H[{6, 0}, 1, 0, {6, 1}, 1, y] + 
       48*H[{6, 0}, 1, 0, {6, 1}, {6, 0}, y] - 
       96*H[{6, 0}, 1, 0, {6, 1}, {6, 1}, y] + 24*H[{6, 0}, 1, 1, 0, 0, y] + 
       64*H[{6, 0}, 1, 1, 0, 1, y] - 24*H[{6, 0}, 1, 1, 0, {6, 0}, y] + 
       48*H[{6, 0}, 1, 1, 0, {6, 1}, y] + 48*H[{6, 0}, 1, 1, 1, 0, y] + 
       48*H[{6, 0}, 1, 1, 1, {6, 0}, y] - 96*H[{6, 0}, 1, 1, 1, {6, 1}, y] - 
       16*H[{6, 0}, 1, 1, {6, 0}, 0, y] + 64*H[{6, 0}, 1, 1, {6, 0}, 1, y] - 
       48*H[{6, 0}, 1, 1, {6, 0}, {6, 0}, y] + 
       96*H[{6, 0}, 1, 1, {6, 0}, {6, 1}, y] + 
       32*H[{6, 0}, 1, 1, {6, 1}, 0, y] - 128*H[{6, 0}, 1, 1, {6, 1}, 1, y] + 
       96*H[{6, 0}, 1, 1, {6, 1}, {6, 0}, y] - 
       192*H[{6, 0}, 1, 1, {6, 1}, {6, 1}, y] - 
       288*H[{6, 1}, 0, -1, 0, 0, y] - 288*H[{6, 1}, 0, -1, 0, {6, 0}, y] + 
       576*H[{6, 1}, 0, -1, 0, {6, 1}, y] - 320*H[{6, 1}, 0, 0, 0, 1, y] + 
       336*H[{6, 1}, 0, 0, 0, {6, 0}, y] - 672*H[{6, 1}, 0, 0, 0, {6, 1}, 
         y] - 48*H[{6, 1}, 0, 0, 1, 0, y] - 48*H[{6, 1}, 0, 0, 1, {6, 0}, 
         y] + 96*H[{6, 1}, 0, 0, 1, {6, 1}, y] - 
       64*H[{6, 1}, 0, 0, {6, 0}, 0, y] - 320*H[{6, 1}, 0, 0, {6, 0}, 1, y] + 
       96*H[{6, 1}, 0, 0, {6, 0}, {6, 0}, y] - 
       192*H[{6, 1}, 0, 0, {6, 0}, {6, 1}, y] + 
       128*H[{6, 1}, 0, 0, {6, 1}, 0, y] + 640*H[{6, 1}, 0, 0, {6, 1}, 1, 
         y] - 192*H[{6, 1}, 0, 0, {6, 1}, {6, 0}, y] + 
       384*H[{6, 1}, 0, 0, {6, 1}, {6, 1}, y] + 
       192*H[{6, 1}, 0, 1, 0, 0, y] - 64*H[{6, 1}, 0, 1, 0, 1, y] + 
       240*H[{6, 1}, 0, 1, 0, {6, 0}, y] - 480*H[{6, 1}, 0, 1, 0, {6, 1}, 
         y] - 48*H[{6, 1}, 0, 1, 1, 0, y] - 48*H[{6, 1}, 0, 1, 1, {6, 0}, 
         y] + 96*H[{6, 1}, 0, 1, 1, {6, 1}, y] + 
       16*H[{6, 1}, 0, 1, {6, 0}, 0, y] - 64*H[{6, 1}, 0, 1, {6, 0}, 1, y] + 
       48*H[{6, 1}, 0, 1, {6, 0}, {6, 0}, y] - 
       96*H[{6, 1}, 0, 1, {6, 0}, {6, 1}, y] - 
       32*H[{6, 1}, 0, 1, {6, 1}, 0, y] + 128*H[{6, 1}, 0, 1, {6, 1}, 1, y] - 
       96*H[{6, 1}, 0, 1, {6, 1}, {6, 0}, y] + 
       192*H[{6, 1}, 0, 1, {6, 1}, {6, 1}, y] - 64*H[{6, 1}, 1, 0, 0, 1, y] + 
       48*H[{6, 1}, 1, 0, 0, {6, 0}, y] - 96*H[{6, 1}, 1, 0, 0, {6, 1}, y] - 
       48*H[{6, 1}, 1, 0, 1, 0, y] - 48*H[{6, 1}, 1, 0, 1, {6, 0}, y] + 
       96*H[{6, 1}, 1, 0, 1, {6, 1}, y] + 16*H[{6, 1}, 1, 0, {6, 0}, 0, y] - 
       64*H[{6, 1}, 1, 0, {6, 0}, 1, y] + 48*H[{6, 1}, 1, 0, {6, 0}, {6, 0}, 
         y] - 96*H[{6, 1}, 1, 0, {6, 0}, {6, 1}, y] - 
       32*H[{6, 1}, 1, 0, {6, 1}, 0, y] + 128*H[{6, 1}, 1, 0, {6, 1}, 1, y] - 
       96*H[{6, 1}, 1, 0, {6, 1}, {6, 0}, y] + 
       192*H[{6, 1}, 1, 0, {6, 1}, {6, 1}, y] - 48*H[{6, 1}, 1, 1, 0, 0, y] - 
       128*H[{6, 1}, 1, 1, 0, 1, y] + 48*H[{6, 1}, 1, 1, 0, {6, 0}, y] - 
       96*H[{6, 1}, 1, 1, 0, {6, 1}, y] - 96*H[{6, 1}, 1, 1, 1, 0, y] - 
       96*H[{6, 1}, 1, 1, 1, {6, 0}, y] + 192*H[{6, 1}, 1, 1, 1, {6, 1}, y] + 
       32*H[{6, 1}, 1, 1, {6, 0}, 0, y] - 128*H[{6, 1}, 1, 1, {6, 0}, 1, y] + 
       96*H[{6, 1}, 1, 1, {6, 0}, {6, 0}, y] - 
       192*H[{6, 1}, 1, 1, {6, 0}, {6, 1}, y] - 
       64*H[{6, 1}, 1, 1, {6, 1}, 0, y] + 256*H[{6, 1}, 1, 1, {6, 1}, 1, y] - 
       192*H[{6, 1}, 1, 1, {6, 1}, {6, 0}, y] + 
       384*H[{6, 1}, 1, 1, {6, 1}, {6, 1}, y]) + (2 - 5*y + 2*y^2)*
      ((96*y*z2*z3 - 240*y*z5)*H[0, y] + (192*y*z2*z3 - 480*y*z5)*H[1, y] - 
       64*y*z2^2*H[0, 0, y] - (192*y*z2^2*H[0, {6, 0}, y])/5 + 
       (384*y*z2^2*H[0, {6, 1}, y])/5 + (64*y*z2^2*H[1, 0, y])/5 - 
       (384*y*z2^2*H[1, {6, 0}, y])/5 + (768*y*z2^2*H[1, {6, 1}, y])/5 - 
       48*y*z2*H[0, 0, -1, y] + 64*y*z3*H[0, 0, 1, y] - 
       128*y*z3*H[0, {6, 0}, 0, y] - 64*y*z3*H[0, {6, 0}, 1, y] + 
       256*y*z3*H[0, {6, 1}, 0, y] + 128*y*z3*H[0, {6, 1}, 1, y] + 
       128*y*z3*H[1, 0, 1, y] - 256*y*z3*H[1, {6, 0}, 0, y] - 
       128*y*z3*H[1, {6, 0}, 1, y] + 512*y*z3*H[1, {6, 1}, 0, y] + 
       256*y*z3*H[1, {6, 1}, 1, y] + 128*y*z2*H[0, 0, -1, -1, y] + 
       128*y*z2*H[0, 0, -1, 0, y] - 128*y*z2*H[0, 0, -1, 1, y] + 
       64*y*z2*H[0, 0, 0, -1, y] + 96*y*z2*H[0, 0, 0, 0, y] + 
       64*y*z2*H[0, 0, 0, 1, y] - 128*y*z2*H[0, 0, 1, -1, y] + 
       96*y*z2*H[0, 0, 1, 1, y] + 192*y*z2*H[0, {6, 0}, 0, -1, y] + 
       96*y*z2*H[0, {6, 0}, 0, 0, y] - 128*y*z2*H[0, {6, 0}, 0, 1, y] + 
       32*y*z2*H[0, {6, 0}, 1, 1, y] - 384*y*z2*H[0, {6, 1}, 0, -1, y] - 
       192*y*z2*H[0, {6, 1}, 0, 0, y] + 256*y*z2*H[0, {6, 1}, 0, 1, y] - 
       64*y*z2*H[0, {6, 1}, 1, 1, y] + 256*y*z2*H[1, 0, -1, -1, y] + 
       256*y*z2*H[1, 0, -1, 0, y] - 256*y*z2*H[1, 0, -1, 1, y] + 
       128*y*z2*H[1, 0, 0, -1, y] + 192*y*z2*H[1, 0, 0, 0, y] + 
       128*y*z2*H[1, 0, 0, 1, y] - 256*y*z2*H[1, 0, 1, -1, y] + 
       192*y*z2*H[1, 0, 1, 1, y] + 384*y*z2*H[1, {6, 0}, 0, -1, y] + 
       192*y*z2*H[1, {6, 0}, 0, 0, y] - 256*y*z2*H[1, {6, 0}, 0, 1, y] + 
       64*y*z2*H[1, {6, 0}, 1, 1, y] - 768*y*z2*H[1, {6, 1}, 0, -1, y] - 
       384*y*z2*H[1, {6, 1}, 0, 0, y] + 512*y*z2*H[1, {6, 1}, 0, 1, y] - 
       128*y*z2*H[1, {6, 1}, 1, 1, y] + 144*y*H[0, 0, -1, 0, 0, y] + 
       144*y*H[0, 0, -1, 0, {6, 0}, y] - 288*y*H[0, 0, -1, 0, {6, 1}, y] + 
       (352*(4 - 3*y + 4*y^2)*H[0, 0, 0, 0, 0, y])/3 - 
       176*y*H[0, 0, 0, {6, 0}, {6, 0}, y] + 352*y*H[0, 0, 0, {6, 0}, {6, 1}, 
         y] + 352*y*H[0, 0, 0, {6, 1}, {6, 0}, y] - 
       704*y*H[0, 0, 0, {6, 1}, {6, 1}, y] - 384*y*H[0, 0, -1, -1, 0, 0, y] - 
       384*y*H[0, 0, -1, -1, 0, {6, 0}, y] + 768*y*H[0, 0, -1, -1, 0, {6, 1}, 
         y] - 384*y*H[0, 0, -1, 0, 0, 1, y] + 
       448*y*H[0, 0, -1, 0, 0, {6, 0}, y] - 896*y*H[0, 0, -1, 0, 0, {6, 1}, 
         y] + 128*y*H[0, 0, -1, 0, 1, 0, y] + 
       128*y*H[0, 0, -1, 0, 1, {6, 0}, y] - 256*y*H[0, 0, -1, 0, 1, {6, 1}, 
         y] - 192*y*H[0, 0, -1, 0, {6, 0}, 0, y] - 
       384*y*H[0, 0, -1, 0, {6, 0}, 1, y] + 384*y*H[0, 0, -1, 0, {6, 1}, 0, 
         y] + 768*y*H[0, 0, -1, 0, {6, 1}, 1, y] + 
       384*y*H[0, 0, -1, 1, 0, 0, y] + 384*y*H[0, 0, -1, 1, 0, {6, 0}, y] - 
       768*y*H[0, 0, -1, 1, 0, {6, 1}, y] - 192*y*H[0, 0, 0, -1, 0, 0, y] - 
       192*y*H[0, 0, 0, -1, 0, {6, 0}, y] + 384*y*H[0, 0, 0, -1, 0, {6, 1}, 
         y] - 192*y*H[0, 0, 0, 0, 0, 1, y] + 192*y*H[0, 0, 0, 0, 0, {6, 0}, 
         y] - 384*y*H[0, 0, 0, 0, 0, {6, 1}, y] + 
       96*y*H[0, 0, 0, 0, 1, 0, y] + 96*y*H[0, 0, 0, 0, 1, {6, 0}, y] - 
       192*y*H[0, 0, 0, 0, 1, {6, 1}, y] - 96*y*H[0, 0, 0, 0, {6, 0}, 0, y] - 
       192*y*H[0, 0, 0, 0, {6, 0}, 1, y] + 192*y*H[0, 0, 0, 0, {6, 1}, 0, 
         y] + 384*y*H[0, 0, 0, 0, {6, 1}, 1, y] + 
       192*y*H[0, 0, 0, 1, 0, 0, y] + 160*y*H[0, 0, 0, 1, 0, {6, 0}, y] - 
       320*y*H[0, 0, 0, 1, 0, {6, 1}, y] + 224*y*H[0, 0, 0, 1, 1, 0, y] + 
       224*y*H[0, 0, 0, 1, 1, {6, 0}, y] - 448*y*H[0, 0, 0, 1, 1, {6, 1}, 
         y] - 96*y*H[0, 0, 0, 1, {6, 0}, 0, y] - 
       96*y*H[0, 0, 0, 1, {6, 0}, {6, 0}, y] + 
       192*y*H[0, 0, 0, 1, {6, 0}, {6, 1}, y] + 
       192*y*H[0, 0, 0, 1, {6, 1}, 0, y] + 192*y*H[0, 0, 0, 1, {6, 1}, 
         {6, 0}, y] - 384*y*H[0, 0, 0, 1, {6, 1}, {6, 1}, y] + 
       384*y*H[0, 0, 1, -1, 0, 0, y] + 384*y*H[0, 0, 1, -1, 0, {6, 0}, y] - 
       768*y*H[0, 0, 1, -1, 0, {6, 1}, y] + 256*y*H[0, 0, 1, 0, 0, 1, y] - 
       288*y*H[0, 0, 1, 0, 0, {6, 0}, y] + 576*y*H[0, 0, 1, 0, 0, {6, 1}, 
         y] + 96*y*H[0, 0, 1, 0, 1, 0, y] + 96*y*H[0, 0, 1, 0, 1, {6, 0}, 
         y] - 192*y*H[0, 0, 1, 0, 1, {6, 1}, y] + 
       32*y*H[0, 0, 1, 0, {6, 0}, 0, y] + 256*y*H[0, 0, 1, 0, {6, 0}, 1, y] - 
       96*y*H[0, 0, 1, 0, {6, 0}, {6, 0}, y] + 
       192*y*H[0, 0, 1, 0, {6, 0}, {6, 1}, y] - 
       64*y*H[0, 0, 1, 0, {6, 1}, 0, y] - 512*y*H[0, 0, 1, 0, {6, 1}, 1, y] + 
       192*y*H[0, 0, 1, 0, {6, 1}, {6, 0}, y] - 
       384*y*H[0, 0, 1, 0, {6, 1}, {6, 1}, y] - 
       288*y*H[0, 0, 1, 1, 0, 0, y] - 256*y*H[0, 0, 1, 1, 0, 1, y] - 
       96*y*H[0, 0, 1, 1, 0, {6, 0}, y] + 192*y*H[0, 0, 1, 1, 0, {6, 1}, y] - 
       192*y*H[0, 0, 1, 1, 1, 0, y] - 192*y*H[0, 0, 1, 1, 1, {6, 0}, y] + 
       384*y*H[0, 0, 1, 1, 1, {6, 1}, y] + 64*y*H[0, 0, 1, 1, {6, 0}, 0, y] - 
       256*y*H[0, 0, 1, 1, {6, 0}, 1, y] + 192*y*H[0, 0, 1, 1, {6, 0}, 
         {6, 0}, y] - 384*y*H[0, 0, 1, 1, {6, 0}, {6, 1}, y] - 
       128*y*H[0, 0, 1, 1, {6, 1}, 0, y] + 512*y*H[0, 0, 1, 1, {6, 1}, 1, 
         y] - 384*y*H[0, 0, 1, 1, {6, 1}, {6, 0}, y] + 
       768*y*H[0, 0, 1, 1, {6, 1}, {6, 1}, y] - 
       576*y*H[0, {6, 0}, 0, -1, 0, 0, y] - 576*y*H[0, {6, 0}, 0, -1, 0, 
         {6, 0}, y] + 1152*y*H[0, {6, 0}, 0, -1, 0, {6, 1}, y] - 
       640*y*H[0, {6, 0}, 0, 0, 0, 1, y] + 672*y*H[0, {6, 0}, 0, 0, 0, 
         {6, 0}, y] - 1344*y*H[0, {6, 0}, 0, 0, 0, {6, 1}, y] - 
       96*y*H[0, {6, 0}, 0, 0, 1, 0, y] - 96*y*H[0, {6, 0}, 0, 0, 1, {6, 0}, 
         y] + 192*y*H[0, {6, 0}, 0, 0, 1, {6, 1}, y] - 
       128*y*H[0, {6, 0}, 0, 0, {6, 0}, 0, y] - 
       640*y*H[0, {6, 0}, 0, 0, {6, 0}, 1, y] + 
       192*y*H[0, {6, 0}, 0, 0, {6, 0}, {6, 0}, y] - 
       384*y*H[0, {6, 0}, 0, 0, {6, 0}, {6, 1}, y] + 
       256*y*H[0, {6, 0}, 0, 0, {6, 1}, 0, y] + 
       1280*y*H[0, {6, 0}, 0, 0, {6, 1}, 1, y] - 
       384*y*H[0, {6, 0}, 0, 0, {6, 1}, {6, 0}, y] + 
       768*y*H[0, {6, 0}, 0, 0, {6, 1}, {6, 1}, y] + 
       384*y*H[0, {6, 0}, 0, 1, 0, 0, y] - 128*y*H[0, {6, 0}, 0, 1, 0, 1, 
         y] + 480*y*H[0, {6, 0}, 0, 1, 0, {6, 0}, y] - 
       960*y*H[0, {6, 0}, 0, 1, 0, {6, 1}, y] - 
       96*y*H[0, {6, 0}, 0, 1, 1, 0, y] - 96*y*H[0, {6, 0}, 0, 1, 1, {6, 0}, 
         y] + 192*y*H[0, {6, 0}, 0, 1, 1, {6, 1}, y] + 
       32*y*H[0, {6, 0}, 0, 1, {6, 0}, 0, y] - 
       128*y*H[0, {6, 0}, 0, 1, {6, 0}, 1, y] + 
       96*y*H[0, {6, 0}, 0, 1, {6, 0}, {6, 0}, y] - 
       192*y*H[0, {6, 0}, 0, 1, {6, 0}, {6, 1}, y] - 
       64*y*H[0, {6, 0}, 0, 1, {6, 1}, 0, y] + 
       256*y*H[0, {6, 0}, 0, 1, {6, 1}, 1, y] - 
       192*y*H[0, {6, 0}, 0, 1, {6, 1}, {6, 0}, y] + 
       384*y*H[0, {6, 0}, 0, 1, {6, 1}, {6, 1}, y] - 
       128*y*H[0, {6, 0}, 1, 0, 0, 1, y] + 96*y*H[0, {6, 0}, 1, 0, 0, {6, 0}, 
         y] - 192*y*H[0, {6, 0}, 1, 0, 0, {6, 1}, y] - 
       96*y*H[0, {6, 0}, 1, 0, 1, 0, y] - 96*y*H[0, {6, 0}, 1, 0, 1, {6, 0}, 
         y] + 192*y*H[0, {6, 0}, 1, 0, 1, {6, 1}, y] + 
       32*y*H[0, {6, 0}, 1, 0, {6, 0}, 0, y] - 
       128*y*H[0, {6, 0}, 1, 0, {6, 0}, 1, y] + 
       96*y*H[0, {6, 0}, 1, 0, {6, 0}, {6, 0}, y] - 
       192*y*H[0, {6, 0}, 1, 0, {6, 0}, {6, 1}, y] - 
       64*y*H[0, {6, 0}, 1, 0, {6, 1}, 0, y] + 
       256*y*H[0, {6, 0}, 1, 0, {6, 1}, 1, y] - 
       192*y*H[0, {6, 0}, 1, 0, {6, 1}, {6, 0}, y] + 
       384*y*H[0, {6, 0}, 1, 0, {6, 1}, {6, 1}, y] - 
       96*y*H[0, {6, 0}, 1, 1, 0, 0, y] - 256*y*H[0, {6, 0}, 1, 1, 0, 1, y] + 
       96*y*H[0, {6, 0}, 1, 1, 0, {6, 0}, y] - 
       192*y*H[0, {6, 0}, 1, 1, 0, {6, 1}, y] - 
       192*y*H[0, {6, 0}, 1, 1, 1, 0, y] - 192*y*H[0, {6, 0}, 1, 1, 1, 
         {6, 0}, y] + 384*y*H[0, {6, 0}, 1, 1, 1, {6, 1}, y] + 
       64*y*H[0, {6, 0}, 1, 1, {6, 0}, 0, y] - 
       256*y*H[0, {6, 0}, 1, 1, {6, 0}, 1, y] + 
       192*y*H[0, {6, 0}, 1, 1, {6, 0}, {6, 0}, y] - 
       384*y*H[0, {6, 0}, 1, 1, {6, 0}, {6, 1}, y] - 
       128*y*H[0, {6, 0}, 1, 1, {6, 1}, 0, y] + 
       512*y*H[0, {6, 0}, 1, 1, {6, 1}, 1, y] - 
       384*y*H[0, {6, 0}, 1, 1, {6, 1}, {6, 0}, y] + 
       768*y*H[0, {6, 0}, 1, 1, {6, 1}, {6, 1}, y] + 
       1152*y*H[0, {6, 1}, 0, -1, 0, 0, y] + 
       1152*y*H[0, {6, 1}, 0, -1, 0, {6, 0}, y] - 
       2304*y*H[0, {6, 1}, 0, -1, 0, {6, 1}, y] + 
       1280*y*H[0, {6, 1}, 0, 0, 0, 1, y] - 1344*y*H[0, {6, 1}, 0, 0, 0, 
         {6, 0}, y] + 2688*y*H[0, {6, 1}, 0, 0, 0, {6, 1}, y] + 
       192*y*H[0, {6, 1}, 0, 0, 1, 0, y] + 192*y*H[0, {6, 1}, 0, 0, 1, 
         {6, 0}, y] - 384*y*H[0, {6, 1}, 0, 0, 1, {6, 1}, y] + 
       256*y*H[0, {6, 1}, 0, 0, {6, 0}, 0, y] + 
       1280*y*H[0, {6, 1}, 0, 0, {6, 0}, 1, y] - 
       384*y*H[0, {6, 1}, 0, 0, {6, 0}, {6, 0}, y] + 
       768*y*H[0, {6, 1}, 0, 0, {6, 0}, {6, 1}, y] - 
       512*y*H[0, {6, 1}, 0, 0, {6, 1}, 0, y] - 
       2560*y*H[0, {6, 1}, 0, 0, {6, 1}, 1, y] + 
       768*y*H[0, {6, 1}, 0, 0, {6, 1}, {6, 0}, y] - 
       1536*y*H[0, {6, 1}, 0, 0, {6, 1}, {6, 1}, y] - 
       768*y*H[0, {6, 1}, 0, 1, 0, 0, y] + 256*y*H[0, {6, 1}, 0, 1, 0, 1, 
         y] - 960*y*H[0, {6, 1}, 0, 1, 0, {6, 0}, y] + 
       1920*y*H[0, {6, 1}, 0, 1, 0, {6, 1}, y] + 
       192*y*H[0, {6, 1}, 0, 1, 1, 0, y] + 192*y*H[0, {6, 1}, 0, 1, 1, 
         {6, 0}, y] - 384*y*H[0, {6, 1}, 0, 1, 1, {6, 1}, y] - 
       64*y*H[0, {6, 1}, 0, 1, {6, 0}, 0, y] + 
       256*y*H[0, {6, 1}, 0, 1, {6, 0}, 1, y] - 
       192*y*H[0, {6, 1}, 0, 1, {6, 0}, {6, 0}, y] + 
       384*y*H[0, {6, 1}, 0, 1, {6, 0}, {6, 1}, y] + 
       128*y*H[0, {6, 1}, 0, 1, {6, 1}, 0, y] - 
       512*y*H[0, {6, 1}, 0, 1, {6, 1}, 1, y] + 
       384*y*H[0, {6, 1}, 0, 1, {6, 1}, {6, 0}, y] - 
       768*y*H[0, {6, 1}, 0, 1, {6, 1}, {6, 1}, y] + 
       256*y*H[0, {6, 1}, 1, 0, 0, 1, y] - 192*y*H[0, {6, 1}, 1, 0, 0, 
         {6, 0}, y] + 384*y*H[0, {6, 1}, 1, 0, 0, {6, 1}, y] + 
       192*y*H[0, {6, 1}, 1, 0, 1, 0, y] + 192*y*H[0, {6, 1}, 1, 0, 1, 
         {6, 0}, y] - 384*y*H[0, {6, 1}, 1, 0, 1, {6, 1}, y] - 
       64*y*H[0, {6, 1}, 1, 0, {6, 0}, 0, y] + 
       256*y*H[0, {6, 1}, 1, 0, {6, 0}, 1, y] - 
       192*y*H[0, {6, 1}, 1, 0, {6, 0}, {6, 0}, y] + 
       384*y*H[0, {6, 1}, 1, 0, {6, 0}, {6, 1}, y] + 
       128*y*H[0, {6, 1}, 1, 0, {6, 1}, 0, y] - 
       512*y*H[0, {6, 1}, 1, 0, {6, 1}, 1, y] + 
       384*y*H[0, {6, 1}, 1, 0, {6, 1}, {6, 0}, y] - 
       768*y*H[0, {6, 1}, 1, 0, {6, 1}, {6, 1}, y] + 
       192*y*H[0, {6, 1}, 1, 1, 0, 0, y] + 512*y*H[0, {6, 1}, 1, 1, 0, 1, 
         y] - 192*y*H[0, {6, 1}, 1, 1, 0, {6, 0}, y] + 
       384*y*H[0, {6, 1}, 1, 1, 0, {6, 1}, y] + 
       384*y*H[0, {6, 1}, 1, 1, 1, 0, y] + 384*y*H[0, {6, 1}, 1, 1, 1, 
         {6, 0}, y] - 768*y*H[0, {6, 1}, 1, 1, 1, {6, 1}, y] - 
       128*y*H[0, {6, 1}, 1, 1, {6, 0}, 0, y] + 
       512*y*H[0, {6, 1}, 1, 1, {6, 0}, 1, y] - 
       384*y*H[0, {6, 1}, 1, 1, {6, 0}, {6, 0}, y] + 
       768*y*H[0, {6, 1}, 1, 1, {6, 0}, {6, 1}, y] + 
       256*y*H[0, {6, 1}, 1, 1, {6, 1}, 0, y] - 
       1024*y*H[0, {6, 1}, 1, 1, {6, 1}, 1, y] + 
       768*y*H[0, {6, 1}, 1, 1, {6, 1}, {6, 0}, y] - 
       1536*y*H[0, {6, 1}, 1, 1, {6, 1}, {6, 1}, y] - 
       768*y*H[1, 0, -1, -1, 0, 0, y] - 768*y*H[1, 0, -1, -1, 0, {6, 0}, y] + 
       1536*y*H[1, 0, -1, -1, 0, {6, 1}, y] - 768*y*H[1, 0, -1, 0, 0, 1, y] + 
       896*y*H[1, 0, -1, 0, 0, {6, 0}, y] - 1792*y*H[1, 0, -1, 0, 0, {6, 1}, 
         y] + 256*y*H[1, 0, -1, 0, 1, 0, y] + 
       256*y*H[1, 0, -1, 0, 1, {6, 0}, y] - 512*y*H[1, 0, -1, 0, 1, {6, 1}, 
         y] - 384*y*H[1, 0, -1, 0, {6, 0}, 0, y] - 
       768*y*H[1, 0, -1, 0, {6, 0}, 1, y] + 768*y*H[1, 0, -1, 0, {6, 1}, 0, 
         y] + 1536*y*H[1, 0, -1, 0, {6, 1}, 1, y] + 
       768*y*H[1, 0, -1, 1, 0, 0, y] + 768*y*H[1, 0, -1, 1, 0, {6, 0}, y] - 
       1536*y*H[1, 0, -1, 1, 0, {6, 1}, y] - 384*y*H[1, 0, 0, -1, 0, 0, y] - 
       384*y*H[1, 0, 0, -1, 0, {6, 0}, y] + 768*y*H[1, 0, 0, -1, 0, {6, 1}, 
         y] - 384*y*H[1, 0, 0, 0, 0, 1, y] + 384*y*H[1, 0, 0, 0, 0, {6, 0}, 
         y] - 768*y*H[1, 0, 0, 0, 0, {6, 1}, y] + 
       192*y*H[1, 0, 0, 0, 1, 0, y] + 192*y*H[1, 0, 0, 0, 1, {6, 0}, y] - 
       384*y*H[1, 0, 0, 0, 1, {6, 1}, y] - 192*y*H[1, 0, 0, 0, {6, 0}, 0, 
         y] - 384*y*H[1, 0, 0, 0, {6, 0}, 1, y] + 
       384*y*H[1, 0, 0, 0, {6, 1}, 0, y] + 768*y*H[1, 0, 0, 0, {6, 1}, 1, 
         y] + 384*y*H[1, 0, 0, 1, 0, 0, y] + 320*y*H[1, 0, 0, 1, 0, {6, 0}, 
         y] - 640*y*H[1, 0, 0, 1, 0, {6, 1}, y] + 
       448*y*H[1, 0, 0, 1, 1, 0, y] + 448*y*H[1, 0, 0, 1, 1, {6, 0}, y] - 
       896*y*H[1, 0, 0, 1, 1, {6, 1}, y] - 192*y*H[1, 0, 0, 1, {6, 0}, 0, 
         y] - 192*y*H[1, 0, 0, 1, {6, 0}, {6, 0}, y] + 
       384*y*H[1, 0, 0, 1, {6, 0}, {6, 1}, y] + 
       384*y*H[1, 0, 0, 1, {6, 1}, 0, y] + 384*y*H[1, 0, 0, 1, {6, 1}, 
         {6, 0}, y] - 768*y*H[1, 0, 0, 1, {6, 1}, {6, 1}, y] + 
       768*y*H[1, 0, 1, -1, 0, 0, y] + 768*y*H[1, 0, 1, -1, 0, {6, 0}, y] - 
       1536*y*H[1, 0, 1, -1, 0, {6, 1}, y] + 512*y*H[1, 0, 1, 0, 0, 1, y] - 
       576*y*H[1, 0, 1, 0, 0, {6, 0}, y] + 1152*y*H[1, 0, 1, 0, 0, {6, 1}, 
         y] + 192*y*H[1, 0, 1, 0, 1, 0, y] + 192*y*H[1, 0, 1, 0, 1, {6, 0}, 
         y] - 384*y*H[1, 0, 1, 0, 1, {6, 1}, y] + 
       64*y*H[1, 0, 1, 0, {6, 0}, 0, y] + 512*y*H[1, 0, 1, 0, {6, 0}, 1, y] - 
       192*y*H[1, 0, 1, 0, {6, 0}, {6, 0}, y] + 
       384*y*H[1, 0, 1, 0, {6, 0}, {6, 1}, y] - 
       128*y*H[1, 0, 1, 0, {6, 1}, 0, y] - 1024*y*H[1, 0, 1, 0, {6, 1}, 1, 
         y] + 384*y*H[1, 0, 1, 0, {6, 1}, {6, 0}, y] - 
       768*y*H[1, 0, 1, 0, {6, 1}, {6, 1}, y] - 
       576*y*H[1, 0, 1, 1, 0, 0, y] - 512*y*H[1, 0, 1, 1, 0, 1, y] - 
       192*y*H[1, 0, 1, 1, 0, {6, 0}, y] + 384*y*H[1, 0, 1, 1, 0, {6, 1}, 
         y] - 384*y*H[1, 0, 1, 1, 1, 0, y] - 384*y*H[1, 0, 1, 1, 1, {6, 0}, 
         y] + 768*y*H[1, 0, 1, 1, 1, {6, 1}, y] + 
       128*y*H[1, 0, 1, 1, {6, 0}, 0, y] - 512*y*H[1, 0, 1, 1, {6, 0}, 1, 
         y] + 384*y*H[1, 0, 1, 1, {6, 0}, {6, 0}, y] - 
       768*y*H[1, 0, 1, 1, {6, 0}, {6, 1}, y] - 
       256*y*H[1, 0, 1, 1, {6, 1}, 0, y] + 1024*y*H[1, 0, 1, 1, {6, 1}, 1, 
         y] - 768*y*H[1, 0, 1, 1, {6, 1}, {6, 0}, y] + 
       1536*y*H[1, 0, 1, 1, {6, 1}, {6, 1}, y] - 
       1152*y*H[1, {6, 0}, 0, -1, 0, 0, y] - 
       1152*y*H[1, {6, 0}, 0, -1, 0, {6, 0}, y] + 
       2304*y*H[1, {6, 0}, 0, -1, 0, {6, 1}, y] - 
       1280*y*H[1, {6, 0}, 0, 0, 0, 1, y] + 1344*y*H[1, {6, 0}, 0, 0, 0, 
         {6, 0}, y] - 2688*y*H[1, {6, 0}, 0, 0, 0, {6, 1}, y] - 
       192*y*H[1, {6, 0}, 0, 0, 1, 0, y] - 192*y*H[1, {6, 0}, 0, 0, 1, 
         {6, 0}, y] + 384*y*H[1, {6, 0}, 0, 0, 1, {6, 1}, y] - 
       256*y*H[1, {6, 0}, 0, 0, {6, 0}, 0, y] - 
       1280*y*H[1, {6, 0}, 0, 0, {6, 0}, 1, y] + 
       384*y*H[1, {6, 0}, 0, 0, {6, 0}, {6, 0}, y] - 
       768*y*H[1, {6, 0}, 0, 0, {6, 0}, {6, 1}, y] + 
       512*y*H[1, {6, 0}, 0, 0, {6, 1}, 0, y] + 
       2560*y*H[1, {6, 0}, 0, 0, {6, 1}, 1, y] - 
       768*y*H[1, {6, 0}, 0, 0, {6, 1}, {6, 0}, y] + 
       1536*y*H[1, {6, 0}, 0, 0, {6, 1}, {6, 1}, y] + 
       768*y*H[1, {6, 0}, 0, 1, 0, 0, y] - 256*y*H[1, {6, 0}, 0, 1, 0, 1, 
         y] + 960*y*H[1, {6, 0}, 0, 1, 0, {6, 0}, y] - 
       1920*y*H[1, {6, 0}, 0, 1, 0, {6, 1}, y] - 
       192*y*H[1, {6, 0}, 0, 1, 1, 0, y] - 192*y*H[1, {6, 0}, 0, 1, 1, 
         {6, 0}, y] + 384*y*H[1, {6, 0}, 0, 1, 1, {6, 1}, y] + 
       64*y*H[1, {6, 0}, 0, 1, {6, 0}, 0, y] - 
       256*y*H[1, {6, 0}, 0, 1, {6, 0}, 1, y] + 
       192*y*H[1, {6, 0}, 0, 1, {6, 0}, {6, 0}, y] - 
       384*y*H[1, {6, 0}, 0, 1, {6, 0}, {6, 1}, y] - 
       128*y*H[1, {6, 0}, 0, 1, {6, 1}, 0, y] + 
       512*y*H[1, {6, 0}, 0, 1, {6, 1}, 1, y] - 
       384*y*H[1, {6, 0}, 0, 1, {6, 1}, {6, 0}, y] + 
       768*y*H[1, {6, 0}, 0, 1, {6, 1}, {6, 1}, y] - 
       256*y*H[1, {6, 0}, 1, 0, 0, 1, y] + 192*y*H[1, {6, 0}, 1, 0, 0, 
         {6, 0}, y] - 384*y*H[1, {6, 0}, 1, 0, 0, {6, 1}, y] - 
       192*y*H[1, {6, 0}, 1, 0, 1, 0, y] - 192*y*H[1, {6, 0}, 1, 0, 1, 
         {6, 0}, y] + 384*y*H[1, {6, 0}, 1, 0, 1, {6, 1}, y] + 
       64*y*H[1, {6, 0}, 1, 0, {6, 0}, 0, y] - 
       256*y*H[1, {6, 0}, 1, 0, {6, 0}, 1, y] + 
       192*y*H[1, {6, 0}, 1, 0, {6, 0}, {6, 0}, y] - 
       384*y*H[1, {6, 0}, 1, 0, {6, 0}, {6, 1}, y] - 
       128*y*H[1, {6, 0}, 1, 0, {6, 1}, 0, y] + 
       512*y*H[1, {6, 0}, 1, 0, {6, 1}, 1, y] - 
       384*y*H[1, {6, 0}, 1, 0, {6, 1}, {6, 0}, y] + 
       768*y*H[1, {6, 0}, 1, 0, {6, 1}, {6, 1}, y] - 
       192*y*H[1, {6, 0}, 1, 1, 0, 0, y] - 512*y*H[1, {6, 0}, 1, 1, 0, 1, 
         y] + 192*y*H[1, {6, 0}, 1, 1, 0, {6, 0}, y] - 
       384*y*H[1, {6, 0}, 1, 1, 0, {6, 1}, y] - 
       384*y*H[1, {6, 0}, 1, 1, 1, 0, y] - 384*y*H[1, {6, 0}, 1, 1, 1, 
         {6, 0}, y] + 768*y*H[1, {6, 0}, 1, 1, 1, {6, 1}, y] + 
       128*y*H[1, {6, 0}, 1, 1, {6, 0}, 0, y] - 
       512*y*H[1, {6, 0}, 1, 1, {6, 0}, 1, y] + 
       384*y*H[1, {6, 0}, 1, 1, {6, 0}, {6, 0}, y] - 
       768*y*H[1, {6, 0}, 1, 1, {6, 0}, {6, 1}, y] - 
       256*y*H[1, {6, 0}, 1, 1, {6, 1}, 0, y] + 
       1024*y*H[1, {6, 0}, 1, 1, {6, 1}, 1, y] - 
       768*y*H[1, {6, 0}, 1, 1, {6, 1}, {6, 0}, y] + 
       1536*y*H[1, {6, 0}, 1, 1, {6, 1}, {6, 1}, y] + 
       2304*y*H[1, {6, 1}, 0, -1, 0, 0, y] + 
       2304*y*H[1, {6, 1}, 0, -1, 0, {6, 0}, y] - 
       4608*y*H[1, {6, 1}, 0, -1, 0, {6, 1}, y] + 
       2560*y*H[1, {6, 1}, 0, 0, 0, 1, y] - 2688*y*H[1, {6, 1}, 0, 0, 0, 
         {6, 0}, y] + 5376*y*H[1, {6, 1}, 0, 0, 0, {6, 1}, y] + 
       384*y*H[1, {6, 1}, 0, 0, 1, 0, y] + 384*y*H[1, {6, 1}, 0, 0, 1, 
         {6, 0}, y] - 768*y*H[1, {6, 1}, 0, 0, 1, {6, 1}, y] + 
       512*y*H[1, {6, 1}, 0, 0, {6, 0}, 0, y] + 
       2560*y*H[1, {6, 1}, 0, 0, {6, 0}, 1, y] - 
       768*y*H[1, {6, 1}, 0, 0, {6, 0}, {6, 0}, y] + 
       1536*y*H[1, {6, 1}, 0, 0, {6, 0}, {6, 1}, y] - 
       1024*y*H[1, {6, 1}, 0, 0, {6, 1}, 0, y] - 
       5120*y*H[1, {6, 1}, 0, 0, {6, 1}, 1, y] + 
       1536*y*H[1, {6, 1}, 0, 0, {6, 1}, {6, 0}, y] - 
       3072*y*H[1, {6, 1}, 0, 0, {6, 1}, {6, 1}, y] - 
       1536*y*H[1, {6, 1}, 0, 1, 0, 0, y] + 512*y*H[1, {6, 1}, 0, 1, 0, 1, 
         y] - 1920*y*H[1, {6, 1}, 0, 1, 0, {6, 0}, y] + 
       3840*y*H[1, {6, 1}, 0, 1, 0, {6, 1}, y] + 
       384*y*H[1, {6, 1}, 0, 1, 1, 0, y] + 384*y*H[1, {6, 1}, 0, 1, 1, 
         {6, 0}, y] - 768*y*H[1, {6, 1}, 0, 1, 1, {6, 1}, y] - 
       128*y*H[1, {6, 1}, 0, 1, {6, 0}, 0, y] + 
       512*y*H[1, {6, 1}, 0, 1, {6, 0}, 1, y] - 
       384*y*H[1, {6, 1}, 0, 1, {6, 0}, {6, 0}, y] + 
       768*y*H[1, {6, 1}, 0, 1, {6, 0}, {6, 1}, y] + 
       256*y*H[1, {6, 1}, 0, 1, {6, 1}, 0, y] - 
       1024*y*H[1, {6, 1}, 0, 1, {6, 1}, 1, y] + 
       768*y*H[1, {6, 1}, 0, 1, {6, 1}, {6, 0}, y] - 
       1536*y*H[1, {6, 1}, 0, 1, {6, 1}, {6, 1}, y] + 
       512*y*H[1, {6, 1}, 1, 0, 0, 1, y] - 384*y*H[1, {6, 1}, 1, 0, 0, 
         {6, 0}, y] + 768*y*H[1, {6, 1}, 1, 0, 0, {6, 1}, y] + 
       384*y*H[1, {6, 1}, 1, 0, 1, 0, y] + 384*y*H[1, {6, 1}, 1, 0, 1, 
         {6, 0}, y] - 768*y*H[1, {6, 1}, 1, 0, 1, {6, 1}, y] - 
       128*y*H[1, {6, 1}, 1, 0, {6, 0}, 0, y] + 
       512*y*H[1, {6, 1}, 1, 0, {6, 0}, 1, y] - 
       384*y*H[1, {6, 1}, 1, 0, {6, 0}, {6, 0}, y] + 
       768*y*H[1, {6, 1}, 1, 0, {6, 0}, {6, 1}, y] + 
       256*y*H[1, {6, 1}, 1, 0, {6, 1}, 0, y] - 
       1024*y*H[1, {6, 1}, 1, 0, {6, 1}, 1, y] + 
       768*y*H[1, {6, 1}, 1, 0, {6, 1}, {6, 0}, y] - 
       1536*y*H[1, {6, 1}, 1, 0, {6, 1}, {6, 1}, y] + 
       384*y*H[1, {6, 1}, 1, 1, 0, 0, y] + 1024*y*H[1, {6, 1}, 1, 1, 0, 1, 
         y] - 384*y*H[1, {6, 1}, 1, 1, 0, {6, 0}, y] + 
       768*y*H[1, {6, 1}, 1, 1, 0, {6, 1}, y] + 
       768*y*H[1, {6, 1}, 1, 1, 1, 0, y] + 768*y*H[1, {6, 1}, 1, 1, 1, 
         {6, 0}, y] - 1536*y*H[1, {6, 1}, 1, 1, 1, {6, 1}, y] - 
       256*y*H[1, {6, 1}, 1, 1, {6, 0}, 0, y] + 
       1024*y*H[1, {6, 1}, 1, 1, {6, 0}, 1, y] - 
       768*y*H[1, {6, 1}, 1, 1, {6, 0}, {6, 0}, y] + 
       1536*y*H[1, {6, 1}, 1, 1, {6, 0}, {6, 1}, y] + 
       512*y*H[1, {6, 1}, 1, 1, {6, 1}, 0, y] - 
       2048*y*H[1, {6, 1}, 1, 1, {6, 1}, 1, y] + 
       1536*y*H[1, {6, 1}, 1, 1, {6, 1}, {6, 0}, y] - 
       3072*y*H[1, {6, 1}, 1, 1, {6, 1}, {6, 1}, y]))/(-1 + y)^4 + 
   (-2101/(3*xW) - (2332*z2)/(3*xW) + (2464*z3)/(9*xW) + 
     ((176*(1 + xW)*(-11 + 16*xW))/(3*xW^2) + 352*(-1 + xW^(-2))*z2)*
      H[-1, xW] + (35611/27 - 1364/(3*xW) + (1628/3 - 264/xW)*z2 + 
       (4*(-821 + 352/xW)*z3)/9)*H[0, xW] + 
     (88*(-19 + 64*y - 59*y^2 + 16*y^3)*z2*H[0, y])/(3*(-1 + y)^3) + 
     ((-44*(15 - 58*xW + 35*xW^2))/(3*xW^2) + (352*(1 - 4*xW + xW^2)*z2)/
        (3*xW^2))*H[0, -1, xW] + (4708/3 - 792/xW + (704 - 352/xW)*z2)*
      H[0, 0, xW] + (176 - 176/xW^2)*H[-1, 0, -1, xW] + 
     176*(-1 + xW^(-2))*H[-1, 0, 0, xW] + (1232*(-1 + 2*xW)*H[0, 0, 0, xW])/
      (3*xW) + (88*H[0, 0, {6, 0}, y])/3 - (176*H[0, 0, {6, 1}, y])/3 - 
     (88*H[0, 1, {6, 0}, y])/3 + (176*H[0, 1, {6, 1}, y])/3 - 
     (88*H[1, 0, {6, 0}, y])/3 + (176*H[1, 0, {6, 1}, y])/3 - 
     (176*H[1, 1, {6, 0}, y])/3 + (352*H[1, 1, {6, 1}, y])/3 - 
     (176*(1 - 4*xW + xW^2)*H[0, -1, 0, -1, xW])/(3*xW^2) + 
     (176*(1 - 4*xW + xW^2)*H[0, -1, 0, 0, xW])/(3*xW^2) + 
     (1408*(-1 + 2*xW)*H[0, 0, 0, 0, xW])/(3*xW) + 
     ((22*(113 - 466*y + 750*y^2 - 486*y^3 + 119*y^4)*z2)/3 + 
       (132*(-7 + (28 + 3*xW)*y - 2*(21 + 2*xW)*y^2 + (28 + 3*xW)*y^3 - 
          7*y^4)*z2^2)/(5*xW) + 
       ((2*(33998 - 141990*y + 199695*y^2 - 125590*y^3 + 27749*y^4))/27 - 
         (8*(586 - 2550*y + 3475*y^2 - 1614*y^3 + 235*y^4)*z3)/9)*H[0, y] - 
       (8*(821 - 4164*y + 6950*y^2 - 4164*y^3 + 821*y^4)*z3*H[1, y])/9 + 
       (1 - y + y^2)*((44*(30 - 91*y + 30*y^2)*H[{6, 0}, y])/3 - 
         (88*(30 - 91*y + 30*y^2)*H[{6, 1}, y])/3) + 
       ((-4*(7128 - 34988*y + 58265*y^2 - 37958*y^3 + 8019*y^4))/27 - 
         (352*(6 - 29*y + 47*y^2 - 29*y^3 + 6*y^4)*z2)/3)*H[0, 0, y] + 
       (44*(15 - 82*y + 128*y^2 - 52*y^3 + 6*y^4)*H[0, {6, 0}, y])/3 - 
       (88*(15 - 82*y + 128*y^2 - 52*y^3 + 6*y^4)*H[0, {6, 1}, y])/3 + 
       ((-44*(147 - 614*y + 904*y^2 - 614*y^3 + 147*y^4))/3 - 
         (352*(12 - 56*y + 89*y^2 - 56*y^3 + 12*y^4)*z2)/3)*H[1, 0, y] + 
       (44*(21 - 134*y + 256*y^2 - 134*y^3 + 21*y^4)*H[1, {6, 0}, y])/3 - 
       (88*(21 - 134*y + 256*y^2 - 134*y^3 + 21*y^4)*H[1, {6, 1}, y])/3 - 
       (176*(16 - 66*y + 97*y^2 - 66*y^3 + 16*y^4)*H[0, 0, 0, 0, y])/3 - 
       (352*(16 - 66*y + 97*y^2 - 66*y^3 + 16*y^4)*H[1, 0, 0, 0, y])/3 + 
       (2 - 5*y + 2*y^2)*(-208*y*z3*H[0, 0, y] - 
         176*y*H[0, 0, 0, {6, 0}, y] + 352*y*H[0, 0, 0, {6, 1}, y] - 
         352*y*H[1, 0, 0, {6, 0}, y] + 704*y*H[1, 0, 0, {6, 1}, y]))/
      (-1 + y)^4 + ((3675 + 13952*y + 3675*y^2)/54 - 
       (2*(219 + 326*y + 219*y^2)*z3)/9 + (2*(49867 - 119930*y + 49867*y^2)*
         H[1, y])/27 - (176*(42 - 103*y + 42*y^2)*H[0, 1, y])/3 - 
       (352*(42 - 103*y + 42*y^2)*H[1, 1, y])/3 + 
       (88*(55 - 138*y + 55*y^2)*H[0, 1, 0, y])/3 + 
       (88*(53 - 134*y + 53*y^2)*H[1, 0, 0, y])/3 + 
       (176*(55 - 138*y + 55*y^2)*H[1, 1, 0, y])/3 + (2 - 5*y + 2*y^2)*
        (528*z2*H[1, y] - 704*z2*H[0, 1, y] - 1408*z2*H[1, 1, y] + 
         (1232*H[0, 0, 0, y])/3 + (2464*H[0, 0, 1, y])/3 + 
         (4928*H[0, 1, 1, y])/3 + (4928*H[1, 0, 1, y])/3 + 
         (9856*H[1, 1, 1, y])/3 - (2816*H[0, 0, 0, 1, y])/3 - 
         (2816*H[0, 0, 1, 0, y])/3 - (5632*H[0, 0, 1, 1, y])/3 - 
         (2816*H[0, 1, 0, 0, y])/3 - (5632*H[0, 1, 0, 1, y])/3 - 
         (5632*H[0, 1, 1, 0, y])/3 - (11264*H[0, 1, 1, 1, y])/3 - 
         (5632*H[1, 0, 0, 1, y])/3 - (5632*H[1, 0, 1, 0, y])/3 - 
         (11264*H[1, 0, 1, 1, y])/3 - (5632*H[1, 1, 0, 0, y])/3 - 
         (11264*H[1, 1, 0, 1, y])/3 - (11264*H[1, 1, 1, 0, y])/3 - 
         (22528*H[1, 1, 1, 1, y])/3))/(-1 + y)^2)*Log[muX] + 
   (-1694/(3*xW) - (132*z2)/xW + (7097/9 - 352/xW + (348 - 176/xW)*z2)*
      H[0, xW] + ((2*(-3898 + 12812*y - 11647*y^2 + 3199*y^3))/
        (9*(-1 + y)^3) + (8*(-42 + 150*y - 155*y^2 + 45*y^3)*z2)/(-1 + y)^3)*
      H[0, y] + (704*(-1 + 2*xW)*H[0, 0, xW])/(3*xW) + 
     ((-4*(1056 - 5218*y + 8557*y^2 - 5218*y^3 + 1056*y^4)*H[0, 0, y])/9 - 
       16*y*(2 - 5*y + 2*y^2)*z2*H[0, 0, y])/(-1 + y)^4 + 
     (704*(-1 + 2*xW)*H[0, 0, 0, xW])/(3*xW) + 
     ((699 + 7834*y + 699*y^2)/18 + (-6 + 152*y - 6*y^2)*z2 + 
       (704*(1 - (2 + xW)*y + y^2)*z3)/(9*xW) + 
       ((2*(7097 - 17362*y + 7097*y^2))/9 + 8*(87 - 218*y + 87*y^2)*z2)*
        H[1, y] + (2 - 5*y + 2*y^2)*((-1408*H[0, 1, y])/3 - 
         (1408*H[1, 0, y])/3 - (2816*H[1, 1, y])/3 + (704*H[0, 0, 0, y])/3 + 
         (1408*H[0, 0, 1, y])/3 + (1408*H[0, 1, 0, y])/3 + 
         (2816*H[0, 1, 1, y])/3 + (1408*H[1, 0, 0, y])/3 + 
         (2816*H[1, 0, 1, y])/3 + (2816*H[1, 1, 0, y])/3 + 
         (5632*H[1, 1, 1, y])/3))/(-1 + y)^2)*Log[muX]^2 + 
   (-1496/(9*xW) + (198 - 880/(9*xW))*H[0, xW] + 
     (44*(-42 + 144*y - 139*y^2 + 39*y^3)*H[0, y])/(9*(-1 + y)^3) + 
     (704*(-1 + 2*xW)*H[0, 0, xW])/(9*xW) - 
     (88*(16 - 74*y + 117*y^2 - 74*y^3 + 16*y^4)*H[0, 0, y])/(9*(-1 + y)^4) + 
     ((11*(1 + 42*y + y^2))/3 + (176*(-1 + (2 + xW)*y - y^2)*z2)/(3*xW) + 
       (44*(81 - 202*y + 81*y^2)*H[1, y])/9 + (2 - 5*y + 2*y^2)*
        ((-1408*H[0, 1, y])/9 - (1408*H[1, 0, y])/9 - (2816*H[1, 1, y])/9))/
      (-1 + y)^2)*Log[muX]^3 + ((176*(-1 + 2*xW)*H[0, xW])/(9*xW) + 
     ((308*(-1 + (2 + xW)*y - y^2))/(9*xW) + (2 - 5*y + 2*y^2)*
        ((176*H[0, y])/9 + (352*H[1, y])/9))/(-1 + y)^2)*Log[muX]^4 + 
   (176*(-1 + (2 + xW)*y - y^2)*Log[muX]^5)/(45*xW*(-1 + y)^2)) + 
 Cf*nf*((2*(542 - 909/xW)*z2)/27 + (-38 + 94/(5*xW))*z2^2 + 
   (2*(-515 + 912/xW)*z3)/27 + (256*(-1 + 2*xW)*z5)/(15*xW) + 
   ((16*(1 + xW)*(-11 + 31*xW))/xW^2 + 32*(-1 + xW^(-2))*z2 + 
     (96 - 96/xW^2)*z3)*H[-1, xW] + 
   (-121805/162 + 902/(3*xW) + (-2854/9 + 184/xW)*z2 + 
     (168*(-2 + xW^(-1))*z2^2)/5 + (4*(159 - 80/xW)*z3)/9)*H[0, xW] + 
   ((-32*(1 + xW)*(-17 + 37*xW))/(3*xW^2) + (128 - 128/xW^2)*z2)*
    H[-1, -1, xW] + ((-32*(1 + xW)*(-11 + 16*xW))/(3*xW^2) + 
     (96 - 96/xW^2)*z2)*H[-1, 0, xW] + 
   ((8*(45 + 41*xW - 40*xW^2))/(3*xW^2) - (32*(5 - 8*xW + 5*xW^2)*z2)/
      (3*xW^2) - (32*(1 - 4*xW + xW^2)*z3)/xW^2)*H[0, -1, xW] + 
   (836/3 - 592/(3*xW) + 48*(-2 + xW^(-1))*z2 + (256*(-1 + 2*xW)*z3)/(9*xW))*
    H[0, 0, xW] + (16 - 16/xW^2)*H[-1, 0, -1, xW] + 
   16*(-1 + xW^(-2))*H[-1, 0, 0, xW] + 
   ((32*(23 - 31/xW))/3 - (128*(1 - 4*xW + xW^2)*z2)/(3*xW^2))*
    H[0, -1, -1, xW] + ((8*(15 - 58*xW + 35*xW^2))/(3*xW^2) - 
     (32*(1 - 4*xW + xW^2)*z2)/xW^2)*H[0, -1, 0, xW] + 
   ((27270*(-1 + y)^2 + xW*(3369 + 71108*y + 3369*y^2) + 
       xWL*(54540*(-1 + y)^2 + xW*(-57126 + 269944*y - 57126*y^2)) + 
       xWL^2*(27270*(-1 + y)^2 + xW*(3369 + 71108*y + 3369*y^2)))/
      (324*xW*(-1 + y)^2) + ((4*(3621 + 5426*xWL + 3621*xWL^2))/9 + 
       16*(23 + 30*xWL + 23*xWL^2)*z2)*H[-1, xWL] - 
     (32*(655 + 924*xWL + 655*xWL^2)*H[-1, -1, xWL])/9 + 
     (16*(655 + 924*xWL + 655*xWL^2)*H[0, -1, xWL])/9 + 
     (320*(23 + 30*xWL + 23*xWL^2)*H[-1, -1, -1, xWL])/3 - 
     (160*(23 + 30*xWL + 23*xWL^2)*H[-1, -1, 0, xWL])/3 - 
     (160*(23 + 30*xWL + 23*xWL^2)*H[-1, 0, -1, xWL])/3 + 
     (80*(23 + 30*xWL + 23*xWL^2)*H[0, -1, 0, xWL])/3)/(1 + xWL)^2 + 
   ((8*(30 - 85*xW + 47*xW^2))/(3*xW^2) - (64*(1 - 4*xW + xW^2)*z2)/(3*xW^2))*
    H[0, 0, -1, xW] + (-1696/3 + 344/xW + 64*(-2 + xW^(-1))*z2)*
    H[0, 0, 0, xW] + 64*(-1 + xW^(-2))*H[-1, -1, 0, -1, xW] + 
   (64 - 64/xW^2)*H[-1, -1, 0, 0, xW] + 128*(-1 + xW^(-2))*
    H[-1, 0, -1, -1, xW] + 32*(-1 + xW^(-2))*H[-1, 0, -1, 0, xW] + 
   32*(-1 + xW^(-2))*H[-1, 0, 0, -1, xW] + (192 - 192/xW^2)*
    H[-1, 0, 0, 0, xW] + (16*(5 - 8*xW + 5*xW^2)*H[0, -1, 0, -1, xW])/
    (3*xW^2) - (16*(5 - 8*xW + 5*xW^2)*H[0, -1, 0, 0, xW])/(3*xW^2) - 
   (208*(-1 + 2*xW)*H[0, 0, 0, 0, xW])/(3*xW) + (16*H[0, 0, 1, {6, 0}, y])/
    3 - (32*H[0, 0, 1, {6, 1}, y])/3 + (32*H[0, 0, {6, 0}, 1, y])/3 - 
   (16*H[0, 0, {6, 0}, {6, 0}, y])/3 + (32*H[0, 0, {6, 0}, {6, 1}, y])/3 - 
   (64*H[0, 0, {6, 1}, 1, y])/3 + (32*H[0, 0, {6, 1}, {6, 0}, y])/3 - 
   (64*H[0, 0, {6, 1}, {6, 1}, y])/3 + (16*H[0, 1, 0, {6, 0}, y])/3 - 
   (32*H[0, 1, 0, {6, 1}, y])/3 - 16*H[0, 1, 1, {6, 0}, y] + 
   32*H[0, 1, 1, {6, 1}, y] - (32*H[0, 1, {6, 0}, 1, y])/3 + 
   (16*H[0, 1, {6, 0}, {6, 0}, y])/3 - (32*H[0, 1, {6, 0}, {6, 1}, y])/3 + 
   (64*H[0, 1, {6, 1}, 1, y])/3 - (32*H[0, 1, {6, 1}, {6, 0}, y])/3 + 
   (64*H[0, 1, {6, 1}, {6, 1}, y])/3 - 16*H[1, 0, 1, {6, 0}, y] + 
   32*H[1, 0, 1, {6, 1}, y] - (32*H[1, 0, {6, 0}, 1, y])/3 + 
   (16*H[1, 0, {6, 0}, {6, 0}, y])/3 - (32*H[1, 0, {6, 0}, {6, 1}, y])/3 + 
   (64*H[1, 0, {6, 1}, 1, y])/3 - (32*H[1, 0, {6, 1}, {6, 0}, y])/3 + 
   (64*H[1, 0, {6, 1}, {6, 1}, y])/3 - (16*H[1, 1, 0, {6, 0}, y])/3 + 
   (32*H[1, 1, 0, {6, 1}, y])/3 - 32*H[1, 1, 1, {6, 0}, y] + 
   64*H[1, 1, 1, {6, 1}, y] - (64*H[1, 1, {6, 0}, 1, y])/3 + 
   (32*H[1, 1, {6, 0}, {6, 0}, y])/3 - (64*H[1, 1, {6, 0}, {6, 1}, y])/3 + 
   (128*H[1, 1, {6, 1}, 1, y])/3 - (64*H[1, 1, {6, 1}, {6, 0}, y])/3 + 
   (128*H[1, 1, {6, 1}, {6, 1}, y])/3 + 
   (64*(1 - 4*xW + xW^2)*H[0, -1, -1, 0, -1, xW])/(3*xW^2) - 
   (64*(1 - 4*xW + xW^2)*H[0, -1, -1, 0, 0, xW])/(3*xW^2) + 
   (128*(1 - 4*xW + xW^2)*H[0, -1, 0, -1, -1, xW])/(3*xW^2) + 
   (32*(1 - 4*xW + xW^2)*H[0, -1, 0, -1, 0, xW])/(3*xW^2) + 
   (32*(1 - 4*xW + xW^2)*H[0, -1, 0, 0, -1, xW])/(3*xW^2) - 
   (64*(1 - 4*xW + xW^2)*H[0, -1, 0, 0, 0, xW])/xW^2 + 
   (32*(1 - 4*xW + xW^2)*H[0, 0, -1, 0, -1, xW])/(3*xW^2) - 
   (32*(1 - 4*xW + xW^2)*H[0, 0, -1, 0, 0, xW])/(3*xW^2) + 
   (256*(-2 + xW^(-1))*H[0, 0, 0, 0, 0, xW])/3 + 
   ((-4*(814 + 3684*xWL + 5543*xWL^2 + 3684*xWL^3 + 814*xWL^4)*z2)/9 + 
     (16*(289 + 1332*xWL + 1907*xWL^2 + 1332*xWL^3 + 289*xWL^4)*z2^2)/45 - 
     (8*(14 - 96*xWL - 143*xWL^2 - 96*xWL^3 + 14*xWL^4)*z3)/3 - 
     (64*((-1 + y)^2 + 4*xWL*(1 - (2 + xW)*y + y^2) + 
        4*xWL^3*(1 - (2 + xW)*y + y^2) + xW*(3 - 7*y + 3*y^2) - 
        3*xWL^2*(-2*(-1 + y)^2 + xW*(1 + y^2)) + 
        xWL^4*((-1 + y)^2 + xW*(3 - 7*y + 3*y^2)))*z2*z3)/(3*xW*(-1 + y)^2) - 
     (272*(1 - xWL^2 + xWL^4)*z5)/3 + 
     (128*(7 + 36*xWL + 56*xWL^2 + 36*xWL^3 + 7*xWL^4)*z3*H[-1, xWL])/9 + 
     ((2*(1364 + 9676*xWL + 14043*xWL^2 + 9676*xWL^3 + 1364*xWL^4))/9 - 
       (8*(95 + 332*xWL + 448*xWL^2 + 332*xWL^3 + 95*xWL^4)*z2)/3 + 
       (64*(2 - 11*xWL^2 + 2*xWL^4)*z3)/9)*H[0, xWL] - 
     (2*(4985 + 22344*xWL + 32137*xWL^2 + 22344*xWL^3 + 4985*xWL^4)*
       H[{{1, 3, 1}, 0}, xWL])/3 - 
     (4*(4985 + 22344*xWL + 32137*xWL^2 + 22344*xWL^3 + 4985*xWL^4)*
       H[{{1, 3, 1}, 1}, xWL])/9 + 
     ((8*(1016 + 4424*xWL + 6619*xWL^2 + 4424*xWL^3 + 1016*xWL^4))/9 - 
       (64*(7 + 36*xWL + 56*xWL^2 + 36*xWL^3 + 7*xWL^4)*z2)/9)*
      H[-1, 0, xWL] + ((8*(294 + 44*xWL - 303*xWL^2 + 44*xWL^3 + 294*xWL^4))/
        3 + (64*(7 + 36*xWL + 56*xWL^2 + 36*xWL^3 + 7*xWL^4)*z2)/3)*
      H[-1, {{1, 3, 1}, 0}, xWL] + 
     ((16*(294 + 44*xWL - 303*xWL^2 + 44*xWL^3 + 294*xWL^4))/9 + 
       (128*(7 + 36*xWL + 56*xWL^2 + 36*xWL^3 + 7*xWL^4)*z2)/9)*
      H[-1, {{1, 3, 1}, 1}, xWL] + 
     ((4*(364 + 1696*xWL + 2081*xWL^2 + 1696*xWL^3 + 364*xWL^4))/9 - 
       (32*(38 + 144*xWL + 169*xWL^2 + 144*xWL^3 + 38*xWL^4)*z2)/9)*
      H[0, 0, xWL] + ((-4*(1674 + 6164*xWL + 8397*xWL^2 + 6164*xWL^3 + 
          1674*xWL^4))/3 + (32*(11 + 36*xWL + 34*xWL^2 + 36*xWL^3 + 11*xWL^4)*
         z2)/3)*H[0, {{1, 3, 1}, 0}, xWL] + 
     ((-8*(1674 + 6164*xWL + 8397*xWL^2 + 6164*xWL^3 + 1674*xWL^4))/9 + 
       (64*(11 + 36*xWL + 34*xWL^2 + 36*xWL^3 + 11*xWL^4)*z2)/9)*
      H[0, {{1, 3, 1}, 1}, xWL] - 80*(23 + 102*xWL + 145*xWL^2 + 102*xWL^3 + 
       23*xWL^4)*H[{{1, 3, 1}, 0}, 0, xWL] + 
     240*(23 + 102*xWL + 145*xWL^2 + 102*xWL^3 + 23*xWL^4)*
      H[{{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + 
     160*(23 + 102*xWL + 145*xWL^2 + 102*xWL^3 + 23*xWL^4)*
      H[{{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
     (160*(23 + 102*xWL + 145*xWL^2 + 102*xWL^3 + 23*xWL^4)*
       H[{{1, 3, 1}, 1}, 0, xWL])/3 + 160*(23 + 102*xWL + 145*xWL^2 + 
       102*xWL^3 + 23*xWL^4)*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
     (320*(23 + 102*xWL + 145*xWL^2 + 102*xWL^3 + 23*xWL^4)*
       H[{{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL])/3 - 
     (80*(4 - 8*xWL - 19*xWL^2 - 8*xWL^3 + 4*xWL^4)*H[-1, 0, 0, xWL])/3 + 
     80*(27 + 68*xWL + 87*xWL^2 + 68*xWL^3 + 27*xWL^4)*
      H[-1, 0, {{1, 3, 1}, 0}, xWL] + 
     (160*(27 + 68*xWL + 87*xWL^2 + 68*xWL^3 + 27*xWL^4)*
       H[-1, 0, {{1, 3, 1}, 1}, xWL])/3 + 
     80*(27 + 68*xWL + 87*xWL^2 + 68*xWL^3 + 27*xWL^4)*
      H[-1, {{1, 3, 1}, 0}, 0, xWL] - 240*(27 + 68*xWL + 87*xWL^2 + 
       68*xWL^3 + 27*xWL^4)*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
     160*(27 + 68*xWL + 87*xWL^2 + 68*xWL^3 + 27*xWL^4)*
      H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
     (160*(27 + 68*xWL + 87*xWL^2 + 68*xWL^3 + 27*xWL^4)*
       H[-1, {{1, 3, 1}, 1}, 0, xWL])/3 - 
     160*(27 + 68*xWL + 87*xWL^2 + 68*xWL^3 + 27*xWL^4)*
      H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
     (320*(27 + 68*xWL + 87*xWL^2 + 68*xWL^3 + 27*xWL^4)*
       H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL])/3 - 
     (32*(141 + 484*xWL + 660*xWL^2 + 484*xWL^3 + 141*xWL^4)*
       H[0, -1, -1, xWL])/3 + (16*(141 + 484*xWL + 660*xWL^2 + 484*xWL^3 + 
        141*xWL^4)*H[0, 0, -1, xWL])/3 + 
     (40*(4 - 8*xWL - 19*xWL^2 - 8*xWL^3 + 4*xWL^4)*H[0, 0, 0, xWL])/3 - 
     8*(161 + 444*xWL + 565*xWL^2 + 444*xWL^3 + 161*xWL^4)*
      H[0, 0, {{1, 3, 1}, 0}, xWL] - 
     (16*(161 + 444*xWL + 565*xWL^2 + 444*xWL^3 + 161*xWL^4)*
       H[0, 0, {{1, 3, 1}, 1}, xWL])/3 - 
     40*(27 + 68*xWL + 87*xWL^2 + 68*xWL^3 + 27*xWL^4)*
      H[0, {{1, 3, 1}, 0}, 0, xWL] + 120*(27 + 68*xWL + 87*xWL^2 + 68*xWL^3 + 
       27*xWL^4)*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + 
     80*(27 + 68*xWL + 87*xWL^2 + 68*xWL^3 + 27*xWL^4)*
      H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
     (80*(27 + 68*xWL + 87*xWL^2 + 68*xWL^3 + 27*xWL^4)*
       H[0, {{1, 3, 1}, 1}, 0, xWL])/3 + 
     80*(27 + 68*xWL + 87*xWL^2 + 68*xWL^3 + 27*xWL^4)*
      H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
     (160*(27 + 68*xWL + 87*xWL^2 + 68*xWL^3 + 27*xWL^4)*
       H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL])/3 - 
     (256*(7 + 36*xWL + 56*xWL^2 + 36*xWL^3 + 7*xWL^4)*H[-1, 0, -1, -1, xWL])/
      9 + (128*(7 + 36*xWL + 56*xWL^2 + 36*xWL^3 + 7*xWL^4)*
       H[-1, 0, -1, {{1, 3, 1}, 0}, xWL])/3 + 
     (256*(7 + 36*xWL + 56*xWL^2 + 36*xWL^3 + 7*xWL^4)*
       H[-1, 0, -1, {{1, 3, 1}, 1}, xWL])/9 + 
     (128*(7 + 36*xWL + 56*xWL^2 + 36*xWL^3 + 7*xWL^4)*H[-1, 0, 0, -1, xWL])/
      9 - (64*(7 + 36*xWL + 56*xWL^2 + 36*xWL^3 + 7*xWL^4)*
       H[-1, 0, 0, {{1, 3, 1}, 0}, xWL])/3 - 
     (128*(7 + 36*xWL + 56*xWL^2 + 36*xWL^3 + 7*xWL^4)*
       H[-1, 0, 0, {{1, 3, 1}, 1}, xWL])/9 + 
     (256*(7 + 36*xWL + 56*xWL^2 + 36*xWL^3 + 7*xWL^4)*
       H[-1, {{1, 3, 1}, 0}, -1, -1, xWL])/3 - 
     128*(7 + 36*xWL + 56*xWL^2 + 36*xWL^3 + 7*xWL^4)*
      H[-1, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, xWL] - 
     (256*(7 + 36*xWL + 56*xWL^2 + 36*xWL^3 + 7*xWL^4)*
       H[-1, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, xWL])/3 - 
     (128*(7 + 36*xWL + 56*xWL^2 + 36*xWL^3 + 7*xWL^4)*
       H[-1, {{1, 3, 1}, 0}, 0, -1, xWL])/3 + 
     64*(7 + 36*xWL + 56*xWL^2 + 36*xWL^3 + 7*xWL^4)*H[-1, {{1, 3, 1}, 0}, 0, 
       {{1, 3, 1}, 0}, xWL] + (128*(7 + 36*xWL + 56*xWL^2 + 36*xWL^3 + 
        7*xWL^4)*H[-1, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, xWL])/3 + 
     (512*(7 + 36*xWL + 56*xWL^2 + 36*xWL^3 + 7*xWL^4)*
       H[-1, {{1, 3, 1}, 1}, -1, -1, xWL])/9 - 
     (256*(7 + 36*xWL + 56*xWL^2 + 36*xWL^3 + 7*xWL^4)*
       H[-1, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, xWL])/3 - 
     (512*(7 + 36*xWL + 56*xWL^2 + 36*xWL^3 + 7*xWL^4)*
       H[-1, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, xWL])/9 - 
     (256*(7 + 36*xWL + 56*xWL^2 + 36*xWL^3 + 7*xWL^4)*
       H[-1, {{1, 3, 1}, 1}, 0, -1, xWL])/9 + 
     (128*(7 + 36*xWL + 56*xWL^2 + 36*xWL^3 + 7*xWL^4)*
       H[-1, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, xWL])/3 + 
     (256*(7 + 36*xWL + 56*xWL^2 + 36*xWL^3 + 7*xWL^4)*
       H[-1, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, xWL])/9 - 
     (128*(56 + 216*xWL + 259*xWL^2 + 216*xWL^3 + 56*xWL^4)*
       H[0, 0, -1, -1, xWL])/9 + (64*(11 + 36*xWL + 34*xWL^2 + 36*xWL^3 + 
        11*xWL^4)*H[0, 0, -1, {{1, 3, 1}, 0}, xWL])/3 + 
     (128*(11 + 36*xWL + 34*xWL^2 + 36*xWL^3 + 11*xWL^4)*
       H[0, 0, -1, {{1, 3, 1}, 1}, xWL])/9 + 
     (64*(56 + 216*xWL + 259*xWL^2 + 216*xWL^3 + 56*xWL^4)*
       H[0, 0, 0, -1, xWL])/9 - (32*(56 + 216*xWL + 259*xWL^2 + 216*xWL^3 + 
        56*xWL^4)*H[0, 0, 0, {{1, 3, 1}, 0}, xWL])/3 - 
     (64*(56 + 216*xWL + 259*xWL^2 + 216*xWL^3 + 56*xWL^4)*
       H[0, 0, 0, {{1, 3, 1}, 1}, xWL])/9 + 
     (128*(11 + 36*xWL + 34*xWL^2 + 36*xWL^3 + 11*xWL^4)*
       H[0, {{1, 3, 1}, 0}, -1, -1, xWL])/3 - 
     64*(11 + 36*xWL + 34*xWL^2 + 36*xWL^3 + 11*xWL^4)*
      H[0, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, xWL] - 
     (128*(11 + 36*xWL + 34*xWL^2 + 36*xWL^3 + 11*xWL^4)*
       H[0, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, xWL])/3 - 
     (64*(11 + 36*xWL + 34*xWL^2 + 36*xWL^3 + 11*xWL^4)*
       H[0, {{1, 3, 1}, 0}, 0, -1, xWL])/3 + 
     32*(11 + 36*xWL + 34*xWL^2 + 36*xWL^3 + 11*xWL^4)*
      H[0, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, xWL] + 
     (64*(11 + 36*xWL + 34*xWL^2 + 36*xWL^3 + 11*xWL^4)*
       H[0, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, xWL])/3 + 
     (256*(11 + 36*xWL + 34*xWL^2 + 36*xWL^3 + 11*xWL^4)*
       H[0, {{1, 3, 1}, 1}, -1, -1, xWL])/9 - 
     (128*(11 + 36*xWL + 34*xWL^2 + 36*xWL^3 + 11*xWL^4)*
       H[0, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, xWL])/3 - 
     (256*(11 + 36*xWL + 34*xWL^2 + 36*xWL^3 + 11*xWL^4)*
       H[0, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, xWL])/9 - 
     (128*(11 + 36*xWL + 34*xWL^2 + 36*xWL^3 + 11*xWL^4)*
       H[0, {{1, 3, 1}, 1}, 0, -1, xWL])/9 + 
     (64*(11 + 36*xWL + 34*xWL^2 + 36*xWL^3 + 11*xWL^4)*
       H[0, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, xWL])/3 + 
     (128*(11 + 36*xWL + 34*xWL^2 + 36*xWL^3 + 11*xWL^4)*
       H[0, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, xWL])/9 + 
     (1 + 4*xWL + 5*xWL^2 + 4*xWL^3 + xWL^4)*
      ((208*z2 - 192*z3)*H[{{1, 3, 1}, 0}, xWL] + ((416*z2)/3 - 128*z3)*
        H[{{1, 3, 1}, 1}, xWL] + 192*z2*H[0, -1, xWL] - 
       576*z2*H[{{1, 3, 1}, 0}, -1, xWL] + 480*z2*H[{{1, 3, 1}, 0}, 0, xWL] - 
       576*z2*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
       384*z2*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
       384*z2*H[{{1, 3, 1}, 1}, -1, xWL] + 320*z2*H[{{1, 3, 1}, 1}, 0, xWL] - 
       384*z2*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
       256*z2*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
       416*H[0, -1, {{1, 3, 1}, 0}, xWL] + 
       (832*H[0, -1, {{1, 3, 1}, 1}, xWL])/3 + 
       832*H[{{1, 3, 1}, 0}, -1, -1, xWL] - 1248*H[{{1, 3, 1}, 0}, -1, 
         {{1, 3, 1}, 0}, xWL] - 832*H[{{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, 
         xWL] - 416*H[{{1, 3, 1}, 0}, 0, -1, xWL] + 
       624*H[{{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, xWL] + 
       416*H[{{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, xWL] + 
       (1664*H[{{1, 3, 1}, 1}, -1, -1, xWL])/3 - 
       832*H[{{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, xWL] - 
       (1664*H[{{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, xWL])/3 - 
       (832*H[{{1, 3, 1}, 1}, 0, -1, xWL])/3 + 
       416*H[{{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, xWL] + 
       (832*H[{{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, xWL])/3 + 
       1280*H[0, -1, -1, -1, xWL] - 640*H[0, -1, -1, 0, xWL] - 
       640*H[0, -1, 0, -1, xWL] + 960*H[0, -1, 0, {{1, 3, 1}, 0}, xWL] + 
       640*H[0, -1, 0, {{1, 3, 1}, 1}, xWL] + 
       960*H[0, -1, {{1, 3, 1}, 0}, 0, xWL] - 
       2880*H[0, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
       1920*H[0, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
       640*H[0, -1, {{1, 3, 1}, 1}, 0, xWL] - 
       1920*H[0, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
       1280*H[0, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
       320*H[0, 0, -1, 0, xWL] - 480*H[0, 0, {{1, 3, 1}, 0}, 0, xWL] + 
       1440*H[0, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + 
       960*H[0, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
       320*H[0, 0, {{1, 3, 1}, 1}, 0, xWL] + 
       960*H[0, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
       640*H[0, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] - 
       3840*H[{{1, 3, 1}, 0}, -1, -1, -1, xWL] + 
       1920*H[{{1, 3, 1}, 0}, -1, -1, 0, xWL] + 
       1920*H[{{1, 3, 1}, 0}, -1, 0, -1, xWL] - 
       2880*H[{{1, 3, 1}, 0}, -1, 0, {{1, 3, 1}, 0}, xWL] - 
       1920*H[{{1, 3, 1}, 0}, -1, 0, {{1, 3, 1}, 1}, xWL] - 
       2880*H[{{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, 0, xWL] + 
       8640*H[{{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + 
       5760*H[{{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
       1920*H[{{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, 0, xWL] + 
       5760*H[{{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
       3840*H[{{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
       2688*H[{{1, 3, 1}, 0}, 0, -1, -1, xWL] - 
       960*H[{{1, 3, 1}, 0}, 0, -1, 0, xWL] - 
       1152*H[{{1, 3, 1}, 0}, 0, -1, {{1, 3, 1}, 0}, xWL] - 
       768*H[{{1, 3, 1}, 0}, 0, -1, {{1, 3, 1}, 1}, xWL] - 
       1344*H[{{1, 3, 1}, 0}, 0, 0, -1, xWL] + 
       2016*H[{{1, 3, 1}, 0}, 0, 0, {{1, 3, 1}, 0}, xWL] + 
       1344*H[{{1, 3, 1}, 0}, 0, 0, {{1, 3, 1}, 1}, xWL] + 
       1440*H[{{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, 0, xWL] - 
       4320*H[{{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
       2880*H[{{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
       960*H[{{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, 0, xWL] - 
       2880*H[{{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
       1920*H[{{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] - 
       2304*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, -1, xWL] + 
       3456*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, xWL] + 
       2304*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, xWL] + 
       1152*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, -1, xWL] - 
       1728*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, xWL] - 
       1152*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, xWL] - 
       1536*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, -1, xWL] + 
       2304*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, xWL] + 
       1536*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, xWL] + 
       768*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, -1, xWL] - 
       1152*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, xWL] - 
       768*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, xWL] - 
       2560*H[{{1, 3, 1}, 1}, -1, -1, -1, xWL] + 
       1280*H[{{1, 3, 1}, 1}, -1, -1, 0, xWL] + 
       1280*H[{{1, 3, 1}, 1}, -1, 0, -1, xWL] - 
       1920*H[{{1, 3, 1}, 1}, -1, 0, {{1, 3, 1}, 0}, xWL] - 
       1280*H[{{1, 3, 1}, 1}, -1, 0, {{1, 3, 1}, 1}, xWL] - 
       1920*H[{{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, 0, xWL] + 
       5760*H[{{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + 
       3840*H[{{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
       1280*H[{{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, 0, xWL] + 
       3840*H[{{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
       2560*H[{{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
       1792*H[{{1, 3, 1}, 1}, 0, -1, -1, xWL] - 
       640*H[{{1, 3, 1}, 1}, 0, -1, 0, xWL] - 
       768*H[{{1, 3, 1}, 1}, 0, -1, {{1, 3, 1}, 0}, xWL] - 
       512*H[{{1, 3, 1}, 1}, 0, -1, {{1, 3, 1}, 1}, xWL] - 
       896*H[{{1, 3, 1}, 1}, 0, 0, -1, xWL] + 
       1344*H[{{1, 3, 1}, 1}, 0, 0, {{1, 3, 1}, 0}, xWL] + 
       896*H[{{1, 3, 1}, 1}, 0, 0, {{1, 3, 1}, 1}, xWL] + 
       960*H[{{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, 0, xWL] - 
       2880*H[{{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
       1920*H[{{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
       640*H[{{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, 0, xWL] - 
       1920*H[{{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
       1280*H[{{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] - 
       1536*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, -1, xWL] + 
       2304*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, xWL] + 
       1536*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, xWL] + 
       768*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, -1, xWL] - 
       1152*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, xWL] - 
       768*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, xWL] - 
       1024*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, -1, xWL] + 
       1536*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, xWL] + 
       1024*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, xWL] + 
       512*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, -1, xWL] - 
       768*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, xWL] - 
       512*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, xWL]) + 
     (1 - xWL^2 + xWL^4)*(-32*z2^2*H[-1, xWL] + 16*z2^2*H[0, xWL] - 
       (128*z3*H[-1, 0, xWL])/3 + 128*z3*H[-1, {{1, 3, 1}, 0}, xWL] + 
       (256*z3*H[-1, {{1, 3, 1}, 1}, xWL])/3 + (64*z3*H[0, 0, xWL])/3 - 
       64*z3*H[0, {{1, 3, 1}, 0}, xWL] - (128*z3*H[0, {{1, 3, 1}, 1}, xWL])/
        3 - 128*z2*H[-1, 0, -1, xWL] + (320*z2*H[-1, 0, 0, xWL])/3 - 
       128*z2*H[-1, 0, {{1, 3, 1}, 0}, xWL] - 
       (256*z2*H[-1, 0, {{1, 3, 1}, 1}, xWL])/3 + 
       384*z2*H[-1, {{1, 3, 1}, 0}, -1, xWL] - 
       320*z2*H[-1, {{1, 3, 1}, 0}, 0, xWL] + 
       384*z2*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + 
       256*z2*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
       256*z2*H[-1, {{1, 3, 1}, 1}, -1, xWL] - 
       (640*z2*H[-1, {{1, 3, 1}, 1}, 0, xWL])/3 + 
       256*z2*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
       (512*z2*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL])/3 + 
       64*z2*H[0, 0, -1, xWL] - (160*z2*H[0, 0, 0, xWL])/3 + 
       64*z2*H[0, 0, {{1, 3, 1}, 0}, xWL] + 
       (128*z2*H[0, 0, {{1, 3, 1}, 1}, xWL])/3 - 
       192*z2*H[0, {{1, 3, 1}, 0}, -1, xWL] + 
       160*z2*H[0, {{1, 3, 1}, 0}, 0, xWL] - 
       192*z2*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
       128*z2*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
       128*z2*H[0, {{1, 3, 1}, 1}, -1, xWL] + 
       (320*z2*H[0, {{1, 3, 1}, 1}, 0, xWL])/3 - 
       128*z2*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
       (256*z2*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL])/3 - 
       (2560*H[-1, 0, -1, -1, -1, xWL])/3 + (1280*H[-1, 0, -1, -1, 0, xWL])/
        3 + (1280*H[-1, 0, -1, 0, -1, xWL])/3 - 
       640*H[-1, 0, -1, 0, {{1, 3, 1}, 0}, xWL] - 
       (1280*H[-1, 0, -1, 0, {{1, 3, 1}, 1}, xWL])/3 - 
       640*H[-1, 0, -1, {{1, 3, 1}, 0}, 0, xWL] + 
       1920*H[-1, 0, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + 
       1280*H[-1, 0, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
       (1280*H[-1, 0, -1, {{1, 3, 1}, 1}, 0, xWL])/3 + 
       1280*H[-1, 0, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
       (2560*H[-1, 0, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL])/3 + 
       (1792*H[-1, 0, 0, -1, -1, xWL])/3 - (640*H[-1, 0, 0, -1, 0, xWL])/3 - 
       256*H[-1, 0, 0, -1, {{1, 3, 1}, 0}, xWL] - 
       (512*H[-1, 0, 0, -1, {{1, 3, 1}, 1}, xWL])/3 - 
       (896*H[-1, 0, 0, 0, -1, xWL])/3 + 448*H[-1, 0, 0, 0, {{1, 3, 1}, 0}, 
         xWL] + (896*H[-1, 0, 0, 0, {{1, 3, 1}, 1}, xWL])/3 + 
       320*H[-1, 0, 0, {{1, 3, 1}, 0}, 0, xWL] - 
       960*H[-1, 0, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
       640*H[-1, 0, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
       (640*H[-1, 0, 0, {{1, 3, 1}, 1}, 0, xWL])/3 - 
       640*H[-1, 0, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
       (1280*H[-1, 0, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL])/3 - 
       512*H[-1, 0, {{1, 3, 1}, 0}, -1, -1, xWL] + 
       768*H[-1, 0, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, xWL] + 
       512*H[-1, 0, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, xWL] + 
       256*H[-1, 0, {{1, 3, 1}, 0}, 0, -1, xWL] - 
       384*H[-1, 0, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, xWL] - 
       256*H[-1, 0, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, xWL] - 
       (1024*H[-1, 0, {{1, 3, 1}, 1}, -1, -1, xWL])/3 + 
       512*H[-1, 0, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, xWL] + 
       (1024*H[-1, 0, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, xWL])/3 + 
       (512*H[-1, 0, {{1, 3, 1}, 1}, 0, -1, xWL])/3 - 
       256*H[-1, 0, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, xWL] - 
       (512*H[-1, 0, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, xWL])/3 + 
       2560*H[-1, {{1, 3, 1}, 0}, -1, -1, -1, xWL] - 
       1280*H[-1, {{1, 3, 1}, 0}, -1, -1, 0, xWL] - 
       1280*H[-1, {{1, 3, 1}, 0}, -1, 0, -1, xWL] + 
       1920*H[-1, {{1, 3, 1}, 0}, -1, 0, {{1, 3, 1}, 0}, xWL] + 
       1280*H[-1, {{1, 3, 1}, 0}, -1, 0, {{1, 3, 1}, 1}, xWL] + 
       1920*H[-1, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, 0, xWL] - 
       5760*H[-1, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
       3840*H[-1, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
       1280*H[-1, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, 0, xWL] - 
       3840*H[-1, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
       2560*H[-1, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] - 
       1792*H[-1, {{1, 3, 1}, 0}, 0, -1, -1, xWL] + 
       640*H[-1, {{1, 3, 1}, 0}, 0, -1, 0, xWL] + 
       768*H[-1, {{1, 3, 1}, 0}, 0, -1, {{1, 3, 1}, 0}, xWL] + 
       512*H[-1, {{1, 3, 1}, 0}, 0, -1, {{1, 3, 1}, 1}, xWL] + 
       896*H[-1, {{1, 3, 1}, 0}, 0, 0, -1, xWL] - 
       1344*H[-1, {{1, 3, 1}, 0}, 0, 0, {{1, 3, 1}, 0}, xWL] - 
       896*H[-1, {{1, 3, 1}, 0}, 0, 0, {{1, 3, 1}, 1}, xWL] - 
       960*H[-1, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, 0, xWL] + 
       2880*H[-1, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + 
       1920*H[-1, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
       640*H[-1, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, 0, xWL] + 
       1920*H[-1, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
       1280*H[-1, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
       1536*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, -1, xWL] - 
       2304*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, xWL] - 
       1536*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, xWL] - 
       768*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, -1, xWL] + 
       1152*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, xWL] + 
       768*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, xWL] + 
       1024*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, -1, xWL] - 
       1536*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, xWL] - 
       1024*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, xWL] - 
       512*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, -1, xWL] + 
       768*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, xWL] + 
       512*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, xWL] + 
       (5120*H[-1, {{1, 3, 1}, 1}, -1, -1, -1, xWL])/3 - 
       (2560*H[-1, {{1, 3, 1}, 1}, -1, -1, 0, xWL])/3 - 
       (2560*H[-1, {{1, 3, 1}, 1}, -1, 0, -1, xWL])/3 + 
       1280*H[-1, {{1, 3, 1}, 1}, -1, 0, {{1, 3, 1}, 0}, xWL] + 
       (2560*H[-1, {{1, 3, 1}, 1}, -1, 0, {{1, 3, 1}, 1}, xWL])/3 + 
       1280*H[-1, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, 0, xWL] - 
       3840*H[-1, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
       2560*H[-1, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
       (2560*H[-1, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, 0, xWL])/3 - 
       2560*H[-1, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
       (5120*H[-1, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL])/
        3 - (3584*H[-1, {{1, 3, 1}, 1}, 0, -1, -1, xWL])/3 + 
       (1280*H[-1, {{1, 3, 1}, 1}, 0, -1, 0, xWL])/3 + 
       512*H[-1, {{1, 3, 1}, 1}, 0, -1, {{1, 3, 1}, 0}, xWL] + 
       (1024*H[-1, {{1, 3, 1}, 1}, 0, -1, {{1, 3, 1}, 1}, xWL])/3 + 
       (1792*H[-1, {{1, 3, 1}, 1}, 0, 0, -1, xWL])/3 - 
       896*H[-1, {{1, 3, 1}, 1}, 0, 0, {{1, 3, 1}, 0}, xWL] - 
       (1792*H[-1, {{1, 3, 1}, 1}, 0, 0, {{1, 3, 1}, 1}, xWL])/3 - 
       640*H[-1, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, 0, xWL] + 
       1920*H[-1, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + 
       1280*H[-1, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
       (1280*H[-1, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, 0, xWL])/3 + 
       1280*H[-1, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
       (2560*H[-1, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL])/
        3 + 1024*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, -1, xWL] - 
       1536*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, xWL] - 
       1024*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, xWL] - 
       512*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, -1, xWL] + 
       768*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, xWL] + 
       512*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, xWL] + 
       (2048*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, -1, xWL])/3 - 
       1024*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, xWL] - 
       (2048*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, xWL])/
        3 - (1024*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, -1, xWL])/3 + 
       512*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, xWL] + 
       (1024*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, xWL])/
        3 + (1280*H[0, 0, -1, -1, -1, xWL])/3 - (640*H[0, 0, -1, -1, 0, xWL])/
        3 - (640*H[0, 0, -1, 0, -1, xWL])/3 + 
       320*H[0, 0, -1, 0, {{1, 3, 1}, 0}, xWL] + 
       (640*H[0, 0, -1, 0, {{1, 3, 1}, 1}, xWL])/3 + 
       320*H[0, 0, -1, {{1, 3, 1}, 0}, 0, xWL] - 
       960*H[0, 0, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
       640*H[0, 0, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
       (640*H[0, 0, -1, {{1, 3, 1}, 1}, 0, xWL])/3 - 
       640*H[0, 0, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
       (1280*H[0, 0, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL])/3 - 
       (896*H[0, 0, 0, -1, -1, xWL])/3 + (320*H[0, 0, 0, -1, 0, xWL])/3 + 
       128*H[0, 0, 0, -1, {{1, 3, 1}, 0}, xWL] + 
       (256*H[0, 0, 0, -1, {{1, 3, 1}, 1}, xWL])/3 + 
       (448*H[0, 0, 0, 0, -1, xWL])/3 - 224*H[0, 0, 0, 0, {{1, 3, 1}, 0}, 
         xWL] - (448*H[0, 0, 0, 0, {{1, 3, 1}, 1}, xWL])/3 - 
       160*H[0, 0, 0, {{1, 3, 1}, 0}, 0, xWL] + 
       480*H[0, 0, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + 
       320*H[0, 0, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
       (320*H[0, 0, 0, {{1, 3, 1}, 1}, 0, xWL])/3 + 
       320*H[0, 0, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
       (640*H[0, 0, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL])/3 + 
       256*H[0, 0, {{1, 3, 1}, 0}, -1, -1, xWL] - 
       384*H[0, 0, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, xWL] - 
       256*H[0, 0, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, xWL] - 
       128*H[0, 0, {{1, 3, 1}, 0}, 0, -1, xWL] + 
       192*H[0, 0, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, xWL] + 
       128*H[0, 0, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, xWL] + 
       (512*H[0, 0, {{1, 3, 1}, 1}, -1, -1, xWL])/3 - 
       256*H[0, 0, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, xWL] - 
       (512*H[0, 0, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, xWL])/3 - 
       (256*H[0, 0, {{1, 3, 1}, 1}, 0, -1, xWL])/3 + 
       128*H[0, 0, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, xWL] + 
       (256*H[0, 0, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, xWL])/3 - 
       1280*H[0, {{1, 3, 1}, 0}, -1, -1, -1, xWL] + 
       640*H[0, {{1, 3, 1}, 0}, -1, -1, 0, xWL] + 
       640*H[0, {{1, 3, 1}, 0}, -1, 0, -1, xWL] - 
       960*H[0, {{1, 3, 1}, 0}, -1, 0, {{1, 3, 1}, 0}, xWL] - 
       640*H[0, {{1, 3, 1}, 0}, -1, 0, {{1, 3, 1}, 1}, xWL] - 
       960*H[0, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, 0, xWL] + 
       2880*H[0, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + 
       1920*H[0, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
       640*H[0, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, 0, xWL] + 
       1920*H[0, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
       1280*H[0, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
       896*H[0, {{1, 3, 1}, 0}, 0, -1, -1, xWL] - 
       320*H[0, {{1, 3, 1}, 0}, 0, -1, 0, xWL] - 
       384*H[0, {{1, 3, 1}, 0}, 0, -1, {{1, 3, 1}, 0}, xWL] - 
       256*H[0, {{1, 3, 1}, 0}, 0, -1, {{1, 3, 1}, 1}, xWL] - 
       448*H[0, {{1, 3, 1}, 0}, 0, 0, -1, xWL] + 
       672*H[0, {{1, 3, 1}, 0}, 0, 0, {{1, 3, 1}, 0}, xWL] + 
       448*H[0, {{1, 3, 1}, 0}, 0, 0, {{1, 3, 1}, 1}, xWL] + 
       480*H[0, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, 0, xWL] - 
       1440*H[0, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
       960*H[0, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
       320*H[0, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, 0, xWL] - 
       960*H[0, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
       640*H[0, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] - 
       768*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, -1, xWL] + 
       1152*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, xWL] + 
       768*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, xWL] + 
       384*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, -1, xWL] - 
       576*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, xWL] - 
       384*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, xWL] - 
       512*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, -1, xWL] + 
       768*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, xWL] + 
       512*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, xWL] + 
       256*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, -1, xWL] - 
       384*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, xWL] - 
       256*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, xWL] - 
       (2560*H[0, {{1, 3, 1}, 1}, -1, -1, -1, xWL])/3 + 
       (1280*H[0, {{1, 3, 1}, 1}, -1, -1, 0, xWL])/3 + 
       (1280*H[0, {{1, 3, 1}, 1}, -1, 0, -1, xWL])/3 - 
       640*H[0, {{1, 3, 1}, 1}, -1, 0, {{1, 3, 1}, 0}, xWL] - 
       (1280*H[0, {{1, 3, 1}, 1}, -1, 0, {{1, 3, 1}, 1}, xWL])/3 - 
       640*H[0, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, 0, xWL] + 
       1920*H[0, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + 
       1280*H[0, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
       (1280*H[0, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, 0, xWL])/3 + 
       1280*H[0, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
       (2560*H[0, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL])/
        3 + (1792*H[0, {{1, 3, 1}, 1}, 0, -1, -1, xWL])/3 - 
       (640*H[0, {{1, 3, 1}, 1}, 0, -1, 0, xWL])/3 - 
       256*H[0, {{1, 3, 1}, 1}, 0, -1, {{1, 3, 1}, 0}, xWL] - 
       (512*H[0, {{1, 3, 1}, 1}, 0, -1, {{1, 3, 1}, 1}, xWL])/3 - 
       (896*H[0, {{1, 3, 1}, 1}, 0, 0, -1, xWL])/3 + 
       448*H[0, {{1, 3, 1}, 1}, 0, 0, {{1, 3, 1}, 0}, xWL] + 
       (896*H[0, {{1, 3, 1}, 1}, 0, 0, {{1, 3, 1}, 1}, xWL])/3 + 
       320*H[0, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, 0, xWL] - 
       960*H[0, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
       640*H[0, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
       (640*H[0, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, 0, xWL])/3 - 
       640*H[0, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
       (1280*H[0, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL])/
        3 - 512*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, -1, xWL] + 
       768*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, xWL] + 
       512*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, xWL] + 
       256*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, -1, xWL] - 
       384*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, xWL] - 
       256*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, xWL] - 
       (1024*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, -1, xWL])/3 + 
       512*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, xWL] + 
       (1024*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, xWL])/
        3 + (512*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, -1, xWL])/3 - 
       256*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, xWL] - 
       (512*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, xWL])/3))/
    (1 + xWL)^4 + (((3557 - 10814*y + 9078*y^2 - 7886*y^3 + 2693*y^4)*z2)/
      27 + (2*(91 - 259*y + 260*y^2 - 259*y^3 + 91*y^4)*z2^2)/5 - 
     (4*(797 - 2846*y + 3648*y^2 - 2846*y^3 + 797*y^4)*z3)/27 - 
     (16*(32 - 194*y + 349*y^2 - 194*y^3 + 32*y^4)*z5)/15 + 
     ((-50866 + 201144*y - 267117*y^2 + 190352*y^3 - 45991*y^4)/81 - 
       (4*(224 - 802*y + 909*y^2 - 558*y^3 + 137*y^4)*z2)/9 - 
       (56*(18 - 77*y + 116*y^2 - 77*y^3 + 18*y^4)*z2^2)/15 + 
       (8*(78 - 506*y + 937*y^2 - 514*y^3 + 81*y^4)*z3)/9)*H[0, y] + 
     ((-4*(139 - 528*y + 704*y^2 - 508*y^3 + 133*y^4)*z2)/3 - 
       (112*(18 - 77*y + 116*y^2 - 77*y^3 + 18*y^4)*z2^2)/15 + 
       (8*(159 - 1020*y + 1874*y^2 - 1020*y^3 + 159*y^4)*z3)/9)*H[1, y] - 
     (2*(1545 - 6164*y + 7709*y^2 - 6164*y^3 + 1545*y^4)*H[{6, 0}, y])/9 + 
     (4*(1545 - 6164*y + 7709*y^2 - 6164*y^3 + 1545*y^4)*H[{6, 1}, y])/9 + 
     ((2*(9216 - 43738*y + 75199*y^2 - 61234*y^3 + 14616*y^4))/81 + 
       (8*(102 - 584*y + 1025*y^2 - 584*y^3 + 102*y^4)*z2)/9 - 
       (16*(32 - 166*y + 279*y^2 - 166*y^3 + 32*y^4)*z3)/9)*H[0, 0, y] + 
     ((16*(120 - 523*y + 788*y^2 - 543*y^3 + 127*y^4))/3 - 
       (128*(8 - 42*y + 71*y^2 - 42*y^3 + 8*y^4)*z3)/9)*H[0, 1, y] - 
     (4*(280 - 1406*y + 1909*y^2 - 674*y^3 + 64*y^4)*H[0, {6, 0}, y])/9 + 
     (8*(280 - 1406*y + 1909*y^2 - 674*y^3 + 64*y^4)*H[0, {6, 1}, y])/9 + 
     ((8*(656 - 2530*y + 3359*y^2 - 2650*y^3 + 698*y^4))/9 + 
       (16*(105 - 550*y + 928*y^2 - 550*y^3 + 105*y^4)*z2)/9 - 
       (128*(8 - 42*y + 71*y^2 - 42*y^3 + 8*y^4)*z3)/9)*H[1, 0, y] - 
     (256*(8 - 42*y + 71*y^2 - 42*y^3 + 8*y^4)*z3*H[1, 1, y])/9 + 
     (8*(116 - 118*y - 463*y^2 - 118*y^3 + 116*y^4)*H[1, {6, 0}, y])/9 - 
     (16*(116 - 118*y - 463*y^2 - 118*y^3 + 116*y^4)*H[1, {6, 1}, y])/9 + 
     (1 - y + y^2)*(-48*(1 - 3*y + y^2)*H[{6, 0}, 0, y] + 
       (16*(30 - 91*y + 30*y^2)*H[{6, 0}, 1, y])/3 - 
       (8*(48 - 145*y + 48*y^2)*H[{6, 0}, {6, 0}, y])/3 + 
       (16*(48 - 145*y + 48*y^2)*H[{6, 0}, {6, 1}, y])/3 + 
       96*(1 - 3*y + y^2)*H[{6, 1}, 0, y] - 
       (32*(30 - 91*y + 30*y^2)*H[{6, 1}, 1, y])/3 + 
       (16*(48 - 145*y + 48*y^2)*H[{6, 1}, {6, 0}, y])/3 - 
       (32*(48 - 145*y + 48*y^2)*H[{6, 1}, {6, 1}, y])/3) + 
     ((-8*(58 - 232*y + 359*y^2 - 302*y^3 + 79*y^4))/3 - 
       (64*(6 - 29*y + 47*y^2 - 29*y^3 + 6*y^4)*z2)/3)*H[0, 0, 0, y] + 
     ((-16*(62 - 257*y + 390*y^2 - 287*y^3 + 71*y^4))/3 - 
       (32*(24 - 110*y + 173*y^2 - 110*y^3 + 24*y^4)*z2)/3)*H[0, 0, 1, y] - 
     (8*(7 - 7*y + 6*y^2 - 37*y^3 + 16*y^4)*H[0, 0, {6, 0}, y])/9 + 
     (16*(7 - 7*y + 6*y^2 - 37*y^3 + 16*y^4)*H[0, 0, {6, 1}, y])/9 + 
     ((-8*(281 - 1010*y + 1347*y^2 - 1160*y^3 + 326*y^4))/9 - 
       (64*(12 - 56*y + 89*y^2 - 56*y^3 + 12*y^4)*z2)/3)*H[0, 1, 0, y] + 
     (8*(181 - 1024*y + 1761*y^2 - 874*y^3 + 136*y^4)*H[0, 1, {6, 0}, y])/9 - 
     (16*(181 - 1024*y + 1761*y^2 - 874*y^3 + 136*y^4)*H[0, 1, {6, 1}, y])/
      9 - (16*(4 - 25*y + 47*y^2 - 25*y^3 + 4*y^4)*H[0, {6, 0}, 0, y])/3 + 
     (16*(15 - 82*y + 128*y^2 - 52*y^3 + 6*y^4)*H[0, {6, 0}, 1, y])/3 - 
     (8*(23 - 132*y + 222*y^2 - 102*y^3 + 14*y^4)*H[0, {6, 0}, {6, 0}, y])/
      3 + (16*(23 - 132*y + 222*y^2 - 102*y^3 + 14*y^4)*
       H[0, {6, 0}, {6, 1}, y])/3 + (32*(4 - 25*y + 47*y^2 - 25*y^3 + 4*y^4)*
       H[0, {6, 1}, 0, y])/3 - (32*(15 - 82*y + 128*y^2 - 52*y^3 + 6*y^4)*
       H[0, {6, 1}, 1, y])/3 + (16*(23 - 132*y + 222*y^2 - 102*y^3 + 14*y^4)*
       H[0, {6, 1}, {6, 0}, y])/3 - 
     (32*(23 - 132*y + 222*y^2 - 102*y^3 + 14*y^4)*H[0, {6, 1}, {6, 1}, y])/
      3 + ((-8*(97 - 382*y + 539*y^2 - 412*y^3 + 106*y^4))/3 - 
       (128*(6 - 29*y + 47*y^2 - 29*y^3 + 6*y^4)*z2)/3)*H[1, 0, 0, y] + 
     ((-16*(127 - 524*y + 764*y^2 - 524*y^3 + 127*y^4))/3 - 
       (64*(24 - 110*y + 173*y^2 - 110*y^3 + 24*y^4)*z2)/3)*H[1, 0, 1, y] + 
     (8*(61 - 292*y + 429*y^2 - 202*y^3 + 34*y^4)*H[1, 0, {6, 0}, y])/9 - 
     (16*(61 - 292*y + 429*y^2 - 202*y^3 + 34*y^4)*H[1, 0, {6, 1}, y])/9 + 
     ((-8*(571 - 2050*y + 2598*y^2 - 2050*y^3 + 571*y^4))/9 - 
       (128*(12 - 56*y + 89*y^2 - 56*y^3 + 12*y^4)*z2)/3)*H[1, 1, 0, y] + 
     (8*(317 - 1898*y + 3522*y^2 - 1898*y^3 + 317*y^4)*H[1, 1, {6, 0}, y])/
      9 - (16*(317 - 1898*y + 3522*y^2 - 1898*y^3 + 317*y^4)*
       H[1, 1, {6, 1}, y])/9 - (32*(4 - 25*y + 47*y^2 - 25*y^3 + 4*y^4)*
       H[1, {6, 0}, 0, y])/3 + (16*(21 - 134*y + 256*y^2 - 134*y^3 + 21*y^4)*
       H[1, {6, 0}, 1, y])/3 - (8*(37 - 234*y + 444*y^2 - 234*y^3 + 37*y^4)*
       H[1, {6, 0}, {6, 0}, y])/3 + 
     (16*(37 - 234*y + 444*y^2 - 234*y^3 + 37*y^4)*H[1, {6, 0}, {6, 1}, y])/
      3 + (64*(4 - 25*y + 47*y^2 - 25*y^3 + 4*y^4)*H[1, {6, 1}, 0, y])/3 - 
     (32*(21 - 134*y + 256*y^2 - 134*y^3 + 21*y^4)*H[1, {6, 1}, 1, y])/3 + 
     (16*(37 - 234*y + 444*y^2 - 234*y^3 + 37*y^4)*H[1, {6, 1}, {6, 0}, y])/
      3 - (32*(37 - 234*y + 444*y^2 - 234*y^3 + 37*y^4)*
       H[1, {6, 1}, {6, 1}, y])/3 + 
     (16*(26 - 79*y + 87*y^2 - 79*y^3 + 26*y^4)*H[0, 0, 0, 0, y])/3 + 
     (16*(1 + 34*y - 89*y^2 + 34*y^3 + y^4)*H[0, 0, 0, {6, 0}, y])/3 - 
     (32*(1 + 34*y - 89*y^2 + 34*y^3 + y^4)*H[0, 0, 0, {6, 1}, y])/3 + 
     (16*(45 - 130*y + 132*y^2 - 130*y^3 + 45*y^4)*H[1, 0, 0, 0, y])/3 + 
     (16*(1 + 72*y - 184*y^2 + 72*y^3 + y^4)*H[1, 0, 0, {6, 0}, y])/3 - 
     (32*(1 + 72*y - 184*y^2 + 72*y^3 + y^4)*H[1, 0, 0, {6, 1}, y])/3 + 
     (2 - 5*y + 2*y^2)*((-64*(4 - 3*y + 4*y^2)*H[0, 0, 0, 0, 0, y])/3 - 
       (64*(8 - 13*y + 8*y^2)*H[0, 0, 0, 0, 1, y])/3 - 
       (128*y*H[0, 0, 0, 0, {6, 0}, y])/3 + (256*y*H[0, 0, 0, 0, {6, 1}, y])/
        3 - (32*(16 - 27*y + 16*y^2)*H[0, 0, 0, 1, 0, y])/3 - 
       (160*y*H[0, 0, 0, 1, {6, 0}, y])/3 + (320*y*H[0, 0, 0, 1, {6, 1}, y])/
        3 - 64*y*H[0, 0, 0, {6, 0}, 1, y] + 32*y*H[0, 0, 0, {6, 0}, {6, 0}, 
         y] - 64*y*H[0, 0, 0, {6, 0}, {6, 1}, y] + 
       128*y*H[0, 0, 0, {6, 1}, 1, y] - 64*y*H[0, 0, 0, {6, 1}, {6, 0}, y] + 
       128*y*H[0, 0, 0, {6, 1}, {6, 1}, y] - 
       (32*(16 - 29*y + 16*y^2)*H[0, 0, 1, 0, 0, y])/3 - 
       32*y*H[0, 0, 1, 0, {6, 0}, y] + 64*y*H[0, 0, 1, 0, {6, 1}, y] - 
       (64*(8 - 13*y + 8*y^2)*H[0, 1, 0, 0, 0, y])/3 - 
       64*y*H[0, 1, 0, 0, {6, 0}, y] + 128*y*H[0, 1, 0, 0, {6, 1}, y] - 
       (128*(4 - 3*y + 4*y^2)*H[1, 0, 0, 0, 0, y])/3 - 
       (128*(8 - 13*y + 8*y^2)*H[1, 0, 0, 0, 1, y])/3 - 
       (256*y*H[1, 0, 0, 0, {6, 0}, y])/3 + (512*y*H[1, 0, 0, 0, {6, 1}, y])/
        3 - (64*(16 - 27*y + 16*y^2)*H[1, 0, 0, 1, 0, y])/3 - 
       (320*y*H[1, 0, 0, 1, {6, 0}, y])/3 + (640*y*H[1, 0, 0, 1, {6, 1}, y])/
        3 - 128*y*H[1, 0, 0, {6, 0}, 1, y] + 64*y*H[1, 0, 0, {6, 0}, {6, 0}, 
         y] - 128*y*H[1, 0, 0, {6, 0}, {6, 1}, y] + 
       256*y*H[1, 0, 0, {6, 1}, 1, y] - 128*y*H[1, 0, 0, {6, 1}, {6, 0}, y] + 
       256*y*H[1, 0, 0, {6, 1}, {6, 1}, y] - 
       (64*(16 - 29*y + 16*y^2)*H[1, 0, 1, 0, 0, y])/3 - 
       64*y*H[1, 0, 1, 0, {6, 0}, y] + 128*y*H[1, 0, 1, 0, {6, 1}, y] - 
       (128*(8 - 13*y + 8*y^2)*H[1, 1, 0, 0, 0, y])/3 - 
       128*y*H[1, 1, 0, 0, {6, 0}, y] + 256*y*H[1, 1, 0, 0, {6, 1}, y]))/
    (-1 + y)^4 + ((-43*(959 - 2026*y + 959*y^2)*H[1, y])/81 + 
     (16*(35 - 88*y + 35*y^2)*z2*H[0, 1, y])/3 + 
     ((16*(187 - 450*y + 187*y^2))/3 + (16*(71 - 178*y + 71*y^2)*z2)/3)*
      H[1, 1, y] - (32*(74 - 181*y + 74*y^2)*H[0, 1, 1, y])/3 - 
     (64*(74 - 181*y + 74*y^2)*H[1, 1, 1, y])/3 + 
     (16*(51 - 128*y + 51*y^2)*H[0, 0, 1, 0, y])/3 + 
     (16*(49 - 124*y + 49*y^2)*H[0, 1, 0, 0, y])/3 + 
     (32*(51 - 128*y + 51*y^2)*H[0, 1, 0, 1, y])/3 + 
     (16*(101 - 254*y + 101*y^2)*H[0, 1, 1, 0, y])/3 + 
     (32*(49 - 124*y + 49*y^2)*H[1, 0, 0, 1, y])/3 + 
     (16*(97 - 246*y + 97*y^2)*H[1, 0, 1, 0, y])/3 + 
     (16*(95 - 242*y + 95*y^2)*H[1, 1, 0, 0, y])/3 + 
     (64*(51 - 128*y + 51*y^2)*H[1, 1, 0, 1, y])/3 + 
     (32*(101 - 254*y + 101*y^2)*H[1, 1, 1, 0, y])/3 + 
     (2 - 5*y + 2*y^2)*(-256*z2*H[0, 1, 1, y] - 512*z2*H[1, 1, 1, y] + 
       (416*H[0, 0, 0, 1, y])/3 + (832*H[0, 0, 1, 1, y])/3 + 
       (1664*H[0, 1, 1, 1, y])/3 + (1664*H[1, 0, 1, 1, y])/3 + 
       (3328*H[1, 1, 1, 1, y])/3 - (1024*H[0, 0, 0, 1, 1, y])/3 - 
       (1024*H[0, 0, 1, 0, 1, y])/3 - (1024*H[0, 0, 1, 1, 0, y])/3 - 
       (2048*H[0, 0, 1, 1, 1, y])/3 - (1024*H[0, 1, 0, 0, 1, y])/3 - 
       (1024*H[0, 1, 0, 1, 0, y])/3 - (2048*H[0, 1, 0, 1, 1, y])/3 - 
       (1024*H[0, 1, 1, 0, 0, y])/3 - (2048*H[0, 1, 1, 0, 1, y])/3 - 
       (2048*H[0, 1, 1, 1, 0, y])/3 - (4096*H[0, 1, 1, 1, 1, y])/3 - 
       (2048*H[1, 0, 0, 1, 1, y])/3 - (2048*H[1, 0, 1, 0, 1, y])/3 - 
       (2048*H[1, 0, 1, 1, 0, y])/3 - (4096*H[1, 0, 1, 1, 1, y])/3 - 
       (2048*H[1, 1, 0, 0, 1, y])/3 - (2048*H[1, 1, 0, 1, 0, y])/3 - 
       (4096*H[1, 1, 0, 1, 1, y])/3 - (2048*H[1, 1, 1, 0, 0, y])/3 - 
       (4096*H[1, 1, 1, 0, 1, y])/3 - (4096*H[1, 1, 1, 1, 0, y])/3 - 
       (8192*H[1, 1, 1, 1, 1, y])/3))/(-1 + y)^2 + 
   (382/(3*xW) + (424*z2)/(3*xW) - (448*z3)/(9*xW) + 
     ((-32*(1 + xW)*(-11 + 16*xW))/(3*xW^2) + (64 - 64/xW^2)*z2)*H[-1, xW] + 
     (-6430/27 + 248/(3*xW) + (-296/3 + 48/xW)*z2 + (256*(-1 + 2*xW)*z3)/
        (9*xW))*H[0, xW] - (16*(-19 + 64*y - 59*y^2 + 16*y^3)*z2*H[0, y])/
      (3*(-1 + y)^3) + ((8*(15 - 58*xW + 35*xW^2))/(3*xW^2) - 
       (64*(1 - 4*xW + xW^2)*z2)/(3*xW^2))*H[0, -1, xW] + 
     (-856/3 + 144/xW + 64*(-2 + xW^(-1))*z2)*H[0, 0, xW] + 
     32*(-1 + xW^(-2))*H[-1, 0, -1, xW] + (32 - 32/xW^2)*H[-1, 0, 0, xW] - 
     (224*(-1 + 2*xW)*H[0, 0, 0, xW])/(3*xW) - (16*H[0, 0, {6, 0}, y])/3 + 
     (32*H[0, 0, {6, 1}, y])/3 + (16*H[0, 1, {6, 0}, y])/3 - 
     (32*H[0, 1, {6, 1}, y])/3 + (16*H[1, 0, {6, 0}, y])/3 - 
     (32*H[1, 0, {6, 1}, y])/3 + (32*H[1, 1, {6, 0}, y])/3 - 
     (64*H[1, 1, {6, 1}, y])/3 + (32*(1 - 4*xW + xW^2)*H[0, -1, 0, -1, xW])/
      (3*xW^2) - (32*(1 - 4*xW + xW^2)*H[0, -1, 0, 0, xW])/(3*xW^2) - 
     (256*(-1 + 2*xW)*H[0, 0, 0, 0, xW])/(3*xW) + 
     ((-4*(113 - 466*y + 750*y^2 - 486*y^3 + 119*y^4)*z2)/3 - 
       (24*(-7 + (28 + 3*xW)*y - 2*(21 + 2*xW)*y^2 + (28 + 3*xW)*y^3 - 7*y^4)*
         z2^2)/(5*xW) + ((-4*(3046 - 12774*y + 18087*y^2 - 11462*y^3 + 
            2545*y^4))/27 + (64*(8 - 42*y + 71*y^2 - 42*y^3 + 8*y^4)*z3)/9)*
        H[0, y] + (128*(8 - 42*y + 71*y^2 - 42*y^3 + 8*y^4)*z3*H[1, y])/9 + 
       (1 - y + y^2)*((-80 + (728*y)/3 - 80*y^2)*H[{6, 0}, y] + 
         (16*(30 - 91*y + 30*y^2)*H[{6, 1}, y])/3) + 
       ((8*(648 - 3136*y + 5185*y^2 - 3406*y^3 + 729*y^4))/27 + 
         (64*(6 - 29*y + 47*y^2 - 29*y^3 + 6*y^4)*z2)/3)*H[0, 0, y] - 
       (8*(15 - 82*y + 128*y^2 - 52*y^3 + 6*y^4)*H[0, {6, 0}, y])/3 + 
       (16*(15 - 82*y + 128*y^2 - 52*y^3 + 6*y^4)*H[0, {6, 1}, y])/3 + 
       ((8*(147 - 614*y + 904*y^2 - 614*y^3 + 147*y^4))/3 + 
         (64*(12 - 56*y + 89*y^2 - 56*y^3 + 12*y^4)*z2)/3)*H[1, 0, y] - 
       (8*(21 - 134*y + 256*y^2 - 134*y^3 + 21*y^4)*H[1, {6, 0}, y])/3 + 
       (16*(21 - 134*y + 256*y^2 - 134*y^3 + 21*y^4)*H[1, {6, 1}, y])/3 + 
       (32*(16 - 66*y + 97*y^2 - 66*y^3 + 16*y^4)*H[0, 0, 0, 0, y])/3 + 
       (64*(16 - 66*y + 97*y^2 - 66*y^3 + 16*y^4)*H[1, 0, 0, 0, y])/3 + 
       (2 - 5*y + 2*y^2)*(32*y*H[0, 0, 0, {6, 0}, y] - 
         64*y*H[0, 0, 0, {6, 1}, y] + 64*y*H[1, 0, 0, {6, 0}, y] - 
         128*y*H[1, 0, 0, {6, 1}, y]))/(-1 + y)^4 + 
     ((-267 - 1492*y - 267*y^2)/27 - (16*(3 - 34*y + 3*y^2)*z3)/9 - 
       (4*(4511 - 10858*y + 4511*y^2)*H[1, y])/27 + 
       (32*(42 - 103*y + 42*y^2)*H[0, 1, y])/3 + 
       (64*(42 - 103*y + 42*y^2)*H[1, 1, y])/3 - 
       (16*(55 - 138*y + 55*y^2)*H[0, 1, 0, y])/3 - 
       (16*(53 - 134*y + 53*y^2)*H[1, 0, 0, y])/3 - 
       (32*(55 - 138*y + 55*y^2)*H[1, 1, 0, y])/3 + (2 - 5*y + 2*y^2)*
        (-96*z2*H[1, y] + 128*z2*H[0, 1, y] + 256*z2*H[1, 1, y] - 
         (224*H[0, 0, 0, y])/3 - (448*H[0, 0, 1, y])/3 - 
         (896*H[0, 1, 1, y])/3 - (896*H[1, 0, 1, y])/3 - 
         (1792*H[1, 1, 1, y])/3 + (512*H[0, 0, 0, 1, y])/3 + 
         (512*H[0, 0, 1, 0, y])/3 + (1024*H[0, 0, 1, 1, y])/3 + 
         (512*H[0, 1, 0, 0, y])/3 + (1024*H[0, 1, 0, 1, y])/3 + 
         (1024*H[0, 1, 1, 0, y])/3 + (2048*H[0, 1, 1, 1, y])/3 + 
         (1024*H[1, 0, 0, 1, y])/3 + (1024*H[1, 0, 1, 0, y])/3 + 
         (2048*H[1, 0, 1, 1, y])/3 + (1024*H[1, 1, 0, 0, y])/3 + 
         (2048*H[1, 1, 0, 1, y])/3 + (2048*H[1, 1, 1, 0, y])/3 + 
         (4096*H[1, 1, 1, 1, y])/3))/(-1 + y)^2)*Log[muX] + 
   (308/(3*xW) + (-1286/9 + 64/xW + 32*(-2 + xW^(-1))*z2)*H[0, xW] - 
     (4*(-350 + 1156*y - 1061*y^2 + 293*y^3)*H[0, y])/(9*(-1 + y)^3) - 
     (128*(-1 + 2*xW)*H[0, 0, xW])/(3*xW) + 
     (8*(96 - 470*y + 767*y^2 - 470*y^3 + 96*y^4)*H[0, 0, y])/
      (9*(-1 + y)^4) - (128*(-1 + 2*xW)*H[0, 0, 0, xW])/(3*xW) + 
     ((-57 - 734*y - 57*y^2)/9 + (24*(1 - (2 + xW)*y + y^2)*z2)/xW + 
       (128*(-1 + (2 + xW)*y - y^2)*z3)/(9*xW) - 
       (4*(643 - 1574*y + 643*y^2)*H[1, y])/9 + (2 - 5*y + 2*y^2)*
        (-32*z2*H[0, y] - 64*z2*H[1, y] + (256*H[0, 1, y])/3 + 
         (256*H[1, 0, y])/3 + (512*H[1, 1, y])/3 - (128*H[0, 0, 0, y])/3 - 
         (256*H[0, 0, 1, y])/3 - (256*H[0, 1, 0, y])/3 - 
         (512*H[0, 1, 1, y])/3 - (256*H[1, 0, 0, y])/3 - 
         (512*H[1, 0, 1, y])/3 - (512*H[1, 1, 0, y])/3 - 
         (1024*H[1, 1, 1, y])/3))/(-1 + y)^2)*Log[muX]^2 + 
   (272/(9*xW) + (-36 + 160/(9*xW))*H[0, xW] - 
     (8*(-42 + 144*y - 139*y^2 + 39*y^3)*H[0, y])/(9*(-1 + y)^3) - 
     (128*(-1 + 2*xW)*H[0, 0, xW])/(9*xW) + 
     (16*(16 - 74*y + 117*y^2 - 74*y^3 + 16*y^4)*H[0, 0, y])/(9*(-1 + y)^4) + 
     ((-2*(1 + 42*y + y^2))/3 + (32*(1 - (2 + xW)*y + y^2)*z2)/(3*xW) + 
       (-72 + (1616*y)/9 - 72*y^2)*H[1, y] + (2 - 5*y + 2*y^2)*
        ((256*H[0, 1, y])/9 + (256*H[1, 0, y])/9 + (512*H[1, 1, y])/9))/
      (-1 + y)^2)*Log[muX]^3 + ((32*(-2 + xW^(-1))*H[0, xW])/9 + 
     ((56*(1 - (2 + xW)*y + y^2))/(9*xW) + (2 - 5*y + 2*y^2)*
        ((-32*H[0, y])/9 - (64*H[1, y])/9))/(-1 + y)^2)*Log[muX]^4 + 
   (32*(1 - (2 + xW)*y + y^2)*Log[muX]^5)/(45*xW*(-1 + y)^2)) + 
 Cf^2*(-1/10*((814 + 213*xW)*z2^2)/xW - (3476*(-1 + 2*xW)*z2^3)/(35*xW) + 
   (4*(-791 + 856/xW)*z3)/3 + (256*(-2 + xW^(-1))*z3^2)/9 + 
   z2*(-513/2 - 638/xW + (956/3 - 192/xW)*z3) + (536 - 256/xW)*z5 + 
   ((8*(1 + xW)*(-303 + 985*xW))/xW^2 + (40*(1 + xW)*(-1 + 13*xW)*z2)/xW^2 - 
     (1104*(-1 + xW)*(1 + xW)*z2^2)/(5*xW^2) + (576 - 576/xW^2)*z3)*
    H[-1, xW] + (16*(1 + y)*(37 - 106*y + 37*y^2)*z2*H[-1, y])/
    (3*(-1 + y)^3) + (-35043/4 + 3086/xW + (-2749/5 + 1416/(5*xW))*z2^2 + 
     (7772/3 - 1568/xW)*z3 + z2*(-3528 + 1896/xW + (256 - 128/xW)*z3) + 
     (512*(-1 + 2*xW)*z5)/(5*xW))*H[0, xW] + 
   ((-48*(1 + xW)*(-61 + 161*xW))/xW^2 + (768 - 768/xW^2)*z2 + 
     576*(-1 + xW^(-2))*z3)*H[-1, -1, xW] + 
   ((-12*(1 + xW)*(-221 + 333*xW))/xW^2 + (576 - 576/xW^2)*z2 + 
     864*(-1 + xW^(-2))*z3)*H[-1, 0, xW] + 
   (-1572 + 2664/xW^2 + 740/xW - (8*(22 - 141*xW + 91*xW^2)*z2)/xW^2 + 
     (368*(1 - 4*xW + xW^2)*z2^2)/(5*xW^2) + (96*(1 + xW)^2*z3)/xW^2)*
    H[0, -1, xW] + (7196 - 4268/xW - (24*(9 + 4*xW)*z2)/xW - 
     (1008*(-1 + 2*xW)*z2^2)/(5*xW) + (896*(-1 + 2*xW)*z3)/(3*xW))*
    H[0, 0, xW] + ((128*(1 + xW)*(-17 + 37*xW))/xW^2 + 768*(-1 + xW^(-2))*z2)*
    H[-1, -1, -1, xW] + ((128*(1 + xW)*(-11 + 16*xW))/xW^2 + 
     576*(-1 + xW^(-2))*z2)*H[-1, -1, 0, xW] + 
   ((8*(1 + xW)*(-97 + 57*xW))/xW^2 + (288 - 288/xW^2)*z2)*H[-1, 0, -1, xW] + 
   ((-8*(1 + xW)*(-33 + 13*xW))/xW^2 + 576*(-1 + xW^(-2))*z2)*
    H[-1, 0, 0, xW] - (16*(37 - 69*y - 69*y^2 + 37*y^3)*H[-1, 0, 0, y])/
    (-1 + y)^3 - (16*(1 + y)*(37 - 106*y + 37*y^2)*H[-1, 0, {6, 0}, y])/
    (-1 + y)^3 + (32*(1 + y)*(37 - 106*y + 37*y^2)*H[-1, 0, {6, 1}, y])/
    (-1 + y)^3 + ((16*(-90 - 175*xW + 149*xW^2))/xW^2 + 
     (128*(1 + xW)^2*z2)/xW^2 + (192*(1 - 4*xW + xW^2)*z3)/xW^2)*
    H[0, -1, -1, xW] + ((4*(255 - 466*xW + 77*xW^2))/xW^2 + 
     (96*(1 + xW)^2*z2)/xW^2 + (288*(1 - 4*xW + xW^2)*z3)/xW^2)*
    H[0, -1, 0, xW] + ((4*(492 - 757*xW + 113*xW^2))/xW^2 + 
     (64*(1 + xW)^2*z2)/xW^2 + (96*(1 - 4*xW + xW^2)*z3)/xW^2)*
    H[0, 0, -1, xW] + (-10144 + 5668/xW + 576*(-2 + xW^(-1))*z2 + 
     (512*(-1 + 2*xW)*z3)/(3*xW))*H[0, 0, 0, xW] + 
   384*(-1 + xW^(-2))*H[-1, -1, 0, -1, xW] + (384 - 384/xW^2)*
    H[-1, -1, 0, 0, xW] + (192*(1 + y)*(3 - 10*y + 3*y^2)*H[-1, -1, 0, 0, y])/
    (-1 + y)^3 + 768*(-1 + xW^(-2))*H[-1, 0, -1, -1, xW] + 
   192*(-1 + xW^(-2))*H[-1, 0, -1, 0, xW] + 192*(-1 + xW^(-2))*
    H[-1, 0, 0, -1, xW] + (1152*(-1 + xW^2)*H[-1, 0, 0, 0, xW])/xW^2 + 
   (64*(1 + y)*(3 - 10*y + 3*y^2)*H[-1, 0, 0, 0, y])/(-1 + y)^3 + 
   (192*(1 + y)*(3 - 10*y + 3*y^2)*H[-1, 0, 0, 1, y])/(-1 + y)^3 + 
   (64*(1 + y)*(3 - 10*y + 3*y^2)*H[-1, 0, 1, 0, y])/(-1 + y)^3 - 
   (96*(1 + y)*(3 - 10*y + 3*y^2)*H[-1, 1, 0, 0, y])/(-1 + y)^3 + 
   (-2944 + 3968/xW + (256*(1 - 4*xW + xW^2)*z2)/xW^2)*H[0, -1, -1, -1, xW] + 
   ((-32*(15 - 58*xW + 35*xW^2))/xW^2 + (192*(1 - 4*xW + xW^2)*z2)/xW^2)*
    H[0, -1, -1, 0, xW] + ((8*(-49 + 22*xW + 9*xW^2))/xW^2 - 
     (96*(1 - 4*xW + xW^2)*z2)/xW^2)*H[0, -1, 0, -1, xW] + 
   (-176 + 32/xW^2 + 224/xW + (192*(1 - 4*xW + xW^2)*z2)/xW^2)*
    H[0, -1, 0, 0, xW] + ((-32*(30 - 85*xW + 47*xW^2))/xW^2 + 
     (128*(1 - 4*xW + xW^2)*z2)/xW^2)*H[0, 0, -1, -1, xW] + 
   ((8*(45 - 50*xW + 13*xW^2))/xW^2 + (96*(1 - 4*xW + xW^2)*z2)/xW^2)*
    H[0, 0, -1, 0, xW] + ((8*(90 - 131*xW + 49*xW^2))/xW^2 + 
     (64*(1 - 4*xW + xW^2)*z2)/xW^2)*H[0, 0, 0, -1, xW] + 
   (2872 - 2400/xW + 384*(-2 + xW^(-1))*z2)*H[0, 0, 0, 0, xW] + 
   ((-8*(-16 + 124*y - 319*y^2 + 342*y^3 - 222*y^4 + 39*y^5)*
       H[0, 0, 1, {6, 0}, y])/(-1 + y)^3 + 
     (16*(-16 + 124*y - 319*y^2 + 342*y^3 - 222*y^4 + 39*y^5)*
       H[0, 0, 1, {6, 1}, y])/(-1 + y)^3)/(1 - y + y^2) - 
   (96*(1 + y)*(3 - 10*y + 3*y^2)*H[1, -1, 0, 0, y])/(-1 + y)^3 + 
   (3 - 7*y - 7*y^2 + 3*y^3)*((48*z3*H[-1, y])/(-1 + y)^3 - 
     (64*z2*H[-1, -1, y])/(-1 + y)^3 - (16*z2*H[-1, 0, y])/(-1 + y)^3 + 
     (32*z2*H[-1, 1, y])/(-1 + y)^3 + (32*z2*H[1, -1, y])/(-1 + y)^3 + 
     (192*H[-1, -1, 0, {6, 0}, y])/(-1 + y)^3 - (384*H[-1, -1, 0, {6, 1}, y])/
      (-1 + y)^3 - (160*H[-1, 0, 0, {6, 0}, y])/(-1 + y)^3 + 
     (320*H[-1, 0, 0, {6, 1}, y])/(-1 + y)^3 + (64*H[-1, 0, 1, {6, 0}, y])/
      (-1 + y)^3 - (128*H[-1, 0, 1, {6, 1}, y])/(-1 + y)^3 + 
     (48*H[-1, 0, {6, 0}, 0, y])/(-1 + y)^3 + (192*H[-1, 0, {6, 0}, 1, y])/
      (-1 + y)^3 - (48*H[-1, 0, {6, 0}, {6, 0}, y])/(-1 + y)^3 + 
     (96*H[-1, 0, {6, 0}, {6, 1}, y])/(-1 + y)^3 - 
     (96*H[-1, 0, {6, 1}, 0, y])/(-1 + y)^3 - (384*H[-1, 0, {6, 1}, 1, y])/
      (-1 + y)^3 + (96*H[-1, 0, {6, 1}, {6, 0}, y])/(-1 + y)^3 - 
     (192*H[-1, 0, {6, 1}, {6, 1}, y])/(-1 + y)^3 - 
     (96*H[-1, 1, 0, {6, 0}, y])/(-1 + y)^3 + (192*H[-1, 1, 0, {6, 1}, y])/
      (-1 + y)^3 - (96*H[1, -1, 0, {6, 0}, y])/(-1 + y)^3 + 
     (192*H[1, -1, 0, {6, 1}, y])/(-1 + y)^3) + 
   (384 - 384/xW^2)*H[-1, -1, -1, 0, -1, xW] + 
   384*(-1 + xW^(-2))*H[-1, -1, -1, 0, 0, xW] + 
   (768 - 768/xW^2)*H[-1, -1, 0, -1, -1, xW] + 
   (192 - 192/xW^2)*H[-1, -1, 0, -1, 0, xW] + 
   (192 - 192/xW^2)*H[-1, -1, 0, 0, -1, xW] + 1152*(-1 + xW^(-2))*
    H[-1, -1, 0, 0, 0, xW] + 1536*(1 - xW^(-2))*H[-1, 0, -1, -1, -1, xW] + 
   (384 - 384/xW^2)*H[-1, 0, -1, -1, 0, xW] + 192*(-1 + xW^(-2))*
    H[-1, 0, -1, 0, -1, xW] + (96 - 96/xW^2)*H[-1, 0, -1, 0, 0, xW] + 
   (384 - 384/xW^2)*H[-1, 0, 0, -1, -1, xW] + 
   (96 - 96/xW^2)*H[-1, 0, 0, -1, 0, xW] + 
   (96 - 96/xW^2)*H[-1, 0, 0, 0, -1, xW] + 2400*(-1 + xW^(-2))*
    H[-1, 0, 0, 0, 0, xW] - (64*(1 + xW)^2*H[0, -1, -1, 0, -1, xW])/xW^2 + 
   (64*(1 + xW)^2*H[0, -1, -1, 0, 0, xW])/xW^2 - 
   (128*(1 + xW)^2*H[0, -1, 0, -1, -1, xW])/xW^2 - 
   (32*(1 + xW)^2*H[0, -1, 0, -1, 0, xW])/xW^2 - 
   (32*(1 + xW)^2*H[0, -1, 0, 0, -1, xW])/xW^2 + 
   (192*(1 + xW)^2*H[0, -1, 0, 0, 0, xW])/xW^2 - 
   (32*(1 + xW)^2*H[0, 0, -1, 0, -1, xW])/xW^2 + 
   (32*(1 + xW)^2*H[0, 0, -1, 0, 0, xW])/xW^2 + 
   784*(-2 + xW^(-1))*H[0, 0, 0, 0, 0, xW] + 144*H[1, 0, 1, 1, {6, 0}, y] - 
   288*H[1, 0, 1, 1, {6, 1}, y] + 288*H[1, 0, 1, {6, 0}, 1, y] - 
   576*H[1, 0, 1, {6, 1}, 1, y] - 50176*H[1, 1, 1, 1, 1, y] + 
   288*H[1, 1, 1, 1, {6, 0}, y] - 576*H[1, 1, 1, 1, {6, 1}, y] + 
   576*H[1, 1, 1, {6, 0}, 1, y] - 1152*H[1, 1, 1, {6, 1}, 1, y] - 
   (128*(1 - 4*xW + xW^2)*H[0, -1, -1, -1, 0, -1, xW])/xW^2 + 
   (128*(1 - 4*xW + xW^2)*H[0, -1, -1, -1, 0, 0, xW])/xW^2 - 
   (256*(1 - 4*xW + xW^2)*H[0, -1, -1, 0, -1, -1, xW])/xW^2 - 
   (64*(1 - 4*xW + xW^2)*H[0, -1, -1, 0, -1, 0, xW])/xW^2 - 
   (64*(1 - 4*xW + xW^2)*H[0, -1, -1, 0, 0, -1, xW])/xW^2 + 
   (384*(1 - 4*xW + xW^2)*H[0, -1, -1, 0, 0, 0, xW])/xW^2 - 
   (512*(1 - 4*xW + xW^2)*H[0, -1, 0, -1, -1, -1, xW])/xW^2 - 
   (128*(1 - 4*xW + xW^2)*H[0, -1, 0, -1, -1, 0, xW])/xW^2 + 
   (64*(1 - 4*xW + xW^2)*H[0, -1, 0, -1, 0, -1, xW])/xW^2 - 
   (32*(1 - 4*xW + xW^2)*H[0, -1, 0, -1, 0, 0, xW])/xW^2 - 
   (128*(1 - 4*xW + xW^2)*H[0, -1, 0, 0, -1, -1, xW])/xW^2 - 
   (32*(1 - 4*xW + xW^2)*H[0, -1, 0, 0, -1, 0, xW])/xW^2 - 
   (32*(1 - 4*xW + xW^2)*H[0, -1, 0, 0, 0, -1, xW])/xW^2 + 
   (800*(1 - 4*xW + xW^2)*H[0, -1, 0, 0, 0, 0, xW])/xW^2 - 
   (64*(1 - 4*xW + xW^2)*H[0, 0, -1, -1, 0, -1, xW])/xW^2 + 
   (64*(1 - 4*xW + xW^2)*H[0, 0, -1, -1, 0, 0, xW])/xW^2 - 
   (128*(1 - 4*xW + xW^2)*H[0, 0, -1, 0, -1, -1, xW])/xW^2 - 
   (32*(1 - 4*xW + xW^2)*H[0, 0, -1, 0, -1, 0, xW])/xW^2 - 
   (32*(1 - 4*xW + xW^2)*H[0, 0, -1, 0, 0, -1, xW])/xW^2 + 
   (192*(1 - 4*xW + xW^2)*H[0, 0, -1, 0, 0, 0, xW])/xW^2 - 
   (32*(1 - 4*xW + xW^2)*H[0, 0, 0, -1, 0, -1, xW])/xW^2 + 
   (32*(1 - 4*xW + xW^2)*H[0, 0, 0, -1, 0, 0, xW])/xW^2 + 
   512*(-2 + xW^(-1))*H[0, 0, 0, 0, 0, 0, xW] + 
   (-1/24*(10236*(-1 + y)^2 + xW*(7487 - 120406*y + 7487*y^2) + 
        xWL^2*(10236*(-1 + y)^2 + xW*(7487 - 120406*y + 7487*y^2)) + 
        xWL*(20472*(-1 + y)^2 + xW*(95182 - 401228*y + 95182*y^2)))/
       (xW*(-1 + y)^2) + 8*(1856 + 2847*xWL + 1856*xWL^2)*H[-1, xWL] - 
     8*(5929 + 8544*xWL + 5929*xWL^2)*H[-1, -1, xWL] + 
     (32*(2369 + 3276*xWL + 2369*xWL^2) - 384*(-1 + xWL)^2*z2)*
      H[-1, -1, -1, xWL] - 3200*(23 + 30*xWL + 23*xWL^2)*
      H[-1, -1, -1, -1, xWL] + 384*(17 + 18*xWL + 17*xWL^2)*
      H[-1, -1, {3, 0}, -1, xWL] - 192*(17 + 18*xWL + 17*xWL^2)*
      H[-1, -1, {3, 0}, 0, xWL] + 768*(17 + 18*xWL + 17*xWL^2)*
      H[-1, -1, {3, 1}, -1, xWL] - 384*(17 + 18*xWL + 17*xWL^2)*
      H[-1, -1, {3, 1}, 0, xWL] + 1024*xWL*H[-1, -1, -1, -1, 0, xWL] - 
     3072*xWL*H[-1, -1, -1, -1, {{1, 3, 1}, 0}, xWL] - 
     2048*xWL*H[-1, -1, -1, -1, {{1, 3, 1}, 1}, xWL] + 
     (3 + 2*xWL + 3*xWL^2)*(-256*H[-1, -1, -1, 0, -1, xWL] + 
       384*H[-1, -1, -1, 0, {{1, 3, 1}, 0}, xWL] + 
       256*H[-1, -1, -1, 0, {{1, 3, 1}, 1}, xWL]) + 
     1024*xWL*H[-1, -1, -1, {3, 0}, -1, xWL] - 
     512*xWL*H[-1, -1, -1, {3, 0}, 0, xWL] + 
     2048*xWL*H[-1, -1, -1, {3, 1}, -1, xWL] - 
     1024*xWL*H[-1, -1, -1, {3, 1}, 0, xWL] + 768*(3 - 2*xWL + 3*xWL^2)*
      H[-1, -1, -1, {{1, 3, 1}, 0}, -1, xWL] - 1152*(3 - 2*xWL + 3*xWL^2)*
      H[-1, -1, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
     768*(3 - 2*xWL + 3*xWL^2)*H[-1, -1, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 
       xWL] + 512*(3 - 2*xWL + 3*xWL^2)*H[-1, -1, -1, {{1, 3, 1}, 1}, -1, 
       xWL] - 768*(3 - 2*xWL + 3*xWL^2)*H[-1, -1, -1, {{1, 3, 1}, 1}, 
       {{1, 3, 1}, 0}, xWL] - 512*(3 - 2*xWL + 3*xWL^2)*
      H[-1, -1, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
     576*(3 - 2*xWL + 3*xWL^2)*H[0, -1, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
       xWL] + 384*(3 - 2*xWL + 3*xWL^2)*H[0, -1, -1, {{1, 3, 1}, 0}, 
       {{1, 3, 1}, 1}, xWL] + 384*(3 - 2*xWL + 3*xWL^2)*
      H[0, -1, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
     256*(3 - 2*xWL + 3*xWL^2)*H[0, -1, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 
       xWL] - 6144*xWL*H[-1, -1, {3, 0}, -1, -1, {{1, 3, 1}, 0}, xWL] - 
     4096*xWL*H[-1, -1, {3, 0}, -1, -1, {{1, 3, 1}, 1}, xWL] + 
     3072*xWL*H[-1, -1, {3, 0}, 0, -1, {{1, 3, 1}, 0}, xWL] + 
     2048*xWL*H[-1, -1, {3, 0}, 0, -1, {{1, 3, 1}, 1}, xWL] - 
     12288*xWL*H[-1, -1, {3, 1}, -1, -1, {{1, 3, 1}, 0}, xWL] - 
     8192*xWL*H[-1, -1, {3, 1}, -1, -1, {{1, 3, 1}, 1}, xWL] + 
     6144*xWL*H[-1, -1, {3, 1}, 0, -1, {{1, 3, 1}, 0}, xWL] + 
     4096*xWL*H[-1, -1, {3, 1}, 0, -1, {{1, 3, 1}, 1}, xWL] + 
     1024*xWL*H[-1, 0, 0, 0, {3, 0}, -1, xWL] - 
     512*xWL*H[-1, 0, 0, 0, {3, 0}, 0, xWL] + 
     2048*xWL*H[-1, 0, 0, 0, {3, 1}, -1, xWL] - 
     1024*xWL*H[-1, 0, 0, 0, {3, 1}, 0, xWL] + 
     3072*xWL*H[-1, 0, {3, 0}, -1, -1, {{1, 3, 1}, 0}, xWL] + 
     2048*xWL*H[-1, 0, {3, 0}, -1, -1, {{1, 3, 1}, 1}, xWL] - 
     1536*xWL*H[-1, 0, {3, 0}, 0, -1, {{1, 3, 1}, 0}, xWL] - 
     1024*xWL*H[-1, 0, {3, 0}, 0, -1, {{1, 3, 1}, 1}, xWL] + 
     6144*xWL*H[-1, 0, {3, 1}, -1, -1, {{1, 3, 1}, 0}, xWL] + 
     4096*xWL*H[-1, 0, {3, 1}, -1, -1, {{1, 3, 1}, 1}, xWL] - 
     3072*xWL*H[-1, 0, {3, 1}, 0, -1, {{1, 3, 1}, 0}, xWL] - 
     2048*xWL*H[-1, 0, {3, 1}, 0, -1, {{1, 3, 1}, 1}, xWL] + 
     3072*xWL*H[0, -1, {3, 0}, -1, -1, {{1, 3, 1}, 0}, xWL] + 
     2048*xWL*H[0, -1, {3, 0}, -1, -1, {{1, 3, 1}, 1}, xWL] - 
     1536*xWL*H[0, -1, {3, 0}, 0, -1, {{1, 3, 1}, 0}, xWL] - 
     1024*xWL*H[0, -1, {3, 0}, 0, -1, {{1, 3, 1}, 1}, xWL] + 
     6144*xWL*H[0, -1, {3, 1}, -1, -1, {{1, 3, 1}, 0}, xWL] + 
     4096*xWL*H[0, -1, {3, 1}, -1, -1, {{1, 3, 1}, 1}, xWL] - 
     3072*xWL*H[0, -1, {3, 1}, 0, -1, {{1, 3, 1}, 0}, xWL] - 
     2048*xWL*H[0, -1, {3, 1}, 0, -1, {{1, 3, 1}, 1}, xWL] - 
     512*xWL*H[0, 0, 0, 0, {3, 0}, -1, xWL] + 
     256*xWL*H[0, 0, 0, 0, {3, 0}, 0, xWL] - 
     1024*xWL*H[0, 0, 0, 0, {3, 1}, -1, xWL] + 
     512*xWL*H[0, 0, 0, 0, {3, 1}, 0, xWL] - 
     1536*xWL*H[0, 0, {3, 0}, -1, -1, {{1, 3, 1}, 0}, xWL] - 
     1024*xWL*H[0, 0, {3, 0}, -1, -1, {{1, 3, 1}, 1}, xWL] + 
     768*xWL*H[0, 0, {3, 0}, 0, -1, {{1, 3, 1}, 0}, xWL] + 
     512*xWL*H[0, 0, {3, 0}, 0, -1, {{1, 3, 1}, 1}, xWL] - 
     3072*xWL*H[0, 0, {3, 1}, -1, -1, {{1, 3, 1}, 0}, xWL] - 
     2048*xWL*H[0, 0, {3, 1}, -1, -1, {{1, 3, 1}, 1}, xWL] + 
     1536*xWL*H[0, 0, {3, 1}, 0, -1, {{1, 3, 1}, 0}, xWL] + 
     1024*xWL*H[0, 0, {3, 1}, 0, -1, {{1, 3, 1}, 1}, xWL])/(1 + xWL)^2 + 
   ((-4*(944 + 3072*xWL + 3609*xWL^2 + 3072*xWL^3 + 944*xWL^4)*z2^2)/5 - 
     (2032*(25 - 28*xWL - 81*xWL^2 - 28*xWL^3 + 25*xWL^4)*z2^3)/105 - 
     4*(812 + 2920*xWL + 3055*xWL^2 + 2920*xWL^3 + 812*xWL^4)*z3 - 
     32*(1 + xWL + xWL^2)^2*z3^2 + 
     z2*(-2*(2378 + 12338*xWL + 17895*xWL^2 + 12338*xWL^3 + 2378*xWL^4) + 
       32*(62 + 228*xWL + 283*xWL^2 + 228*xWL^3 + 62*xWL^4)*z3) + 
     8*(554 + 2132*xWL + 2669*xWL^2 + 2132*xWL^3 + 554*xWL^4)*z5 + 
     ((-16*(238 + 1184*xWL + 1635*xWL^2 + 1184*xWL^3 + 238*xWL^4)*z2^2)/5 + 
       16*(844 + 1784*xWL + 2143*xWL^2 + 1784*xWL^3 + 844*xWL^4)*z3 + 
       z2*(16*(168 + 347*xWL + 436*xWL^2 + 347*xWL^3 + 168*xWL^4) - 
         64*(11 - 20*xWL - 51*xWL^2 - 20*xWL^3 + 11*xWL^4)*z3))*H[-1, xWL] + 
     (4*(1297 + 7602*xWL + 11006*xWL^2 + 7602*xWL^3 + 1297*xWL^4) + 
       (8*(16 + 296*xWL + 525*xWL^2 + 296*xWL^3 + 16*xWL^4)*z2^2)/5 - 
       8*(90 - 432*xWL - 827*xWL^2 - 432*xWL^3 + 90*xWL^4)*z3 + 
       z2*(-8*(492 + 2362*xWL + 2917*xWL^2 + 2362*xWL^3 + 492*xWL^4) + 
         32*(11 - 20*xWL - 51*xWL^2 - 20*xWL^3 + 11*xWL^4)*z3))*H[0, xWL] - 
     24*(101 + 188*xWL + 289*xWL^2 + 188*xWL^3 + 101*xWL^4)*z2*
      H[{3, 0}, xWL] - 48*(101 + 188*xWL + 289*xWL^2 + 188*xWL^3 + 101*xWL^4)*
      z2*H[{3, 1}, xWL] + (-12*(3153 + 14161*xWL + 20412*xWL^2 + 
         14161*xWL^3 + 3153*xWL^4) + 24*(627 + 2579*xWL + 3348*xWL^2 + 
         2579*xWL^3 + 627*xWL^4)*z2)*H[{{1, 3, 1}, 0}, xWL] + 
     (-8*(3153 + 14161*xWL + 20412*xWL^2 + 14161*xWL^3 + 3153*xWL^4) + 
       16*(627 + 2579*xWL + 3348*xWL^2 + 2579*xWL^3 + 627*xWL^4)*z2)*
      H[{{1, 3, 1}, 1}, xWL] + 
     (16*(83 + 92*xWL + 36*xWL^2 + 92*xWL^3 + 83*xWL^4)*z2 + 
       (128*(29 + 24*xWL + 19*xWL^2 + 24*xWL^3 + 29*xWL^4)*z2^2)/5 - 
       64*(25 + 76*xWL + 76*xWL^2 + 76*xWL^3 + 25*xWL^4)*z3)*H[-1, -1, xWL] + 
     (4*(4576 + 17522*xWL + 25719*xWL^2 + 17522*xWL^3 + 4576*xWL^4) + 
       8*(440 + 552*xWL + 897*xWL^2 + 552*xWL^3 + 440*xWL^4)*z2 - 
       (96*(7 + 16*xWL + 25*xWL^2 + 16*xWL^3 + 7*xWL^4)*z2^2)/5 + 
       32*(22 + 104*xWL + 165*xWL^2 + 104*xWL^3 + 22*xWL^4)*z3)*
      H[-1, 0, xWL] + 32*(66 + 256*xWL + 301*xWL^2 + 256*xWL^3 + 66*xWL^4)*z2*
      H[-1, {3, 0}, xWL] + 64*(66 + 256*xWL + 301*xWL^2 + 256*xWL^3 + 
       66*xWL^4)*z2*H[-1, {3, 1}, xWL] + 
     (12*(1353 + 2880*xWL + 3227*xWL^2 + 2880*xWL^3 + 1353*xWL^4) - 
       24*(787 + 1668*xWL + 2137*xWL^2 + 1668*xWL^3 + 787*xWL^4)*z2 - 
       96*(75 + 340*xWL + 479*xWL^2 + 340*xWL^3 + 75*xWL^4)*z3)*
      H[-1, {{1, 3, 1}, 0}, xWL] + 
     (8*(1353 + 2880*xWL + 3227*xWL^2 + 2880*xWL^3 + 1353*xWL^4) - 
       16*(787 + 1668*xWL + 2137*xWL^2 + 1668*xWL^3 + 787*xWL^4)*z2 - 
       64*(75 + 340*xWL + 479*xWL^2 + 340*xWL^3 + 75*xWL^4)*z3)*
      H[-1, {{1, 3, 1}, 1}, xWL] + 
     (4*(3399 + 10536*xWL + 15286*xWL^2 + 10536*xWL^3 + 3399*xWL^4) + 
       8*(323 + 2444*xWL + 2906*xWL^2 + 2444*xWL^3 + 323*xWL^4)*z2 - 
       (64*(29 + 24*xWL + 19*xWL^2 + 24*xWL^3 + 29*xWL^4)*z2^2)/5 + 
       32*(163 + 628*xWL + 766*xWL^2 + 628*xWL^3 + 163*xWL^4)*z3)*
      H[0, -1, xWL] + (3620 + 20048*xWL + 27978*xWL^2 + 20048*xWL^3 + 
       3620*xWL^4 - 4*(712 + 2552*xWL + 3169*xWL^2 + 2552*xWL^3 + 712*xWL^4)*
        z2 + (48*(7 + 16*xWL + 25*xWL^2 + 16*xWL^3 + 7*xWL^4)*z2^2)/5 + 
       16*(8 + 16*xWL - 15*xWL^2 + 16*xWL^3 + 8*xWL^4)*z3)*H[0, 0, xWL] - 
     16*(66 + 256*xWL + 301*xWL^2 + 256*xWL^3 + 66*xWL^4)*z2*
      H[0, {3, 0}, xWL] - 32*(66 + 256*xWL + 301*xWL^2 + 256*xWL^3 + 
       66*xWL^4)*z2*H[0, {3, 1}, xWL] + 
     (-6*(5209 + 20560*xWL + 29275*xWL^2 + 20560*xWL^3 + 5209*xWL^4) + 
       12*(653 + 1132*xWL + 1467*xWL^2 + 1132*xWL^3 + 653*xWL^4)*z2 - 
       48*(93 + 332*xWL + 361*xWL^2 + 332*xWL^3 + 93*xWL^4)*z3)*
      H[0, {{1, 3, 1}, 0}, xWL] + 
     (-4*(5209 + 20560*xWL + 29275*xWL^2 + 20560*xWL^3 + 5209*xWL^4) + 
       8*(653 + 1132*xWL + 1467*xWL^2 + 1132*xWL^3 + 653*xWL^4)*z2 - 
       32*(93 + 332*xWL + 361*xWL^2 + 332*xWL^3 + 93*xWL^4)*z3)*
      H[0, {{1, 3, 1}, 1}, xWL] + 8*(303 + 769*xWL + 1072*xWL^2 + 769*xWL^3 + 
       303*xWL^4)*H[{3, 0}, -1, xWL] - 4*(303 + 769*xWL + 1072*xWL^2 + 
       769*xWL^3 + 303*xWL^4)*H[{3, 0}, 0, xWL] + 
     16*(303 + 769*xWL + 1072*xWL^2 + 769*xWL^3 + 303*xWL^4)*
      H[{3, 1}, -1, xWL] - 8*(303 + 769*xWL + 1072*xWL^2 + 769*xWL^3 + 
       303*xWL^4)*H[{3, 1}, 0, xWL] + 48*(481 + 2082*xWL + 2879*xWL^2 + 
       2082*xWL^3 + 481*xWL^4)*H[{{1, 3, 1}, 0}, -1, xWL] - 
     24*(1445 + 6502*xWL + 9391*xWL^2 + 6502*xWL^3 + 1445*xWL^4)*
      H[{{1, 3, 1}, 0}, 0, xWL] + 288*(241 + 1105*xWL + 1628*xWL^2 + 
       1105*xWL^3 + 241*xWL^4)*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + 
     192*(241 + 1105*xWL + 1628*xWL^2 + 1105*xWL^3 + 241*xWL^4)*
      H[{{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
     32*(481 + 2082*xWL + 2879*xWL^2 + 2082*xWL^3 + 481*xWL^4)*
      H[{{1, 3, 1}, 1}, -1, xWL] - 16*(1445 + 6502*xWL + 9391*xWL^2 + 
       6502*xWL^3 + 1445*xWL^4)*H[{{1, 3, 1}, 1}, 0, xWL] + 
     192*(241 + 1105*xWL + 1628*xWL^2 + 1105*xWL^3 + 241*xWL^4)*
      H[{{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
     128*(241 + 1105*xWL + 1628*xWL^2 + 1105*xWL^3 + 241*xWL^4)*
      H[{{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
     512*(1 - 8*xWL - 17*xWL^2 - 8*xWL^3 + xWL^4)*z3*H[-1, -1, -1, xWL] + 
     (-32*(843 + 2998*xWL + 4303*xWL^2 + 2998*xWL^3 + 843*xWL^4) - 
       64*(61 + 264*xWL + 344*xWL^2 + 264*xWL^3 + 61*xWL^4)*z2 + 
       128*(1 - 8*xWL - 17*xWL^2 - 8*xWL^3 + xWL^4)*z3)*H[-1, -1, 0, xWL] + 
     (128*(12 + 68*xWL + 97*xWL^2 + 68*xWL^3 + 12*xWL^4)*z2 - 
       256*(5 - 12*xWL - 29*xWL^2 - 12*xWL^3 + 5*xWL^4)*z3)*
      H[-1, -1, {3, 0}, xWL] + 
     (256*(12 + 68*xWL + 97*xWL^2 + 68*xWL^3 + 12*xWL^4)*z2 - 
       512*(5 - 12*xWL - 29*xWL^2 - 12*xWL^3 + 5*xWL^4)*z3)*
      H[-1, -1, {3, 1}, xWL] + 
     (-48*(683 + 2018*xWL + 2684*xWL^2 + 2018*xWL^3 + 683*xWL^4) + 
       1536*(5 + 16*xWL + 18*xWL^2 + 16*xWL^3 + 5*xWL^4)*z2)*
      H[-1, -1, {{1, 3, 1}, 0}, xWL] + 
     (-32*(683 + 2018*xWL + 2684*xWL^2 + 2018*xWL^3 + 683*xWL^4) + 
       1024*(5 + 16*xWL + 18*xWL^2 + 16*xWL^3 + 5*xWL^4)*z2)*
      H[-1, -1, {{1, 3, 1}, 1}, xWL] + 
     (-32*(1484 + 4929*xWL + 6844*xWL^2 + 4929*xWL^3 + 1484*xWL^4) + 
       192*(45 + 196*xWL + 262*xWL^2 + 196*xWL^3 + 45*xWL^4)*z2 - 
       128*(25 - 16*xWL - 57*xWL^2 - 16*xWL^3 + 25*xWL^4)*z3)*
      H[-1, 0, -1, xWL] + (8*(1444 + 5680*xWL + 8411*xWL^2 + 5680*xWL^3 + 
         1444*xWL^4) - 32*(60 + 256*xWL + 365*xWL^2 + 256*xWL^3 + 60*xWL^4)*
        z2 - 128*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*z3)*
      H[-1, 0, 0, xWL] + (-64*(12 + 68*xWL + 97*xWL^2 + 68*xWL^3 + 12*xWL^4)*
        z2 + 128*(5 - 12*xWL - 29*xWL^2 - 12*xWL^3 + 5*xWL^4)*z3)*
      H[-1, 0, {3, 0}, xWL] + 
     (-128*(12 + 68*xWL + 97*xWL^2 + 68*xWL^3 + 12*xWL^4)*z2 + 
       256*(5 - 12*xWL - 29*xWL^2 - 12*xWL^3 + 5*xWL^4)*z3)*
      H[-1, 0, {3, 1}, xWL] + 
     (24*(1524 + 4178*xWL + 5277*xWL^2 + 4178*xWL^3 + 1524*xWL^4) - 
       96*(51 + 196*xWL + 227*xWL^2 + 196*xWL^3 + 51*xWL^4)*z2)*
      H[-1, 0, {{1, 3, 1}, 0}, xWL] + 
     (16*(1524 + 4178*xWL + 5277*xWL^2 + 4178*xWL^3 + 1524*xWL^4) - 
       64*(51 + 196*xWL + 227*xWL^2 + 196*xWL^3 + 51*xWL^4)*z2)*
      H[-1, 0, {{1, 3, 1}, 1}, xWL] + 16*(129 + 156*xWL + 80*xWL^2 + 
       156*xWL^3 + 129*xWL^4)*H[-1, {3, 0}, -1, xWL] - 
     8*(129 + 156*xWL + 80*xWL^2 + 156*xWL^3 + 129*xWL^4)*
      H[-1, {3, 0}, 0, xWL] + 32*(129 + 156*xWL + 80*xWL^2 + 156*xWL^3 + 
       129*xWL^4)*H[-1, {3, 1}, -1, xWL] - 
     16*(129 + 156*xWL + 80*xWL^2 + 156*xWL^3 + 129*xWL^4)*
      H[-1, {3, 1}, 0, xWL] + 
     (96*(235 + 844*xWL + 1159*xWL^2 + 844*xWL^3 + 235*xWL^4) - 
       576*(29 + 136*xWL + 189*xWL^2 + 136*xWL^3 + 29*xWL^4)*z2)*
      H[-1, {{1, 3, 1}, 0}, -1, xWL] + 
     (24*(371 + 472*xWL + 275*xWL^2 + 472*xWL^3 + 371*xWL^4) + 
       384*(19 + 85*xWL + 121*xWL^2 + 85*xWL^3 + 19*xWL^4)*z2)*
      H[-1, {{1, 3, 1}, 0}, 0, xWL] + 
     (-72*(841 + 2160*xWL + 2593*xWL^2 + 2160*xWL^3 + 841*xWL^4) + 
       288*(11 + 68*xWL + 83*xWL^2 + 68*xWL^3 + 11*xWL^4)*z2)*
      H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + 
     (-48*(841 + 2160*xWL + 2593*xWL^2 + 2160*xWL^3 + 841*xWL^4) + 
       192*(11 + 68*xWL + 83*xWL^2 + 68*xWL^3 + 11*xWL^4)*z2)*
      H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
     (64*(235 + 844*xWL + 1159*xWL^2 + 844*xWL^3 + 235*xWL^4) - 
       384*(29 + 136*xWL + 189*xWL^2 + 136*xWL^3 + 29*xWL^4)*z2)*
      H[-1, {{1, 3, 1}, 1}, -1, xWL] + 
     (16*(371 + 472*xWL + 275*xWL^2 + 472*xWL^3 + 371*xWL^4) + 
       256*(19 + 85*xWL + 121*xWL^2 + 85*xWL^3 + 19*xWL^4)*z2)*
      H[-1, {{1, 3, 1}, 1}, 0, xWL] + 
     (-48*(841 + 2160*xWL + 2593*xWL^2 + 2160*xWL^3 + 841*xWL^4) + 
       192*(11 + 68*xWL + 83*xWL^2 + 68*xWL^3 + 11*xWL^4)*z2)*
      H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
     (-32*(841 + 2160*xWL + 2593*xWL^2 + 2160*xWL^3 + 841*xWL^4) + 
       128*(11 + 68*xWL + 83*xWL^2 + 68*xWL^3 + 11*xWL^4)*z2)*
      H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
     (-16*(2330 + 7172*xWL + 10333*xWL^2 + 7172*xWL^3 + 2330*xWL^4) + 
       192*(2 + 4*xWL + 3*xWL^2 + 4*xWL^3 + 2*xWL^4)*z2 - 
       256*(1 - 8*xWL - 17*xWL^2 - 8*xWL^3 + xWL^4)*z3)*H[0, -1, -1, xWL] + 
     (8*(1869 + 7416*xWL + 10289*xWL^2 + 7416*xWL^3 + 1869*xWL^4) + 
       32*(43 + 192*xWL + 254*xWL^2 + 192*xWL^3 + 43*xWL^4)*z2 - 
       64*(1 - 8*xWL - 17*xWL^2 - 8*xWL^3 + xWL^4)*z3)*H[0, -1, 0, xWL] + 
     (64*(12 + 28*xWL + 23*xWL^2 + 28*xWL^3 + 12*xWL^4)*z2 + 
       128*(5 - 12*xWL - 29*xWL^2 - 12*xWL^3 + 5*xWL^4)*z3)*
      H[0, -1, {3, 0}, xWL] + 
     (128*(12 + 28*xWL + 23*xWL^2 + 28*xWL^3 + 12*xWL^4)*z2 + 
       256*(5 - 12*xWL - 29*xWL^2 - 12*xWL^3 + 5*xWL^4)*z3)*
      H[0, -1, {3, 1}, xWL] + 
     (24*(461 - 244*xWL + 44*xWL^2 - 244*xWL^3 + 461*xWL^4) - 
       96*(73 + 260*xWL + 309*xWL^2 + 260*xWL^3 + 73*xWL^4)*z2)*
      H[0, -1, {{1, 3, 1}, 0}, xWL] + 
     (16*(461 - 244*xWL + 44*xWL^2 - 244*xWL^3 + 461*xWL^4) - 
       64*(73 + 260*xWL + 309*xWL^2 + 260*xWL^3 + 73*xWL^4)*z2)*
      H[0, -1, {{1, 3, 1}, 1}, xWL] + 
     (16*(735 + 1834*xWL + 2802*xWL^2 + 1834*xWL^3 + 735*xWL^4) + 
       96*(18 + 56*xWL + 53*xWL^2 + 56*xWL^3 + 18*xWL^4)*z2 + 
       64*(25 - 16*xWL - 57*xWL^2 - 16*xWL^3 + 25*xWL^4)*z3)*
      H[0, 0, -1, xWL] + (4*(516 + 1624*xWL + 2373*xWL^2 + 1624*xWL^3 + 
         516*xWL^4) - 16*(102 + 392*xWL + 445*xWL^2 + 392*xWL^3 + 102*xWL^4)*
        z2 + 64*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*z3)*
      H[0, 0, 0, xWL] + (-32*(12 + 28*xWL + 23*xWL^2 + 28*xWL^3 + 12*xWL^4)*
        z2 - 64*(5 - 12*xWL - 29*xWL^2 - 12*xWL^3 + 5*xWL^4)*z3)*
      H[0, 0, {3, 0}, xWL] + 
     (-64*(12 + 28*xWL + 23*xWL^2 + 28*xWL^3 + 12*xWL^4)*z2 - 
       128*(5 - 12*xWL - 29*xWL^2 - 12*xWL^3 + 5*xWL^4)*z3)*
      H[0, 0, {3, 1}, xWL] + (-36*(662 + 1764*xWL + 2659*xWL^2 + 1764*xWL^3 + 
         662*xWL^4) + 192*(18 + 70*xWL + 83*xWL^2 + 70*xWL^3 + 18*xWL^4)*z2)*
      H[0, 0, {{1, 3, 1}, 0}, xWL] + 
     (-24*(662 + 1764*xWL + 2659*xWL^2 + 1764*xWL^3 + 662*xWL^4) + 
       128*(18 + 70*xWL + 83*xWL^2 + 70*xWL^3 + 18*xWL^4)*z2)*
      H[0, 0, {{1, 3, 1}, 1}, xWL] + 8*(174 + 408*xWL + 787*xWL^2 + 
       408*xWL^3 + 174*xWL^4)*H[0, {3, 0}, -1, xWL] - 
     4*(174 + 408*xWL + 787*xWL^2 + 408*xWL^3 + 174*xWL^4)*
      H[0, {3, 0}, 0, xWL] + 16*(174 + 408*xWL + 787*xWL^2 + 408*xWL^3 + 
       174*xWL^4)*H[0, {3, 1}, -1, xWL] - 
     8*(174 + 408*xWL + 787*xWL^2 + 408*xWL^3 + 174*xWL^4)*
      H[0, {3, 1}, 0, xWL] + (48*(343 + 1548*xWL + 1971*xWL^2 + 1548*xWL^3 + 
         343*xWL^4) - 288*(35 + 120*xWL + 131*xWL^2 + 120*xWL^3 + 35*xWL^4)*
        z2)*H[0, {{1, 3, 1}, 0}, -1, xWL] + 
     (-12*(2211 + 8632*xWL + 11875*xWL^2 + 8632*xWL^3 + 2211*xWL^4) + 
       192*(26 + 95*xWL + 104*xWL^2 + 95*xWL^3 + 26*xWL^4)*z2)*
      H[0, {{1, 3, 1}, 0}, 0, xWL] + 
     (36*(1525 + 5536*xWL + 7933*xWL^2 + 5536*xWL^3 + 1525*xWL^4) + 
       144*(1 - 20*xWL - 23*xWL^2 - 20*xWL^3 + xWL^4)*z2)*
      H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + 
     (24*(1525 + 5536*xWL + 7933*xWL^2 + 5536*xWL^3 + 1525*xWL^4) + 
       96*(1 - 20*xWL - 23*xWL^2 - 20*xWL^3 + xWL^4)*z2)*
      H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
     (32*(343 + 1548*xWL + 1971*xWL^2 + 1548*xWL^3 + 343*xWL^4) - 
       192*(35 + 120*xWL + 131*xWL^2 + 120*xWL^3 + 35*xWL^4)*z2)*
      H[0, {{1, 3, 1}, 1}, -1, xWL] + 
     (-8*(2211 + 8632*xWL + 11875*xWL^2 + 8632*xWL^3 + 2211*xWL^4) + 
       128*(26 + 95*xWL + 104*xWL^2 + 95*xWL^3 + 26*xWL^4)*z2)*
      H[0, {{1, 3, 1}, 1}, 0, xWL] + 
     (24*(1525 + 5536*xWL + 7933*xWL^2 + 5536*xWL^3 + 1525*xWL^4) + 
       96*(1 - 20*xWL - 23*xWL^2 - 20*xWL^3 + xWL^4)*z2)*
      H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
     (16*(1525 + 5536*xWL + 7933*xWL^2 + 5536*xWL^3 + 1525*xWL^4) + 
       64*(1 - 20*xWL - 23*xWL^2 - 20*xWL^3 + xWL^4)*z2)*
      H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
     48*(101 + 188*xWL + 289*xWL^2 + 188*xWL^3 + 101*xWL^4)*
      H[{3, 0}, -1, -1, xWL] + 24*(101 + 188*xWL + 289*xWL^2 + 188*xWL^3 + 
       101*xWL^4)*H[{3, 0}, -1, 0, xWL] - 
     144*(101 + 188*xWL + 289*xWL^2 + 188*xWL^3 + 101*xWL^4)*
      H[{3, 0}, -1, {{1, 3, 1}, 0}, xWL] - 
     96*(101 + 188*xWL + 289*xWL^2 + 188*xWL^3 + 101*xWL^4)*
      H[{3, 0}, -1, {{1, 3, 1}, 1}, xWL] - 
     24*(101 + 188*xWL + 289*xWL^2 + 188*xWL^3 + 101*xWL^4)*
      H[{3, 0}, 0, 0, xWL] + 72*(101 + 188*xWL + 289*xWL^2 + 188*xWL^3 + 
       101*xWL^4)*H[{3, 0}, 0, {{1, 3, 1}, 0}, xWL] + 
     48*(101 + 188*xWL + 289*xWL^2 + 188*xWL^3 + 101*xWL^4)*
      H[{3, 0}, 0, {{1, 3, 1}, 1}, xWL] - 
     24*(101 + 188*xWL + 289*xWL^2 + 188*xWL^3 + 101*xWL^4)*
      H[{3, 0}, {3, 0}, -1, xWL] + 12*(101 + 188*xWL + 289*xWL^2 + 
       188*xWL^3 + 101*xWL^4)*H[{3, 0}, {3, 0}, 0, xWL] - 
     48*(101 + 188*xWL + 289*xWL^2 + 188*xWL^3 + 101*xWL^4)*
      H[{3, 0}, {3, 1}, -1, xWL] + 24*(101 + 188*xWL + 289*xWL^2 + 
       188*xWL^3 + 101*xWL^4)*H[{3, 0}, {3, 1}, 0, xWL] + 
     96*(101 + 188*xWL + 289*xWL^2 + 188*xWL^3 + 101*xWL^4)*
      H[{3, 1}, -1, -1, xWL] + 48*(101 + 188*xWL + 289*xWL^2 + 188*xWL^3 + 
       101*xWL^4)*H[{3, 1}, -1, 0, xWL] - 
     288*(101 + 188*xWL + 289*xWL^2 + 188*xWL^3 + 101*xWL^4)*
      H[{3, 1}, -1, {{1, 3, 1}, 0}, xWL] - 
     192*(101 + 188*xWL + 289*xWL^2 + 188*xWL^3 + 101*xWL^4)*
      H[{3, 1}, -1, {{1, 3, 1}, 1}, xWL] - 
     48*(101 + 188*xWL + 289*xWL^2 + 188*xWL^3 + 101*xWL^4)*
      H[{3, 1}, 0, 0, xWL] + 144*(101 + 188*xWL + 289*xWL^2 + 188*xWL^3 + 
       101*xWL^4)*H[{3, 1}, 0, {{1, 3, 1}, 0}, xWL] + 
     96*(101 + 188*xWL + 289*xWL^2 + 188*xWL^3 + 101*xWL^4)*
      H[{3, 1}, 0, {{1, 3, 1}, 1}, xWL] - 
     48*(101 + 188*xWL + 289*xWL^2 + 188*xWL^3 + 101*xWL^4)*
      H[{3, 1}, {3, 0}, -1, xWL] + 24*(101 + 188*xWL + 289*xWL^2 + 
       188*xWL^3 + 101*xWL^4)*H[{3, 1}, {3, 0}, 0, xWL] - 
     96*(101 + 188*xWL + 289*xWL^2 + 188*xWL^3 + 101*xWL^4)*
      H[{3, 1}, {3, 1}, -1, xWL] + 48*(101 + 188*xWL + 289*xWL^2 + 
       188*xWL^3 + 101*xWL^4)*H[{3, 1}, {3, 1}, 0, xWL] - 
     1824*(9 + 37*xWL + 48*xWL^2 + 37*xWL^3 + 9*xWL^4)*
      H[{{1, 3, 1}, 0}, -1, -1, xWL] - 48*(243 + 992*xWL + 1275*xWL^2 + 
       992*xWL^3 + 243*xWL^4)*H[{{1, 3, 1}, 0}, -1, 0, xWL] + 
     432*(138 + 565*xWL + 729*xWL^2 + 565*xWL^3 + 138*xWL^4)*
      H[{{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, xWL] + 
     288*(138 + 565*xWL + 729*xWL^2 + 565*xWL^3 + 138*xWL^4)*
      H[{{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, xWL] + 
     48*(749 + 3095*xWL + 4042*xWL^2 + 3095*xWL^3 + 749*xWL^4)*
      H[{{1, 3, 1}, 0}, 0, -1, xWL] - 24*(677 + 3088*xWL + 4525*xWL^2 + 
       3088*xWL^3 + 677*xWL^4)*H[{{1, 3, 1}, 0}, 0, 0, xWL] - 
     72*(72 + 7*xWL - 483*xWL^2 + 7*xWL^3 + 72*xWL^4)*
      H[{{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, xWL] - 
     48*(72 + 7*xWL - 483*xWL^2 + 7*xWL^3 + 72*xWL^4)*
      H[{{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, xWL] - 
     288*(289 + 1196*xWL + 1565*xWL^2 + 1196*xWL^3 + 289*xWL^4)*
      H[{{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, xWL] + 
     2880*(23 + 102*xWL + 145*xWL^2 + 102*xWL^3 + 23*xWL^4)*
      H[{{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, xWL] - 
     432*(171 + 844*xWL + 1335*xWL^2 + 844*xWL^3 + 171*xWL^4)*
      H[{{1, 3, 1}, 0}, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
     288*(171 + 844*xWL + 1335*xWL^2 + 844*xWL^3 + 171*xWL^4)*
      H[{{1, 3, 1}, 0}, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
     192*(289 + 1196*xWL + 1565*xWL^2 + 1196*xWL^3 + 289*xWL^4)*
      H[{{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, xWL] + 
     1920*(23 + 102*xWL + 145*xWL^2 + 102*xWL^3 + 23*xWL^4)*
      H[{{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, xWL] - 
     288*(171 + 844*xWL + 1335*xWL^2 + 844*xWL^3 + 171*xWL^4)*
      H[{{1, 3, 1}, 0}, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
     192*(171 + 844*xWL + 1335*xWL^2 + 844*xWL^3 + 171*xWL^4)*
      H[{{1, 3, 1}, 0}, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] - 
     1216*(9 + 37*xWL + 48*xWL^2 + 37*xWL^3 + 9*xWL^4)*
      H[{{1, 3, 1}, 1}, -1, -1, xWL] - 32*(243 + 992*xWL + 1275*xWL^2 + 
       992*xWL^3 + 243*xWL^4)*H[{{1, 3, 1}, 1}, -1, 0, xWL] + 
     288*(138 + 565*xWL + 729*xWL^2 + 565*xWL^3 + 138*xWL^4)*
      H[{{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, xWL] + 
     192*(138 + 565*xWL + 729*xWL^2 + 565*xWL^3 + 138*xWL^4)*
      H[{{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, xWL] + 
     32*(749 + 3095*xWL + 4042*xWL^2 + 3095*xWL^3 + 749*xWL^4)*
      H[{{1, 3, 1}, 1}, 0, -1, xWL] - 16*(677 + 3088*xWL + 4525*xWL^2 + 
       3088*xWL^3 + 677*xWL^4)*H[{{1, 3, 1}, 1}, 0, 0, xWL] - 
     48*(72 + 7*xWL - 483*xWL^2 + 7*xWL^3 + 72*xWL^4)*
      H[{{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, xWL] - 
     32*(72 + 7*xWL - 483*xWL^2 + 7*xWL^3 + 72*xWL^4)*
      H[{{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, xWL] - 
     192*(289 + 1196*xWL + 1565*xWL^2 + 1196*xWL^3 + 289*xWL^4)*
      H[{{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, xWL] + 
     1920*(23 + 102*xWL + 145*xWL^2 + 102*xWL^3 + 23*xWL^4)*
      H[{{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, xWL] - 
     288*(171 + 844*xWL + 1335*xWL^2 + 844*xWL^3 + 171*xWL^4)*
      H[{{1, 3, 1}, 1}, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
     192*(171 + 844*xWL + 1335*xWL^2 + 844*xWL^3 + 171*xWL^4)*
      H[{{1, 3, 1}, 1}, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
     128*(289 + 1196*xWL + 1565*xWL^2 + 1196*xWL^3 + 289*xWL^4)*
      H[{{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, xWL] + 
     1280*(23 + 102*xWL + 145*xWL^2 + 102*xWL^3 + 23*xWL^4)*
      H[{{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, xWL] - 
     192*(171 + 844*xWL + 1335*xWL^2 + 844*xWL^3 + 171*xWL^4)*
      H[{{1, 3, 1}, 1}, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
     128*(171 + 844*xWL + 1335*xWL^2 + 844*xWL^3 + 171*xWL^4)*
      H[{{1, 3, 1}, 1}, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
     (64*(539 + 1804*xWL + 2525*xWL^2 + 1804*xWL^3 + 539*xWL^4) + 
       768*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*z2)*
      H[-1, -1, -1, 0, xWL] + 
     (192*(36 + 96*xWL + 125*xWL^2 + 96*xWL^3 + 36*xWL^4) - 
       768*(5 - 12*xWL - 29*xWL^2 - 12*xWL^3 + 5*xWL^4)*z2)*
      H[-1, -1, -1, {{1, 3, 1}, 0}, xWL] + 
     (128*(36 + 96*xWL + 125*xWL^2 + 96*xWL^3 + 36*xWL^4) - 
       512*(5 - 12*xWL - 29*xWL^2 - 12*xWL^3 + 5*xWL^4)*z2)*
      H[-1, -1, -1, {{1, 3, 1}, 1}, xWL] + 
     (64*(401 + 1332*xWL + 1866*xWL^2 + 1332*xWL^3 + 401*xWL^4) - 
       256*(17 - 12*xWL - 41*xWL^2 - 12*xWL^3 + 17*xWL^4)*z2)*
      H[-1, -1, 0, -1, xWL] - 64*(161 + 608*xWL + 879*xWL^2 + 608*xWL^3 + 
       161*xWL^4)*H[-1, -1, 0, 0, xWL] + 
     (-96*(79 + 116*xWL + 108*xWL^2 + 116*xWL^3 + 79*xWL^4) + 
       384*(11 - 12*xWL - 35*xWL^2 - 12*xWL^3 + 11*xWL^4)*z2)*
      H[-1, -1, 0, {{1, 3, 1}, 0}, xWL] + 
     (-64*(79 + 116*xWL + 108*xWL^2 + 116*xWL^3 + 79*xWL^4) + 
       256*(11 - 12*xWL - 35*xWL^2 - 12*xWL^3 + 11*xWL^4)*z2)*
      H[-1, -1, 0, {{1, 3, 1}, 1}, xWL] + 
     768*(18 + 64*xWL + 91*xWL^2 + 64*xWL^3 + 18*xWL^4)*
      H[-1, -1, {{1, 3, 1}, 0}, -1, xWL] - 
     96*(115 + 276*xWL + 347*xWL^2 + 276*xWL^3 + 115*xWL^4)*
      H[-1, -1, {{1, 3, 1}, 0}, 0, xWL] + 
     288*(43 + 20*xWL - 17*xWL^2 + 20*xWL^3 + 43*xWL^4)*
      H[-1, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + 
     192*(43 + 20*xWL - 17*xWL^2 + 20*xWL^3 + 43*xWL^4)*
      H[-1, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
     512*(18 + 64*xWL + 91*xWL^2 + 64*xWL^3 + 18*xWL^4)*
      H[-1, -1, {{1, 3, 1}, 1}, -1, xWL] - 
     64*(115 + 276*xWL + 347*xWL^2 + 276*xWL^3 + 115*xWL^4)*
      H[-1, -1, {{1, 3, 1}, 1}, 0, xWL] + 
     192*(43 + 20*xWL - 17*xWL^2 + 20*xWL^3 + 43*xWL^4)*
      H[-1, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
     128*(43 + 20*xWL - 17*xWL^2 + 20*xWL^3 + 43*xWL^4)*
      H[-1, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
     64*(658 + 2336*xWL + 3187*xWL^2 + 2336*xWL^3 + 658*xWL^4)*
      H[-1, 0, -1, -1, xWL] - 32*(585 + 1732*xWL + 2458*xWL^2 + 1732*xWL^3 + 
       585*xWL^4)*H[-1, 0, -1, 0, xWL] + 
     (-96*(73 + 604*xWL + 729*xWL^2 + 604*xWL^3 + 73*xWL^4) + 
       576*(7 - 8*xWL - 23*xWL^2 - 8*xWL^3 + 7*xWL^4)*z2)*
      H[-1, 0, -1, {{1, 3, 1}, 0}, xWL] + 
     (-64*(73 + 604*xWL + 729*xWL^2 + 604*xWL^3 + 73*xWL^4) + 
       384*(7 - 8*xWL - 23*xWL^2 - 8*xWL^3 + 7*xWL^4)*z2)*
      H[-1, 0, -1, {{1, 3, 1}, 1}, xWL] + 
     (-128*(35 + 252*xWL + 365*xWL^2 + 252*xWL^3 + 35*xWL^4) - 
       64*(29 + 24*xWL + 19*xWL^2 + 24*xWL^3 + 29*xWL^4)*z2)*
      H[-1, 0, 0, -1, xWL] - 32*(119 + 236*xWL + 175*xWL^2 + 236*xWL^3 + 
       119*xWL^4)*H[-1, 0, 0, 0, xWL] + 
     (96*(189 + 740*xWL + 905*xWL^2 + 740*xWL^3 + 189*xWL^4) - 
       96*(29 - 24*xWL - 77*xWL^2 - 24*xWL^3 + 29*xWL^4)*z2)*
      H[-1, 0, 0, {{1, 3, 1}, 0}, xWL] + 
     (64*(189 + 740*xWL + 905*xWL^2 + 740*xWL^3 + 189*xWL^4) - 
       64*(29 - 24*xWL - 77*xWL^2 - 24*xWL^3 + 29*xWL^4)*z2)*
      H[-1, 0, 0, {{1, 3, 1}, 1}, xWL] - 32*(168 + 568*xWL + 721*xWL^2 + 
       568*xWL^3 + 168*xWL^4)*H[-1, 0, {3, 0}, -1, xWL] + 
     16*(168 + 568*xWL + 721*xWL^2 + 568*xWL^3 + 168*xWL^4)*
      H[-1, 0, {3, 0}, 0, xWL] - 64*(168 + 568*xWL + 721*xWL^2 + 568*xWL^3 + 
       168*xWL^4)*H[-1, 0, {3, 1}, -1, xWL] + 
     32*(168 + 568*xWL + 721*xWL^2 + 568*xWL^3 + 168*xWL^4)*
      H[-1, 0, {3, 1}, 0, xWL] - 192*(175 + 380*xWL + 503*xWL^2 + 380*xWL^3 + 
       175*xWL^4)*H[-1, 0, {{1, 3, 1}, 0}, -1, xWL] + 
     48*(655 + 1636*xWL + 2087*xWL^2 + 1636*xWL^3 + 655*xWL^4)*
      H[-1, 0, {{1, 3, 1}, 0}, 0, xWL] - 144*(305 + 876*xWL + 1081*xWL^2 + 
       876*xWL^3 + 305*xWL^4)*H[-1, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
     96*(305 + 876*xWL + 1081*xWL^2 + 876*xWL^3 + 305*xWL^4)*
      H[-1, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
     128*(175 + 380*xWL + 503*xWL^2 + 380*xWL^3 + 175*xWL^4)*
      H[-1, 0, {{1, 3, 1}, 1}, -1, xWL] + 
     32*(655 + 1636*xWL + 2087*xWL^2 + 1636*xWL^3 + 655*xWL^4)*
      H[-1, 0, {{1, 3, 1}, 1}, 0, xWL] - 96*(305 + 876*xWL + 1081*xWL^2 + 
       876*xWL^3 + 305*xWL^4)*H[-1, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
     64*(305 + 876*xWL + 1081*xWL^2 + 876*xWL^3 + 305*xWL^4)*
      H[-1, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] - 
     64*(66 + 256*xWL + 301*xWL^2 + 256*xWL^3 + 66*xWL^4)*
      H[-1, {3, 0}, -1, -1, xWL] - 32*(66 + 256*xWL + 301*xWL^2 + 256*xWL^3 + 
       66*xWL^4)*H[-1, {3, 0}, -1, 0, xWL] + 
     192*(66 + 256*xWL + 301*xWL^2 + 256*xWL^3 + 66*xWL^4)*
      H[-1, {3, 0}, -1, {{1, 3, 1}, 0}, xWL] + 
     128*(66 + 256*xWL + 301*xWL^2 + 256*xWL^3 + 66*xWL^4)*
      H[-1, {3, 0}, -1, {{1, 3, 1}, 1}, xWL] + 
     32*(66 + 256*xWL + 301*xWL^2 + 256*xWL^3 + 66*xWL^4)*
      H[-1, {3, 0}, 0, 0, xWL] - 96*(66 + 256*xWL + 301*xWL^2 + 256*xWL^3 + 
       66*xWL^4)*H[-1, {3, 0}, 0, {{1, 3, 1}, 0}, xWL] - 
     64*(66 + 256*xWL + 301*xWL^2 + 256*xWL^3 + 66*xWL^4)*
      H[-1, {3, 0}, 0, {{1, 3, 1}, 1}, xWL] + 
     32*(66 + 256*xWL + 301*xWL^2 + 256*xWL^3 + 66*xWL^4)*
      H[-1, {3, 0}, {3, 0}, -1, xWL] - 16*(66 + 256*xWL + 301*xWL^2 + 
       256*xWL^3 + 66*xWL^4)*H[-1, {3, 0}, {3, 0}, 0, xWL] + 
     64*(66 + 256*xWL + 301*xWL^2 + 256*xWL^3 + 66*xWL^4)*
      H[-1, {3, 0}, {3, 1}, -1, xWL] - 32*(66 + 256*xWL + 301*xWL^2 + 
       256*xWL^3 + 66*xWL^4)*H[-1, {3, 0}, {3, 1}, 0, xWL] - 
     128*(66 + 256*xWL + 301*xWL^2 + 256*xWL^3 + 66*xWL^4)*
      H[-1, {3, 1}, -1, -1, xWL] - 64*(66 + 256*xWL + 301*xWL^2 + 256*xWL^3 + 
       66*xWL^4)*H[-1, {3, 1}, -1, 0, xWL] + 
     384*(66 + 256*xWL + 301*xWL^2 + 256*xWL^3 + 66*xWL^4)*
      H[-1, {3, 1}, -1, {{1, 3, 1}, 0}, xWL] + 
     256*(66 + 256*xWL + 301*xWL^2 + 256*xWL^3 + 66*xWL^4)*
      H[-1, {3, 1}, -1, {{1, 3, 1}, 1}, xWL] + 
     64*(66 + 256*xWL + 301*xWL^2 + 256*xWL^3 + 66*xWL^4)*
      H[-1, {3, 1}, 0, 0, xWL] - 192*(66 + 256*xWL + 301*xWL^2 + 256*xWL^3 + 
       66*xWL^4)*H[-1, {3, 1}, 0, {{1, 3, 1}, 0}, xWL] - 
     128*(66 + 256*xWL + 301*xWL^2 + 256*xWL^3 + 66*xWL^4)*
      H[-1, {3, 1}, 0, {{1, 3, 1}, 1}, xWL] + 
     64*(66 + 256*xWL + 301*xWL^2 + 256*xWL^3 + 66*xWL^4)*
      H[-1, {3, 1}, {3, 0}, -1, xWL] - 32*(66 + 256*xWL + 301*xWL^2 + 
       256*xWL^3 + 66*xWL^4)*H[-1, {3, 1}, {3, 0}, 0, xWL] + 
     128*(66 + 256*xWL + 301*xWL^2 + 256*xWL^3 + 66*xWL^4)*
      H[-1, {3, 1}, {3, 1}, -1, xWL] - 64*(66 + 256*xWL + 301*xWL^2 + 
       256*xWL^3 + 66*xWL^4)*H[-1, {3, 1}, {3, 1}, 0, xWL] - 
     192*(17 + 180*xWL + 236*xWL^2 + 180*xWL^3 + 17*xWL^4)*
      H[-1, {{1, 3, 1}, 0}, -1, -1, xWL] + 
     192*(56 + 92*xWL + 117*xWL^2 + 92*xWL^3 + 56*xWL^4)*
      H[-1, {{1, 3, 1}, 0}, -1, 0, xWL] - 
     288*(95 + 4*xWL - 2*xWL^2 + 4*xWL^3 + 95*xWL^4)*
      H[-1, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, xWL] - 
     192*(95 + 4*xWL - 2*xWL^2 + 4*xWL^3 + 95*xWL^4)*
      H[-1, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, xWL] - 
     96*(261 + 324*xWL + 406*xWL^2 + 324*xWL^3 + 261*xWL^4)*
      H[-1, {{1, 3, 1}, 0}, 0, -1, xWL] + 
     96*(214 + 588*xWL + 753*xWL^2 + 588*xWL^3 + 214*xWL^4)*
      H[-1, {{1, 3, 1}, 0}, 0, 0, xWL] - 144*(167 + 852*xWL + 1100*xWL^2 + 
       852*xWL^3 + 167*xWL^4)*H[-1, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, xWL] - 
     96*(167 + 852*xWL + 1100*xWL^2 + 852*xWL^3 + 167*xWL^4)*
      H[-1, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, xWL] + 
     576*(139 + 252*xWL + 321*xWL^2 + 252*xWL^3 + 139*xWL^4)*
      H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, xWL] - 
     2880*(27 + 68*xWL + 87*xWL^2 + 68*xWL^3 + 27*xWL^4)*
      H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, xWL] + 
     864*(131 + 428*xWL + 549*xWL^2 + 428*xWL^3 + 131*xWL^4)*
      H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + 
     576*(131 + 428*xWL + 549*xWL^2 + 428*xWL^3 + 131*xWL^4)*
      H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
     384*(139 + 252*xWL + 321*xWL^2 + 252*xWL^3 + 139*xWL^4)*
      H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, xWL] - 
     1920*(27 + 68*xWL + 87*xWL^2 + 68*xWL^3 + 27*xWL^4)*
      H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, xWL] + 
     576*(131 + 428*xWL + 549*xWL^2 + 428*xWL^3 + 131*xWL^4)*
      H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
     384*(131 + 428*xWL + 549*xWL^2 + 428*xWL^3 + 131*xWL^4)*
      H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] - 
     128*(17 + 180*xWL + 236*xWL^2 + 180*xWL^3 + 17*xWL^4)*
      H[-1, {{1, 3, 1}, 1}, -1, -1, xWL] + 
     128*(56 + 92*xWL + 117*xWL^2 + 92*xWL^3 + 56*xWL^4)*
      H[-1, {{1, 3, 1}, 1}, -1, 0, xWL] - 
     192*(95 + 4*xWL - 2*xWL^2 + 4*xWL^3 + 95*xWL^4)*
      H[-1, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, xWL] - 
     128*(95 + 4*xWL - 2*xWL^2 + 4*xWL^3 + 95*xWL^4)*
      H[-1, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, xWL] - 
     64*(261 + 324*xWL + 406*xWL^2 + 324*xWL^3 + 261*xWL^4)*
      H[-1, {{1, 3, 1}, 1}, 0, -1, xWL] + 
     64*(214 + 588*xWL + 753*xWL^2 + 588*xWL^3 + 214*xWL^4)*
      H[-1, {{1, 3, 1}, 1}, 0, 0, xWL] - 96*(167 + 852*xWL + 1100*xWL^2 + 
       852*xWL^3 + 167*xWL^4)*H[-1, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, xWL] - 
     64*(167 + 852*xWL + 1100*xWL^2 + 852*xWL^3 + 167*xWL^4)*
      H[-1, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, xWL] + 
     384*(139 + 252*xWL + 321*xWL^2 + 252*xWL^3 + 139*xWL^4)*
      H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, xWL] - 
     1920*(27 + 68*xWL + 87*xWL^2 + 68*xWL^3 + 27*xWL^4)*
      H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, xWL] + 
     576*(131 + 428*xWL + 549*xWL^2 + 428*xWL^3 + 131*xWL^4)*
      H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + 
     384*(131 + 428*xWL + 549*xWL^2 + 428*xWL^3 + 131*xWL^4)*
      H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
     256*(139 + 252*xWL + 321*xWL^2 + 252*xWL^3 + 139*xWL^4)*
      H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, xWL] - 
     1280*(27 + 68*xWL + 87*xWL^2 + 68*xWL^3 + 27*xWL^4)*
      H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, xWL] + 
     384*(131 + 428*xWL + 549*xWL^2 + 428*xWL^3 + 131*xWL^4)*
      H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
     256*(131 + 428*xWL + 549*xWL^2 + 428*xWL^3 + 131*xWL^4)*
      H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
     64*(810 + 2536*xWL + 3521*xWL^2 + 2536*xWL^3 + 810*xWL^4)*
      H[0, -1, -1, -1, xWL] + 
     (-32*(615 + 1844*xWL + 2641*xWL^2 + 1844*xWL^3 + 615*xWL^4) - 
       384*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*z2)*
      H[0, -1, -1, 0, xWL] + 
     (-96*(195 + 692*xWL + 880*xWL^2 + 692*xWL^3 + 195*xWL^4) + 
       384*(5 - 12*xWL - 29*xWL^2 - 12*xWL^3 + 5*xWL^4)*z2)*
      H[0, -1, -1, {{1, 3, 1}, 0}, xWL] + 
     (-64*(195 + 692*xWL + 880*xWL^2 + 692*xWL^3 + 195*xWL^4) + 
       256*(5 - 12*xWL - 29*xWL^2 - 12*xWL^3 + 5*xWL^4)*z2)*
      H[0, -1, -1, {{1, 3, 1}, 1}, xWL] + 
     (-32*(902 + 2920*xWL + 3955*xWL^2 + 2920*xWL^3 + 902*xWL^4) + 
       128*(17 - 12*xWL - 41*xWL^2 - 12*xWL^3 + 17*xWL^4)*z2)*
      H[0, -1, 0, -1, xWL] + 320*(23 + 96*xWL + 130*xWL^2 + 96*xWL^3 + 
       23*xWL^4)*H[0, -1, 0, 0, xWL] + 
     (48*(442 + 1000*xWL + 1355*xWL^2 + 1000*xWL^3 + 442*xWL^4) - 
       192*(11 - 12*xWL - 35*xWL^2 - 12*xWL^3 + 11*xWL^4)*z2)*
      H[0, -1, 0, {{1, 3, 1}, 0}, xWL] + 
     (32*(442 + 1000*xWL + 1355*xWL^2 + 1000*xWL^3 + 442*xWL^4) - 
       128*(11 - 12*xWL - 35*xWL^2 - 12*xWL^3 + 11*xWL^4)*z2)*
      H[0, -1, 0, {{1, 3, 1}, 1}, xWL] + 64*(13 + 252*xWL + 262*xWL^2 + 
       252*xWL^3 + 13*xWL^4)*H[0, -1, {3, 0}, -1, xWL] - 
     32*(13 + 252*xWL + 262*xWL^2 + 252*xWL^3 + 13*xWL^4)*
      H[0, -1, {3, 0}, 0, xWL] + 128*(13 + 252*xWL + 262*xWL^2 + 252*xWL^3 + 
       13*xWL^4)*H[0, -1, {3, 1}, -1, xWL] - 
     64*(13 + 252*xWL + 262*xWL^2 + 252*xWL^3 + 13*xWL^4)*
      H[0, -1, {3, 1}, 0, xWL] + 576*(11 - 20*xWL - 15*xWL^2 - 20*xWL^3 + 
       11*xWL^4)*H[0, -1, {{1, 3, 1}, 0}, -1, xWL] + 
     48*(181 + 428*xWL + 565*xWL^2 + 428*xWL^3 + 181*xWL^4)*
      H[0, -1, {{1, 3, 1}, 0}, 0, xWL] - 144*(247 + 308*xWL + 475*xWL^2 + 
       308*xWL^3 + 247*xWL^4)*H[0, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
     96*(247 + 308*xWL + 475*xWL^2 + 308*xWL^3 + 247*xWL^4)*
      H[0, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
     384*(11 - 20*xWL - 15*xWL^2 - 20*xWL^3 + 11*xWL^4)*
      H[0, -1, {{1, 3, 1}, 1}, -1, xWL] + 
     32*(181 + 428*xWL + 565*xWL^2 + 428*xWL^3 + 181*xWL^4)*
      H[0, -1, {{1, 3, 1}, 1}, 0, xWL] - 96*(247 + 308*xWL + 475*xWL^2 + 
       308*xWL^3 + 247*xWL^4)*H[0, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
     64*(247 + 308*xWL + 475*xWL^2 + 308*xWL^3 + 247*xWL^4)*
      H[0, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] - 
     32*(826 + 2704*xWL + 3723*xWL^2 + 2704*xWL^3 + 826*xWL^4)*
      H[0, 0, -1, -1, xWL] + 16*(661 + 1772*xWL + 2574*xWL^2 + 1772*xWL^3 + 
       661*xWL^4)*H[0, 0, -1, 0, xWL] + 
     (48*(165 + 932*xWL + 1149*xWL^2 + 932*xWL^3 + 165*xWL^4) - 
       288*(7 - 8*xWL - 23*xWL^2 - 8*xWL^3 + 7*xWL^4)*z2)*
      H[0, 0, -1, {{1, 3, 1}, 0}, xWL] + 
     (32*(165 + 932*xWL + 1149*xWL^2 + 932*xWL^3 + 165*xWL^4) - 
       192*(7 - 8*xWL - 23*xWL^2 - 8*xWL^3 + 7*xWL^4)*z2)*
      H[0, 0, -1, {{1, 3, 1}, 1}, xWL] + 
     (32*(287 + 1164*xWL + 1607*xWL^2 + 1164*xWL^3 + 287*xWL^4) + 
       32*(29 + 24*xWL + 19*xWL^2 + 24*xWL^3 + 29*xWL^4)*z2)*
      H[0, 0, 0, -1, xWL] + 32*(25 - 58*xWL - 123*xWL^2 - 58*xWL^3 + 
       25*xWL^4)*H[0, 0, 0, 0, xWL] + 
     (-48*(337 + 1048*xWL + 1361*xWL^2 + 1048*xWL^3 + 337*xWL^4) + 
       48*(29 - 24*xWL - 77*xWL^2 - 24*xWL^3 + 29*xWL^4)*z2)*
      H[0, 0, 0, {{1, 3, 1}, 0}, xWL] + 
     (-32*(337 + 1048*xWL + 1361*xWL^2 + 1048*xWL^3 + 337*xWL^4) + 
       32*(29 - 24*xWL - 77*xWL^2 - 24*xWL^3 + 29*xWL^4)*z2)*
      H[0, 0, 0, {{1, 3, 1}, 1}, xWL] + 16*(40 - 248*xWL - 223*xWL^2 - 
       248*xWL^3 + 40*xWL^4)*H[0, 0, {3, 0}, -1, xWL] - 
     8*(40 - 248*xWL - 223*xWL^2 - 248*xWL^3 + 40*xWL^4)*
      H[0, 0, {3, 0}, 0, xWL] + 32*(40 - 248*xWL - 223*xWL^2 - 248*xWL^3 + 
       40*xWL^4)*H[0, 0, {3, 1}, -1, xWL] - 
     16*(40 - 248*xWL - 223*xWL^2 - 248*xWL^3 + 40*xWL^4)*
      H[0, 0, {3, 1}, 0, xWL] + 192*(53 + 156*xWL + 183*xWL^2 + 156*xWL^3 + 
       53*xWL^4)*H[0, 0, {{1, 3, 1}, 0}, -1, xWL] - 
     24*(721 + 1788*xWL + 2305*xWL^2 + 1788*xWL^3 + 721*xWL^4)*
      H[0, 0, {{1, 3, 1}, 0}, 0, xWL] + 72*(509 + 1164*xWL + 1573*xWL^2 + 
       1164*xWL^3 + 509*xWL^4)*H[0, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + 
     48*(509 + 1164*xWL + 1573*xWL^2 + 1164*xWL^3 + 509*xWL^4)*
      H[0, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
     128*(53 + 156*xWL + 183*xWL^2 + 156*xWL^3 + 53*xWL^4)*
      H[0, 0, {{1, 3, 1}, 1}, -1, xWL] - 16*(721 + 1788*xWL + 2305*xWL^2 + 
       1788*xWL^3 + 721*xWL^4)*H[0, 0, {{1, 3, 1}, 1}, 0, xWL] + 
     48*(509 + 1164*xWL + 1573*xWL^2 + 1164*xWL^3 + 509*xWL^4)*
      H[0, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
     32*(509 + 1164*xWL + 1573*xWL^2 + 1164*xWL^3 + 509*xWL^4)*
      H[0, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
     32*(66 + 256*xWL + 301*xWL^2 + 256*xWL^3 + 66*xWL^4)*
      H[0, {3, 0}, -1, -1, xWL] + 16*(66 + 256*xWL + 301*xWL^2 + 256*xWL^3 + 
       66*xWL^4)*H[0, {3, 0}, -1, 0, xWL] - 
     96*(66 + 256*xWL + 301*xWL^2 + 256*xWL^3 + 66*xWL^4)*
      H[0, {3, 0}, -1, {{1, 3, 1}, 0}, xWL] - 
     64*(66 + 256*xWL + 301*xWL^2 + 256*xWL^3 + 66*xWL^4)*
      H[0, {3, 0}, -1, {{1, 3, 1}, 1}, xWL] - 
     16*(66 + 256*xWL + 301*xWL^2 + 256*xWL^3 + 66*xWL^4)*
      H[0, {3, 0}, 0, 0, xWL] + 48*(66 + 256*xWL + 301*xWL^2 + 256*xWL^3 + 
       66*xWL^4)*H[0, {3, 0}, 0, {{1, 3, 1}, 0}, xWL] + 
     32*(66 + 256*xWL + 301*xWL^2 + 256*xWL^3 + 66*xWL^4)*
      H[0, {3, 0}, 0, {{1, 3, 1}, 1}, xWL] - 
     16*(66 + 256*xWL + 301*xWL^2 + 256*xWL^3 + 66*xWL^4)*
      H[0, {3, 0}, {3, 0}, -1, xWL] + 8*(66 + 256*xWL + 301*xWL^2 + 
       256*xWL^3 + 66*xWL^4)*H[0, {3, 0}, {3, 0}, 0, xWL] - 
     32*(66 + 256*xWL + 301*xWL^2 + 256*xWL^3 + 66*xWL^4)*
      H[0, {3, 0}, {3, 1}, -1, xWL] + 16*(66 + 256*xWL + 301*xWL^2 + 
       256*xWL^3 + 66*xWL^4)*H[0, {3, 0}, {3, 1}, 0, xWL] + 
     64*(66 + 256*xWL + 301*xWL^2 + 256*xWL^3 + 66*xWL^4)*
      H[0, {3, 1}, -1, -1, xWL] + 32*(66 + 256*xWL + 301*xWL^2 + 256*xWL^3 + 
       66*xWL^4)*H[0, {3, 1}, -1, 0, xWL] - 
     192*(66 + 256*xWL + 301*xWL^2 + 256*xWL^3 + 66*xWL^4)*
      H[0, {3, 1}, -1, {{1, 3, 1}, 0}, xWL] - 
     128*(66 + 256*xWL + 301*xWL^2 + 256*xWL^3 + 66*xWL^4)*
      H[0, {3, 1}, -1, {{1, 3, 1}, 1}, xWL] - 
     32*(66 + 256*xWL + 301*xWL^2 + 256*xWL^3 + 66*xWL^4)*
      H[0, {3, 1}, 0, 0, xWL] + 96*(66 + 256*xWL + 301*xWL^2 + 256*xWL^3 + 
       66*xWL^4)*H[0, {3, 1}, 0, {{1, 3, 1}, 0}, xWL] + 
     64*(66 + 256*xWL + 301*xWL^2 + 256*xWL^3 + 66*xWL^4)*
      H[0, {3, 1}, 0, {{1, 3, 1}, 1}, xWL] - 
     32*(66 + 256*xWL + 301*xWL^2 + 256*xWL^3 + 66*xWL^4)*
      H[0, {3, 1}, {3, 0}, -1, xWL] + 16*(66 + 256*xWL + 301*xWL^2 + 
       256*xWL^3 + 66*xWL^4)*H[0, {3, 1}, {3, 0}, 0, xWL] - 
     64*(66 + 256*xWL + 301*xWL^2 + 256*xWL^3 + 66*xWL^4)*
      H[0, {3, 1}, {3, 1}, -1, xWL] + 32*(66 + 256*xWL + 301*xWL^2 + 
       256*xWL^3 + 66*xWL^4)*H[0, {3, 1}, {3, 1}, 0, xWL] - 
     96*(50 + 88*xWL + 99*xWL^2 + 88*xWL^3 + 50*xWL^4)*
      H[0, {{1, 3, 1}, 0}, -1, -1, xWL] - 
     96*(56 + 92*xWL + 117*xWL^2 + 92*xWL^3 + 56*xWL^4)*
      H[0, {{1, 3, 1}, 0}, -1, 0, xWL] + 144*(162 + 272*xWL + 333*xWL^2 + 
       272*xWL^3 + 162*xWL^4)*H[0, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, xWL] + 
     96*(162 + 272*xWL + 333*xWL^2 + 272*xWL^3 + 162*xWL^4)*
      H[0, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, xWL] + 
     48*(328 + 592*xWL + 741*xWL^2 + 592*xWL^3 + 328*xWL^4)*
      H[0, {{1, 3, 1}, 0}, 0, -1, xWL] - 48*(214 + 588*xWL + 753*xWL^2 + 
       588*xWL^3 + 214*xWL^4)*H[0, {{1, 3, 1}, 0}, 0, 0, xWL] + 
     72*(100 + 584*xWL + 765*xWL^2 + 584*xWL^3 + 100*xWL^4)*
      H[0, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, xWL] + 
     48*(100 + 584*xWL + 765*xWL^2 + 584*xWL^3 + 100*xWL^4)*
      H[0, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, xWL] - 
     288*(139 + 252*xWL + 321*xWL^2 + 252*xWL^3 + 139*xWL^4)*
      H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, xWL] + 
     1440*(27 + 68*xWL + 87*xWL^2 + 68*xWL^3 + 27*xWL^4)*
      H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, xWL] - 
     432*(131 + 428*xWL + 549*xWL^2 + 428*xWL^3 + 131*xWL^4)*
      H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
     288*(131 + 428*xWL + 549*xWL^2 + 428*xWL^3 + 131*xWL^4)*
      H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
     192*(139 + 252*xWL + 321*xWL^2 + 252*xWL^3 + 139*xWL^4)*
      H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, xWL] + 
     960*(27 + 68*xWL + 87*xWL^2 + 68*xWL^3 + 27*xWL^4)*
      H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, xWL] - 
     288*(131 + 428*xWL + 549*xWL^2 + 428*xWL^3 + 131*xWL^4)*
      H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
     192*(131 + 428*xWL + 549*xWL^2 + 428*xWL^3 + 131*xWL^4)*
      H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] - 
     64*(50 + 88*xWL + 99*xWL^2 + 88*xWL^3 + 50*xWL^4)*
      H[0, {{1, 3, 1}, 1}, -1, -1, xWL] - 
     64*(56 + 92*xWL + 117*xWL^2 + 92*xWL^3 + 56*xWL^4)*
      H[0, {{1, 3, 1}, 1}, -1, 0, xWL] + 96*(162 + 272*xWL + 333*xWL^2 + 
       272*xWL^3 + 162*xWL^4)*H[0, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, xWL] + 
     64*(162 + 272*xWL + 333*xWL^2 + 272*xWL^3 + 162*xWL^4)*
      H[0, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, xWL] + 
     32*(328 + 592*xWL + 741*xWL^2 + 592*xWL^3 + 328*xWL^4)*
      H[0, {{1, 3, 1}, 1}, 0, -1, xWL] - 32*(214 + 588*xWL + 753*xWL^2 + 
       588*xWL^3 + 214*xWL^4)*H[0, {{1, 3, 1}, 1}, 0, 0, xWL] + 
     48*(100 + 584*xWL + 765*xWL^2 + 584*xWL^3 + 100*xWL^4)*
      H[0, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, xWL] + 
     32*(100 + 584*xWL + 765*xWL^2 + 584*xWL^3 + 100*xWL^4)*
      H[0, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, xWL] - 
     192*(139 + 252*xWL + 321*xWL^2 + 252*xWL^3 + 139*xWL^4)*
      H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, xWL] + 
     960*(27 + 68*xWL + 87*xWL^2 + 68*xWL^3 + 27*xWL^4)*
      H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, xWL] - 
     288*(131 + 428*xWL + 549*xWL^2 + 428*xWL^3 + 131*xWL^4)*
      H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
     192*(131 + 428*xWL + 549*xWL^2 + 428*xWL^3 + 131*xWL^4)*
      H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
     128*(139 + 252*xWL + 321*xWL^2 + 252*xWL^3 + 139*xWL^4)*
      H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, xWL] + 
     640*(27 + 68*xWL + 87*xWL^2 + 68*xWL^3 + 27*xWL^4)*
      H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, xWL] - 
     192*(131 + 428*xWL + 549*xWL^2 + 428*xWL^3 + 131*xWL^4)*
      H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
     128*(131 + 428*xWL + 549*xWL^2 + 428*xWL^3 + 131*xWL^4)*
      H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
     256*(17 + 120*xWL + 178*xWL^2 + 120*xWL^3 + 17*xWL^4)*
      H[-1, -1, 0, -1, -1, xWL] + 128*(27 + 124*xWL + 164*xWL^2 + 124*xWL^3 + 
       27*xWL^4)*H[-1, -1, 0, -1, 0, xWL] - 
     768*(22 + 122*xWL + 171*xWL^2 + 122*xWL^3 + 22*xWL^4)*
      H[-1, -1, 0, -1, {{1, 3, 1}, 0}, xWL] - 
     512*(22 + 122*xWL + 171*xWL^2 + 122*xWL^3 + 22*xWL^4)*
      H[-1, -1, 0, -1, {{1, 3, 1}, 1}, xWL] - 
     128*(32 + 164*xWL + 221*xWL^2 + 164*xWL^3 + 32*xWL^4)*
      H[-1, -1, 0, 0, -1, xWL] - 64*(39 + 196*xWL + 269*xWL^2 + 196*xWL^3 + 
       39*xWL^4)*H[-1, -1, 0, 0, 0, xWL] + 
     192*(71 + 360*xWL + 490*xWL^2 + 360*xWL^3 + 71*xWL^4)*
      H[-1, -1, 0, 0, {{1, 3, 1}, 0}, xWL] + 
     128*(71 + 360*xWL + 490*xWL^2 + 360*xWL^3 + 71*xWL^4)*
      H[-1, -1, 0, 0, {{1, 3, 1}, 1}, xWL] - 
     384*(4 + 24*xWL + 35*xWL^2 + 24*xWL^3 + 4*xWL^4)*
      H[-1, -1, 0, {3, 0}, -1, xWL] + 192*(4 + 24*xWL + 35*xWL^2 + 24*xWL^3 + 
       4*xWL^4)*H[-1, -1, 0, {3, 0}, 0, xWL] - 
     768*(4 + 24*xWL + 35*xWL^2 + 24*xWL^3 + 4*xWL^4)*
      H[-1, -1, 0, {3, 1}, -1, xWL] + 384*(4 + 24*xWL + 35*xWL^2 + 24*xWL^3 + 
       4*xWL^4)*H[-1, -1, 0, {3, 1}, 0, xWL] + 
     384*(27 + 116*xWL + 148*xWL^2 + 116*xWL^3 + 27*xWL^4)*
      H[-1, -1, 0, {{1, 3, 1}, 0}, -1, xWL] - 
     576*(27 + 116*xWL + 148*xWL^2 + 116*xWL^3 + 27*xWL^4)*
      H[-1, -1, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
     384*(27 + 116*xWL + 148*xWL^2 + 116*xWL^3 + 27*xWL^4)*
      H[-1, -1, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
     256*(27 + 116*xWL + 148*xWL^2 + 116*xWL^3 + 27*xWL^4)*
      H[-1, -1, 0, {{1, 3, 1}, 1}, -1, xWL] - 
     384*(27 + 116*xWL + 148*xWL^2 + 116*xWL^3 + 27*xWL^4)*
      H[-1, -1, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
     256*(27 + 116*xWL + 148*xWL^2 + 116*xWL^3 + 27*xWL^4)*
      H[-1, -1, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] - 
     256*(12 + 68*xWL + 97*xWL^2 + 68*xWL^3 + 12*xWL^4)*
      H[-1, -1, {3, 0}, -1, -1, xWL] - 128*(12 + 68*xWL + 97*xWL^2 + 
       68*xWL^3 + 12*xWL^4)*H[-1, -1, {3, 0}, -1, 0, xWL] + 
     768*(12 + 68*xWL + 97*xWL^2 + 68*xWL^3 + 12*xWL^4)*
      H[-1, -1, {3, 0}, -1, {{1, 3, 1}, 0}, xWL] + 
     512*(12 + 68*xWL + 97*xWL^2 + 68*xWL^3 + 12*xWL^4)*
      H[-1, -1, {3, 0}, -1, {{1, 3, 1}, 1}, xWL] + 
     128*(12 + 68*xWL + 97*xWL^2 + 68*xWL^3 + 12*xWL^4)*
      H[-1, -1, {3, 0}, 0, 0, xWL] - 384*(12 + 68*xWL + 97*xWL^2 + 68*xWL^3 + 
       12*xWL^4)*H[-1, -1, {3, 0}, 0, {{1, 3, 1}, 0}, xWL] - 
     256*(12 + 68*xWL + 97*xWL^2 + 68*xWL^3 + 12*xWL^4)*
      H[-1, -1, {3, 0}, 0, {{1, 3, 1}, 1}, xWL] + 
     128*(12 + 68*xWL + 97*xWL^2 + 68*xWL^3 + 12*xWL^4)*
      H[-1, -1, {3, 0}, {3, 0}, -1, xWL] - 
     64*(12 + 68*xWL + 97*xWL^2 + 68*xWL^3 + 12*xWL^4)*
      H[-1, -1, {3, 0}, {3, 0}, 0, xWL] + 
     256*(12 + 68*xWL + 97*xWL^2 + 68*xWL^3 + 12*xWL^4)*
      H[-1, -1, {3, 0}, {3, 1}, -1, xWL] - 
     128*(12 + 68*xWL + 97*xWL^2 + 68*xWL^3 + 12*xWL^4)*
      H[-1, -1, {3, 0}, {3, 1}, 0, xWL] - 
     512*(12 + 68*xWL + 97*xWL^2 + 68*xWL^3 + 12*xWL^4)*
      H[-1, -1, {3, 1}, -1, -1, xWL] - 256*(12 + 68*xWL + 97*xWL^2 + 
       68*xWL^3 + 12*xWL^4)*H[-1, -1, {3, 1}, -1, 0, xWL] + 
     1536*(12 + 68*xWL + 97*xWL^2 + 68*xWL^3 + 12*xWL^4)*
      H[-1, -1, {3, 1}, -1, {{1, 3, 1}, 0}, xWL] + 
     1024*(12 + 68*xWL + 97*xWL^2 + 68*xWL^3 + 12*xWL^4)*
      H[-1, -1, {3, 1}, -1, {{1, 3, 1}, 1}, xWL] + 
     256*(12 + 68*xWL + 97*xWL^2 + 68*xWL^3 + 12*xWL^4)*
      H[-1, -1, {3, 1}, 0, 0, xWL] - 768*(12 + 68*xWL + 97*xWL^2 + 68*xWL^3 + 
       12*xWL^4)*H[-1, -1, {3, 1}, 0, {{1, 3, 1}, 0}, xWL] - 
     512*(12 + 68*xWL + 97*xWL^2 + 68*xWL^3 + 12*xWL^4)*
      H[-1, -1, {3, 1}, 0, {{1, 3, 1}, 1}, xWL] + 
     256*(12 + 68*xWL + 97*xWL^2 + 68*xWL^3 + 12*xWL^4)*
      H[-1, -1, {3, 1}, {3, 0}, -1, xWL] - 
     128*(12 + 68*xWL + 97*xWL^2 + 68*xWL^3 + 12*xWL^4)*
      H[-1, -1, {3, 1}, {3, 0}, 0, xWL] + 
     512*(12 + 68*xWL + 97*xWL^2 + 68*xWL^3 + 12*xWL^4)*
      H[-1, -1, {3, 1}, {3, 1}, -1, xWL] - 
     256*(12 + 68*xWL + 97*xWL^2 + 68*xWL^3 + 12*xWL^4)*
      H[-1, -1, {3, 1}, {3, 1}, 0, xWL] - 
     768*(5 + 52*xWL + 81*xWL^2 + 52*xWL^3 + 5*xWL^4)*
      H[-1, -1, {{1, 3, 1}, 0}, -1, -1, xWL] + 
     4608*(5 + 28*xWL + 39*xWL^2 + 28*xWL^3 + 5*xWL^4)*
      H[-1, -1, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, xWL] + 
     3072*(5 + 28*xWL + 39*xWL^2 + 28*xWL^3 + 5*xWL^4)*
      H[-1, -1, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, xWL] + 
     384*(35 + 172*xWL + 231*xWL^2 + 172*xWL^3 + 35*xWL^4)*
      H[-1, -1, {{1, 3, 1}, 0}, 0, -1, xWL] - 
     1152*(25 + 116*xWL + 153*xWL^2 + 116*xWL^3 + 25*xWL^4)*
      H[-1, -1, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, xWL] - 
     768*(25 + 116*xWL + 153*xWL^2 + 116*xWL^3 + 25*xWL^4)*
      H[-1, -1, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, xWL] - 
     512*(5 + 52*xWL + 81*xWL^2 + 52*xWL^3 + 5*xWL^4)*
      H[-1, -1, {{1, 3, 1}, 1}, -1, -1, xWL] + 
     3072*(5 + 28*xWL + 39*xWL^2 + 28*xWL^3 + 5*xWL^4)*
      H[-1, -1, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, xWL] + 
     2048*(5 + 28*xWL + 39*xWL^2 + 28*xWL^3 + 5*xWL^4)*
      H[-1, -1, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, xWL] + 
     256*(35 + 172*xWL + 231*xWL^2 + 172*xWL^3 + 35*xWL^4)*
      H[-1, -1, {{1, 3, 1}, 1}, 0, -1, xWL] - 
     768*(25 + 116*xWL + 153*xWL^2 + 116*xWL^3 + 25*xWL^4)*
      H[-1, -1, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, xWL] - 
     512*(25 + 116*xWL + 153*xWL^2 + 116*xWL^3 + 25*xWL^4)*
      H[-1, -1, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, xWL] - 
     1536*(5 + 18*xWL + 17*xWL^2 + 18*xWL^3 + 5*xWL^4)*
      H[-1, 0, -1, -1, -1, xWL] + 128*(41 + 184*xWL + 213*xWL^2 + 184*xWL^3 + 
       41*xWL^4)*H[-1, 0, -1, -1, 0, xWL] - 
     384*(11 + 76*xWL + 111*xWL^2 + 76*xWL^3 + 11*xWL^4)*
      H[-1, 0, -1, -1, {{1, 3, 1}, 0}, xWL] - 
     256*(11 + 76*xWL + 111*xWL^2 + 76*xWL^3 + 11*xWL^4)*
      H[-1, 0, -1, -1, {{1, 3, 1}, 1}, xWL] - 
     128*(10 + 76*xWL + 145*xWL^2 + 76*xWL^3 + 10*xWL^4)*
      H[-1, 0, -1, 0, -1, xWL] + 64*(51 + 244*xWL + 329*xWL^2 + 244*xWL^3 + 
       51*xWL^4)*H[-1, 0, -1, 0, 0, xWL] - 
     192*(41 + 168*xWL + 184*xWL^2 + 168*xWL^3 + 41*xWL^4)*
      H[-1, 0, -1, 0, {{1, 3, 1}, 0}, xWL] - 
     128*(41 + 168*xWL + 184*xWL^2 + 168*xWL^3 + 41*xWL^4)*
      H[-1, 0, -1, 0, {{1, 3, 1}, 1}, xWL] + 
     2304*(5 + 22*xWL + 29*xWL^2 + 22*xWL^3 + 5*xWL^4)*
      H[-1, 0, -1, {3, 0}, -1, xWL] - 1152*(5 + 22*xWL + 29*xWL^2 + 
       22*xWL^3 + 5*xWL^4)*H[-1, 0, -1, {3, 0}, 0, xWL] + 
     4608*(5 + 22*xWL + 29*xWL^2 + 22*xWL^3 + 5*xWL^4)*
      H[-1, 0, -1, {3, 1}, -1, xWL] - 2304*(5 + 22*xWL + 29*xWL^2 + 
       22*xWL^3 + 5*xWL^4)*H[-1, 0, -1, {3, 1}, 0, xWL] - 
     384*(50 + 212*xWL + 275*xWL^2 + 212*xWL^3 + 50*xWL^4)*
      H[-1, 0, -1, {{1, 3, 1}, 0}, -1, xWL] - 
     384*(1 + 16*xWL + 10*xWL^2 + 16*xWL^3 + xWL^4)*
      H[-1, 0, -1, {{1, 3, 1}, 0}, 0, xWL] + 
     576*(52 + 244*xWL + 295*xWL^2 + 244*xWL^3 + 52*xWL^4)*
      H[-1, 0, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + 
     384*(52 + 244*xWL + 295*xWL^2 + 244*xWL^3 + 52*xWL^4)*
      H[-1, 0, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
     256*(50 + 212*xWL + 275*xWL^2 + 212*xWL^3 + 50*xWL^4)*
      H[-1, 0, -1, {{1, 3, 1}, 1}, -1, xWL] - 
     256*(1 + 16*xWL + 10*xWL^2 + 16*xWL^3 + xWL^4)*
      H[-1, 0, -1, {{1, 3, 1}, 1}, 0, xWL] + 
     384*(52 + 244*xWL + 295*xWL^2 + 244*xWL^3 + 52*xWL^4)*
      H[-1, 0, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
     256*(52 + 244*xWL + 295*xWL^2 + 244*xWL^3 + 52*xWL^4)*
      H[-1, 0, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
     128*(24 + 56*xWL + 7*xWL^2 + 56*xWL^3 + 24*xWL^4)*
      H[-1, 0, 0, -1, -1, xWL] - 64*(68 + 312*xWL + 385*xWL^2 + 312*xWL^3 + 
       68*xWL^4)*H[-1, 0, 0, -1, 0, xWL] + 
     384*(22 + 128*xWL + 189*xWL^2 + 128*xWL^3 + 22*xWL^4)*
      H[-1, 0, 0, -1, {{1, 3, 1}, 0}, xWL] + 
     256*(22 + 128*xWL + 189*xWL^2 + 128*xWL^3 + 22*xWL^4)*
      H[-1, 0, 0, -1, {{1, 3, 1}, 1}, xWL] + 
     64*(34 + 180*xWL + 293*xWL^2 + 180*xWL^3 + 34*xWL^4)*
      H[-1, 0, 0, 0, -1, xWL] - 96*(22 + 132*xWL + 233*xWL^2 + 132*xWL^3 + 
       22*xWL^4)*H[-1, 0, 0, 0, {{1, 3, 1}, 0}, xWL] - 
     64*(22 + 132*xWL + 233*xWL^2 + 132*xWL^3 + 22*xWL^4)*
      H[-1, 0, 0, 0, {{1, 3, 1}, 1}, xWL] - 
     64*(78 + 328*xWL + 425*xWL^2 + 328*xWL^3 + 78*xWL^4)*
      H[-1, 0, 0, {3, 0}, -1, xWL] + 32*(78 + 328*xWL + 425*xWL^2 + 
       328*xWL^3 + 78*xWL^4)*H[-1, 0, 0, {3, 0}, 0, xWL] - 
     128*(78 + 328*xWL + 425*xWL^2 + 328*xWL^3 + 78*xWL^4)*
      H[-1, 0, 0, {3, 1}, -1, xWL] + 64*(78 + 328*xWL + 425*xWL^2 + 
       328*xWL^3 + 78*xWL^4)*H[-1, 0, 0, {3, 1}, 0, xWL] + 
     192*(20 + 92*xWL + 125*xWL^2 + 92*xWL^3 + 20*xWL^4)*
      H[-1, 0, 0, {{1, 3, 1}, 0}, -1, xWL] + 
     192*(1 + 16*xWL + 10*xWL^2 + 16*xWL^3 + xWL^4)*
      H[-1, 0, 0, {{1, 3, 1}, 0}, 0, xWL] - 
     288*(22 + 124*xWL + 145*xWL^2 + 124*xWL^3 + 22*xWL^4)*
      H[-1, 0, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
     192*(22 + 124*xWL + 145*xWL^2 + 124*xWL^3 + 22*xWL^4)*
      H[-1, 0, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
     128*(20 + 92*xWL + 125*xWL^2 + 92*xWL^3 + 20*xWL^4)*
      H[-1, 0, 0, {{1, 3, 1}, 1}, -1, xWL] + 
     128*(1 + 16*xWL + 10*xWL^2 + 16*xWL^3 + xWL^4)*
      H[-1, 0, 0, {{1, 3, 1}, 1}, 0, xWL] - 
     192*(22 + 124*xWL + 145*xWL^2 + 124*xWL^3 + 22*xWL^4)*
      H[-1, 0, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
     128*(22 + 124*xWL + 145*xWL^2 + 124*xWL^3 + 22*xWL^4)*
      H[-1, 0, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
     128*(12 + 68*xWL + 97*xWL^2 + 68*xWL^3 + 12*xWL^4)*
      H[-1, 0, {3, 0}, -1, -1, xWL] + 64*(12 + 68*xWL + 97*xWL^2 + 68*xWL^3 + 
       12*xWL^4)*H[-1, 0, {3, 0}, -1, 0, xWL] - 
     384*(12 + 68*xWL + 97*xWL^2 + 68*xWL^3 + 12*xWL^4)*
      H[-1, 0, {3, 0}, -1, {{1, 3, 1}, 0}, xWL] - 
     256*(12 + 68*xWL + 97*xWL^2 + 68*xWL^3 + 12*xWL^4)*
      H[-1, 0, {3, 0}, -1, {{1, 3, 1}, 1}, xWL] - 
     64*(12 + 68*xWL + 97*xWL^2 + 68*xWL^3 + 12*xWL^4)*
      H[-1, 0, {3, 0}, 0, 0, xWL] + 192*(12 + 68*xWL + 97*xWL^2 + 68*xWL^3 + 
       12*xWL^4)*H[-1, 0, {3, 0}, 0, {{1, 3, 1}, 0}, xWL] + 
     128*(12 + 68*xWL + 97*xWL^2 + 68*xWL^3 + 12*xWL^4)*
      H[-1, 0, {3, 0}, 0, {{1, 3, 1}, 1}, xWL] - 
     64*(12 + 68*xWL + 97*xWL^2 + 68*xWL^3 + 12*xWL^4)*
      H[-1, 0, {3, 0}, {3, 0}, -1, xWL] + 
     32*(12 + 68*xWL + 97*xWL^2 + 68*xWL^3 + 12*xWL^4)*
      H[-1, 0, {3, 0}, {3, 0}, 0, xWL] - 128*(12 + 68*xWL + 97*xWL^2 + 
       68*xWL^3 + 12*xWL^4)*H[-1, 0, {3, 0}, {3, 1}, -1, xWL] + 
     64*(12 + 68*xWL + 97*xWL^2 + 68*xWL^3 + 12*xWL^4)*
      H[-1, 0, {3, 0}, {3, 1}, 0, xWL] + 256*(12 + 68*xWL + 97*xWL^2 + 
       68*xWL^3 + 12*xWL^4)*H[-1, 0, {3, 1}, -1, -1, xWL] + 
     128*(12 + 68*xWL + 97*xWL^2 + 68*xWL^3 + 12*xWL^4)*
      H[-1, 0, {3, 1}, -1, 0, xWL] - 768*(12 + 68*xWL + 97*xWL^2 + 68*xWL^3 + 
       12*xWL^4)*H[-1, 0, {3, 1}, -1, {{1, 3, 1}, 0}, xWL] - 
     512*(12 + 68*xWL + 97*xWL^2 + 68*xWL^3 + 12*xWL^4)*
      H[-1, 0, {3, 1}, -1, {{1, 3, 1}, 1}, xWL] - 
     128*(12 + 68*xWL + 97*xWL^2 + 68*xWL^3 + 12*xWL^4)*
      H[-1, 0, {3, 1}, 0, 0, xWL] + 384*(12 + 68*xWL + 97*xWL^2 + 68*xWL^3 + 
       12*xWL^4)*H[-1, 0, {3, 1}, 0, {{1, 3, 1}, 0}, xWL] + 
     256*(12 + 68*xWL + 97*xWL^2 + 68*xWL^3 + 12*xWL^4)*
      H[-1, 0, {3, 1}, 0, {{1, 3, 1}, 1}, xWL] - 
     128*(12 + 68*xWL + 97*xWL^2 + 68*xWL^3 + 12*xWL^4)*
      H[-1, 0, {3, 1}, {3, 0}, -1, xWL] + 
     64*(12 + 68*xWL + 97*xWL^2 + 68*xWL^3 + 12*xWL^4)*
      H[-1, 0, {3, 1}, {3, 0}, 0, xWL] - 256*(12 + 68*xWL + 97*xWL^2 + 
       68*xWL^3 + 12*xWL^4)*H[-1, 0, {3, 1}, {3, 1}, -1, xWL] + 
     128*(12 + 68*xWL + 97*xWL^2 + 68*xWL^3 + 12*xWL^4)*
      H[-1, 0, {3, 1}, {3, 1}, 0, xWL] - 768*(3 + 8*xWL + xWL^2 + 8*xWL^3 + 
       3*xWL^4)*H[-1, 0, {{1, 3, 1}, 0}, -1, -1, xWL] - 
     576*(9 + 44*xWL + 73*xWL^2 + 44*xWL^3 + 9*xWL^4)*
      H[-1, 0, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, xWL] - 
     384*(9 + 44*xWL + 73*xWL^2 + 44*xWL^3 + 9*xWL^4)*
      H[-1, 0, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, xWL] - 
     768*(6 + 26*xWL + 37*xWL^2 + 26*xWL^3 + 6*xWL^4)*
      H[-1, 0, {{1, 3, 1}, 0}, 0, -1, xWL] + 
     288*(39 + 164*xWL + 223*xWL^2 + 164*xWL^3 + 39*xWL^4)*
      H[-1, 0, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, xWL] + 
     192*(39 + 164*xWL + 223*xWL^2 + 164*xWL^3 + 39*xWL^4)*
      H[-1, 0, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, xWL] - 
     512*(3 + 8*xWL + xWL^2 + 8*xWL^3 + 3*xWL^4)*H[-1, 0, {{1, 3, 1}, 1}, -1, 
       -1, xWL] - 384*(9 + 44*xWL + 73*xWL^2 + 44*xWL^3 + 9*xWL^4)*
      H[-1, 0, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, xWL] - 
     256*(9 + 44*xWL + 73*xWL^2 + 44*xWL^3 + 9*xWL^4)*
      H[-1, 0, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, xWL] - 
     512*(6 + 26*xWL + 37*xWL^2 + 26*xWL^3 + 6*xWL^4)*
      H[-1, 0, {{1, 3, 1}, 1}, 0, -1, xWL] + 
     192*(39 + 164*xWL + 223*xWL^2 + 164*xWL^3 + 39*xWL^4)*
      H[-1, 0, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, xWL] + 
     128*(39 + 164*xWL + 223*xWL^2 + 164*xWL^3 + 39*xWL^4)*
      H[-1, 0, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, xWL] - 
     9216*xWL*(1 + 4*xWL + xWL^2)*H[-1, {{1, 3, 1}, 0}, -1, -1, -1, xWL] - 
     768*(7 + 40*xWL + 43*xWL^2 + 40*xWL^3 + 7*xWL^4)*
      H[-1, {{1, 3, 1}, 0}, -1, -1, 0, xWL] + 
     2304*(7 + 46*xWL + 67*xWL^2 + 46*xWL^3 + 7*xWL^4)*
      H[-1, {{1, 3, 1}, 0}, -1, -1, {{1, 3, 1}, 0}, xWL] + 
     1536*(7 + 46*xWL + 67*xWL^2 + 46*xWL^3 + 7*xWL^4)*
      H[-1, {{1, 3, 1}, 0}, -1, -1, {{1, 3, 1}, 1}, xWL] + 
     384*(55 + 252*xWL + 365*xWL^2 + 252*xWL^3 + 55*xWL^4)*
      H[-1, {{1, 3, 1}, 0}, -1, 0, -1, xWL] - 
     384*(18 + 92*xWL + 127*xWL^2 + 92*xWL^3 + 18*xWL^4)*
      H[-1, {{1, 3, 1}, 0}, -1, 0, 0, xWL] - 
     576*(19 + 68*xWL + 111*xWL^2 + 68*xWL^3 + 19*xWL^4)*
      H[-1, {{1, 3, 1}, 0}, -1, 0, {{1, 3, 1}, 0}, xWL] - 
     384*(19 + 68*xWL + 111*xWL^2 + 68*xWL^3 + 19*xWL^4)*
      H[-1, {{1, 3, 1}, 0}, -1, 0, {{1, 3, 1}, 1}, xWL] - 
     7680*(3 + 14*xWL + 19*xWL^2 + 14*xWL^3 + 3*xWL^4)*
      H[-1, {{1, 3, 1}, 0}, -1, {3, 0}, -1, xWL] + 
     3840*(3 + 14*xWL + 19*xWL^2 + 14*xWL^3 + 3*xWL^4)*
      H[-1, {{1, 3, 1}, 0}, -1, {3, 0}, 0, xWL] - 
     15360*(3 + 14*xWL + 19*xWL^2 + 14*xWL^3 + 3*xWL^4)*
      H[-1, {{1, 3, 1}, 0}, -1, {3, 1}, -1, xWL] + 
     7680*(3 + 14*xWL + 19*xWL^2 + 14*xWL^3 + 3*xWL^4)*
      H[-1, {{1, 3, 1}, 0}, -1, {3, 1}, 0, xWL] + 
     1152*(5 + 40*xWL + 63*xWL^2 + 40*xWL^3 + 5*xWL^4)*
      H[-1, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, -1, xWL] - 
     1152*(5 + 8*xWL + 20*xWL^2 + 8*xWL^3 + 5*xWL^4)*
      H[-1, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, 0, xWL] + 
     1728*(5 - 24*xWL - 23*xWL^2 - 24*xWL^3 + 5*xWL^4)*
      H[-1, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + 
     1152*(5 - 24*xWL - 23*xWL^2 - 24*xWL^3 + 5*xWL^4)*
      H[-1, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
     768*(5 + 40*xWL + 63*xWL^2 + 40*xWL^3 + 5*xWL^4)*
      H[-1, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, -1, xWL] - 
     768*(5 + 8*xWL + 20*xWL^2 + 8*xWL^3 + 5*xWL^4)*H[-1, {{1, 3, 1}, 0}, -1, 
       {{1, 3, 1}, 1}, 0, xWL] + 1152*(5 - 24*xWL - 23*xWL^2 - 24*xWL^3 + 
       5*xWL^4)*H[-1, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 
       xWL] + 768*(5 - 24*xWL - 23*xWL^2 - 24*xWL^3 + 5*xWL^4)*
      H[-1, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] - 
     384*(11 + 56*xWL + 35*xWL^2 + 56*xWL^3 + 11*xWL^4)*
      H[-1, {{1, 3, 1}, 0}, 0, -1, -1, xWL] + 
     384*(7 + 40*xWL + 43*xWL^2 + 40*xWL^3 + 7*xWL^4)*
      H[-1, {{1, 3, 1}, 0}, 0, -1, 0, xWL] - 
     1728*(1 + 8*xWL + 17*xWL^2 + 8*xWL^3 + xWL^4)*H[-1, {{1, 3, 1}, 0}, 0, 
       -1, {{1, 3, 1}, 0}, xWL] - 1152*(1 + 8*xWL + 17*xWL^2 + 8*xWL^3 + 
       xWL^4)*H[-1, {{1, 3, 1}, 0}, 0, -1, {{1, 3, 1}, 1}, xWL] - 
     384*(22 + 92*xWL + 141*xWL^2 + 92*xWL^3 + 22*xWL^4)*
      H[-1, {{1, 3, 1}, 0}, 0, 0, -1, xWL] + 
     192*(18 + 92*xWL + 127*xWL^2 + 92*xWL^3 + 18*xWL^4)*
      H[-1, {{1, 3, 1}, 0}, 0, 0, 0, xWL] + 1152*(2 + 7*xWL^2 + 2*xWL^4)*
      H[-1, {{1, 3, 1}, 0}, 0, 0, {{1, 3, 1}, 0}, xWL] + 
     768*(2 + 7*xWL^2 + 2*xWL^4)*H[-1, {{1, 3, 1}, 0}, 0, 0, {{1, 3, 1}, 1}, 
       xWL] + 3840*(3 + 14*xWL + 19*xWL^2 + 14*xWL^3 + 3*xWL^4)*
      H[-1, {{1, 3, 1}, 0}, 0, {3, 0}, -1, xWL] - 
     1920*(3 + 14*xWL + 19*xWL^2 + 14*xWL^3 + 3*xWL^4)*
      H[-1, {{1, 3, 1}, 0}, 0, {3, 0}, 0, xWL] + 
     7680*(3 + 14*xWL + 19*xWL^2 + 14*xWL^3 + 3*xWL^4)*
      H[-1, {{1, 3, 1}, 0}, 0, {3, 1}, -1, xWL] - 
     3840*(3 + 14*xWL + 19*xWL^2 + 14*xWL^3 + 3*xWL^4)*
      H[-1, {{1, 3, 1}, 0}, 0, {3, 1}, 0, xWL] - 
     576*(5 + 40*xWL + 63*xWL^2 + 40*xWL^3 + 5*xWL^4)*
      H[-1, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, -1, xWL] + 
     576*(5 + 8*xWL + 20*xWL^2 + 8*xWL^3 + 5*xWL^4)*H[-1, {{1, 3, 1}, 0}, 0, 
       {{1, 3, 1}, 0}, 0, xWL] - 864*(5 - 24*xWL - 23*xWL^2 - 24*xWL^3 + 
       5*xWL^4)*H[-1, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
       xWL] - 576*(5 - 24*xWL - 23*xWL^2 - 24*xWL^3 + 5*xWL^4)*
      H[-1, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
     384*(5 + 40*xWL + 63*xWL^2 + 40*xWL^3 + 5*xWL^4)*
      H[-1, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, -1, xWL] + 
     384*(5 + 8*xWL + 20*xWL^2 + 8*xWL^3 + 5*xWL^4)*H[-1, {{1, 3, 1}, 0}, 0, 
       {{1, 3, 1}, 1}, 0, xWL] - 576*(5 - 24*xWL - 23*xWL^2 - 24*xWL^3 + 
       5*xWL^4)*H[-1, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 
       xWL] - 384*(5 - 24*xWL - 23*xWL^2 - 24*xWL^3 + 5*xWL^4)*
      H[-1, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
     1152*(11 + 68*xWL + 83*xWL^2 + 68*xWL^3 + 11*xWL^4)*
      H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, -1, xWL] - 
     1728*(11 + 68*xWL + 83*xWL^2 + 68*xWL^3 + 11*xWL^4)*
      H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, xWL] - 
     1152*(11 + 68*xWL + 83*xWL^2 + 68*xWL^3 + 11*xWL^4)*
      H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, xWL] - 
     576*(11 + 68*xWL + 83*xWL^2 + 68*xWL^3 + 11*xWL^4)*
      H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, -1, xWL] + 
     864*(11 + 68*xWL + 83*xWL^2 + 68*xWL^3 + 11*xWL^4)*
      H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, xWL] + 
     576*(11 + 68*xWL + 83*xWL^2 + 68*xWL^3 + 11*xWL^4)*
      H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, xWL] + 
     768*(11 + 68*xWL + 83*xWL^2 + 68*xWL^3 + 11*xWL^4)*
      H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, -1, xWL] - 
     1152*(11 + 68*xWL + 83*xWL^2 + 68*xWL^3 + 11*xWL^4)*
      H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, xWL] - 
     768*(11 + 68*xWL + 83*xWL^2 + 68*xWL^3 + 11*xWL^4)*
      H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, xWL] - 
     384*(11 + 68*xWL + 83*xWL^2 + 68*xWL^3 + 11*xWL^4)*
      H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, -1, xWL] + 
     576*(11 + 68*xWL + 83*xWL^2 + 68*xWL^3 + 11*xWL^4)*
      H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, xWL] + 
     384*(11 + 68*xWL + 83*xWL^2 + 68*xWL^3 + 11*xWL^4)*
      H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, xWL] - 
     6144*xWL*(1 + 4*xWL + xWL^2)*H[-1, {{1, 3, 1}, 1}, -1, -1, -1, xWL] - 
     512*(7 + 40*xWL + 43*xWL^2 + 40*xWL^3 + 7*xWL^4)*
      H[-1, {{1, 3, 1}, 1}, -1, -1, 0, xWL] + 
     1536*(7 + 46*xWL + 67*xWL^2 + 46*xWL^3 + 7*xWL^4)*
      H[-1, {{1, 3, 1}, 1}, -1, -1, {{1, 3, 1}, 0}, xWL] + 
     1024*(7 + 46*xWL + 67*xWL^2 + 46*xWL^3 + 7*xWL^4)*
      H[-1, {{1, 3, 1}, 1}, -1, -1, {{1, 3, 1}, 1}, xWL] + 
     256*(55 + 252*xWL + 365*xWL^2 + 252*xWL^3 + 55*xWL^4)*
      H[-1, {{1, 3, 1}, 1}, -1, 0, -1, xWL] - 
     256*(18 + 92*xWL + 127*xWL^2 + 92*xWL^3 + 18*xWL^4)*
      H[-1, {{1, 3, 1}, 1}, -1, 0, 0, xWL] - 
     384*(19 + 68*xWL + 111*xWL^2 + 68*xWL^3 + 19*xWL^4)*
      H[-1, {{1, 3, 1}, 1}, -1, 0, {{1, 3, 1}, 0}, xWL] - 
     256*(19 + 68*xWL + 111*xWL^2 + 68*xWL^3 + 19*xWL^4)*
      H[-1, {{1, 3, 1}, 1}, -1, 0, {{1, 3, 1}, 1}, xWL] - 
     5120*(3 + 14*xWL + 19*xWL^2 + 14*xWL^3 + 3*xWL^4)*
      H[-1, {{1, 3, 1}, 1}, -1, {3, 0}, -1, xWL] + 
     2560*(3 + 14*xWL + 19*xWL^2 + 14*xWL^3 + 3*xWL^4)*
      H[-1, {{1, 3, 1}, 1}, -1, {3, 0}, 0, xWL] - 
     10240*(3 + 14*xWL + 19*xWL^2 + 14*xWL^3 + 3*xWL^4)*
      H[-1, {{1, 3, 1}, 1}, -1, {3, 1}, -1, xWL] + 
     5120*(3 + 14*xWL + 19*xWL^2 + 14*xWL^3 + 3*xWL^4)*
      H[-1, {{1, 3, 1}, 1}, -1, {3, 1}, 0, xWL] + 
     768*(5 + 40*xWL + 63*xWL^2 + 40*xWL^3 + 5*xWL^4)*
      H[-1, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, -1, xWL] - 
     768*(5 + 8*xWL + 20*xWL^2 + 8*xWL^3 + 5*xWL^4)*H[-1, {{1, 3, 1}, 1}, -1, 
       {{1, 3, 1}, 0}, 0, xWL] + 1152*(5 - 24*xWL - 23*xWL^2 - 24*xWL^3 + 
       5*xWL^4)*H[-1, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
       xWL] + 768*(5 - 24*xWL - 23*xWL^2 - 24*xWL^3 + 5*xWL^4)*
      H[-1, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
     512*(5 + 40*xWL + 63*xWL^2 + 40*xWL^3 + 5*xWL^4)*
      H[-1, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, -1, xWL] - 
     512*(5 + 8*xWL + 20*xWL^2 + 8*xWL^3 + 5*xWL^4)*H[-1, {{1, 3, 1}, 1}, -1, 
       {{1, 3, 1}, 1}, 0, xWL] + 768*(5 - 24*xWL - 23*xWL^2 - 24*xWL^3 + 
       5*xWL^4)*H[-1, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 
       xWL] + 512*(5 - 24*xWL - 23*xWL^2 - 24*xWL^3 + 5*xWL^4)*
      H[-1, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] - 
     256*(11 + 56*xWL + 35*xWL^2 + 56*xWL^3 + 11*xWL^4)*
      H[-1, {{1, 3, 1}, 1}, 0, -1, -1, xWL] + 
     256*(7 + 40*xWL + 43*xWL^2 + 40*xWL^3 + 7*xWL^4)*
      H[-1, {{1, 3, 1}, 1}, 0, -1, 0, xWL] - 
     1152*(1 + 8*xWL + 17*xWL^2 + 8*xWL^3 + xWL^4)*H[-1, {{1, 3, 1}, 1}, 0, 
       -1, {{1, 3, 1}, 0}, xWL] - 768*(1 + 8*xWL + 17*xWL^2 + 8*xWL^3 + 
       xWL^4)*H[-1, {{1, 3, 1}, 1}, 0, -1, {{1, 3, 1}, 1}, xWL] - 
     256*(22 + 92*xWL + 141*xWL^2 + 92*xWL^3 + 22*xWL^4)*
      H[-1, {{1, 3, 1}, 1}, 0, 0, -1, xWL] + 
     128*(18 + 92*xWL + 127*xWL^2 + 92*xWL^3 + 18*xWL^4)*
      H[-1, {{1, 3, 1}, 1}, 0, 0, 0, xWL] + 768*(2 + 7*xWL^2 + 2*xWL^4)*
      H[-1, {{1, 3, 1}, 1}, 0, 0, {{1, 3, 1}, 0}, xWL] + 
     512*(2 + 7*xWL^2 + 2*xWL^4)*H[-1, {{1, 3, 1}, 1}, 0, 0, {{1, 3, 1}, 1}, 
       xWL] + 2560*(3 + 14*xWL + 19*xWL^2 + 14*xWL^3 + 3*xWL^4)*
      H[-1, {{1, 3, 1}, 1}, 0, {3, 0}, -1, xWL] - 
     1280*(3 + 14*xWL + 19*xWL^2 + 14*xWL^3 + 3*xWL^4)*
      H[-1, {{1, 3, 1}, 1}, 0, {3, 0}, 0, xWL] + 
     5120*(3 + 14*xWL + 19*xWL^2 + 14*xWL^3 + 3*xWL^4)*
      H[-1, {{1, 3, 1}, 1}, 0, {3, 1}, -1, xWL] - 
     2560*(3 + 14*xWL + 19*xWL^2 + 14*xWL^3 + 3*xWL^4)*
      H[-1, {{1, 3, 1}, 1}, 0, {3, 1}, 0, xWL] - 
     384*(5 + 40*xWL + 63*xWL^2 + 40*xWL^3 + 5*xWL^4)*
      H[-1, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, -1, xWL] + 
     384*(5 + 8*xWL + 20*xWL^2 + 8*xWL^3 + 5*xWL^4)*H[-1, {{1, 3, 1}, 1}, 0, 
       {{1, 3, 1}, 0}, 0, xWL] - 576*(5 - 24*xWL - 23*xWL^2 - 24*xWL^3 + 
       5*xWL^4)*H[-1, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
       xWL] - 384*(5 - 24*xWL - 23*xWL^2 - 24*xWL^3 + 5*xWL^4)*
      H[-1, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
     256*(5 + 40*xWL + 63*xWL^2 + 40*xWL^3 + 5*xWL^4)*
      H[-1, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, -1, xWL] + 
     256*(5 + 8*xWL + 20*xWL^2 + 8*xWL^3 + 5*xWL^4)*H[-1, {{1, 3, 1}, 1}, 0, 
       {{1, 3, 1}, 1}, 0, xWL] - 384*(5 - 24*xWL - 23*xWL^2 - 24*xWL^3 + 
       5*xWL^4)*H[-1, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 
       xWL] - 256*(5 - 24*xWL - 23*xWL^2 - 24*xWL^3 + 5*xWL^4)*
      H[-1, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
     768*(11 + 68*xWL + 83*xWL^2 + 68*xWL^3 + 11*xWL^4)*
      H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, -1, xWL] - 
     1152*(11 + 68*xWL + 83*xWL^2 + 68*xWL^3 + 11*xWL^4)*
      H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, xWL] - 
     768*(11 + 68*xWL + 83*xWL^2 + 68*xWL^3 + 11*xWL^4)*
      H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, xWL] - 
     384*(11 + 68*xWL + 83*xWL^2 + 68*xWL^3 + 11*xWL^4)*
      H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, -1, xWL] + 
     576*(11 + 68*xWL + 83*xWL^2 + 68*xWL^3 + 11*xWL^4)*
      H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, xWL] + 
     384*(11 + 68*xWL + 83*xWL^2 + 68*xWL^3 + 11*xWL^4)*
      H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, xWL] + 
     512*(11 + 68*xWL + 83*xWL^2 + 68*xWL^3 + 11*xWL^4)*
      H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, -1, xWL] - 
     768*(11 + 68*xWL + 83*xWL^2 + 68*xWL^3 + 11*xWL^4)*
      H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, xWL] - 
     512*(11 + 68*xWL + 83*xWL^2 + 68*xWL^3 + 11*xWL^4)*
      H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, xWL] - 
     256*(11 + 68*xWL + 83*xWL^2 + 68*xWL^3 + 11*xWL^4)*
      H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, -1, xWL] + 
     384*(11 + 68*xWL + 83*xWL^2 + 68*xWL^3 + 11*xWL^4)*
      H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, xWL] + 
     256*(11 + 68*xWL + 83*xWL^2 + 68*xWL^3 + 11*xWL^4)*
      H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, xWL] + 
     256*(69 + 274*xWL + 341*xWL^2 + 274*xWL^3 + 69*xWL^4)*
      H[0, -1, -1, -1, 0, xWL] + 1536*(3 + 13*xWL + 17*xWL^2 + 13*xWL^3 + 
       3*xWL^4)*H[0, -1, -1, -1, {{1, 3, 1}, 0}, xWL] + 
     1024*(3 + 13*xWL + 17*xWL^2 + 13*xWL^3 + 3*xWL^4)*
      H[0, -1, -1, -1, {{1, 3, 1}, 1}, xWL] + 
     128*(105 + 416*xWL + 520*xWL^2 + 416*xWL^3 + 105*xWL^4)*
      H[0, -1, -1, 0, -1, xWL] - 192*(15 + 56*xWL + 70*xWL^2 + 56*xWL^3 + 
       15*xWL^4)*H[0, -1, -1, 0, {{1, 3, 1}, 0}, xWL] - 
     128*(15 + 56*xWL + 70*xWL^2 + 56*xWL^3 + 15*xWL^4)*
      H[0, -1, -1, 0, {{1, 3, 1}, 1}, xWL] + 
     512*(6 + 23*xWL + 28*xWL^2 + 23*xWL^3 + 6*xWL^4)*
      H[0, -1, -1, {3, 0}, -1, xWL] - 256*(6 + 23*xWL + 28*xWL^2 + 23*xWL^3 + 
       6*xWL^4)*H[0, -1, -1, {3, 0}, 0, xWL] + 
     1024*(6 + 23*xWL + 28*xWL^2 + 23*xWL^3 + 6*xWL^4)*
      H[0, -1, -1, {3, 1}, -1, xWL] - 512*(6 + 23*xWL + 28*xWL^2 + 23*xWL^3 + 
       6*xWL^4)*H[0, -1, -1, {3, 1}, 0, xWL] + 
     384*(21 + 92*xWL + 118*xWL^2 + 92*xWL^3 + 21*xWL^4)*
      H[0, -1, -1, {{1, 3, 1}, 0}, -1, xWL] + 
     256*(21 + 92*xWL + 118*xWL^2 + 92*xWL^3 + 21*xWL^4)*
      H[0, -1, -1, {{1, 3, 1}, 1}, -1, xWL] + 
     128*(163 + 600*xWL + 722*xWL^2 + 600*xWL^3 + 163*xWL^4)*
      H[0, -1, 0, -1, -1, xWL] - 64*(147 + 604*xWL + 764*xWL^2 + 604*xWL^3 + 
       147*xWL^4)*H[0, -1, 0, -1, 0, xWL] - 
     384*(8 - 2*xWL - 21*xWL^2 - 2*xWL^3 + 8*xWL^4)*
      H[0, -1, 0, -1, {{1, 3, 1}, 0}, xWL] - 
     256*(8 - 2*xWL - 21*xWL^2 - 2*xWL^3 + 8*xWL^4)*
      H[0, -1, 0, -1, {{1, 3, 1}, 1}, xWL] - 
     64*(52 + 172*xWL + 199*xWL^2 + 172*xWL^3 + 52*xWL^4)*
      H[0, -1, 0, 0, -1, xWL] - 32*(33 + 92*xWL + 91*xWL^2 + 92*xWL^3 + 
       33*xWL^4)*H[0, -1, 0, 0, 0, xWL] + 
     96*(85 + 264*xWL + 290*xWL^2 + 264*xWL^3 + 85*xWL^4)*
      H[0, -1, 0, 0, {{1, 3, 1}, 0}, xWL] + 
     64*(85 + 264*xWL + 290*xWL^2 + 264*xWL^3 + 85*xWL^4)*
      H[0, -1, 0, 0, {{1, 3, 1}, 1}, xWL] - 
     192*(12 + 40*xWL + 45*xWL^2 + 40*xWL^3 + 12*xWL^4)*
      H[0, -1, 0, {3, 0}, -1, xWL] + 96*(12 + 40*xWL + 45*xWL^2 + 40*xWL^3 + 
       12*xWL^4)*H[0, -1, 0, {3, 0}, 0, xWL] - 
     384*(12 + 40*xWL + 45*xWL^2 + 40*xWL^3 + 12*xWL^4)*
      H[0, -1, 0, {3, 1}, -1, xWL] + 192*(12 + 40*xWL + 45*xWL^2 + 40*xWL^3 + 
       12*xWL^4)*H[0, -1, 0, {3, 1}, 0, xWL] - 
     192*(75 + 308*xWL + 388*xWL^2 + 308*xWL^3 + 75*xWL^4)*
      H[0, -1, 0, {{1, 3, 1}, 0}, -1, xWL] - 
     288*(69 + 268*xWL + 332*xWL^2 + 268*xWL^3 + 69*xWL^4)*
      H[0, -1, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
     192*(69 + 268*xWL + 332*xWL^2 + 268*xWL^3 + 69*xWL^4)*
      H[0, -1, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
     128*(75 + 308*xWL + 388*xWL^2 + 308*xWL^3 + 75*xWL^4)*
      H[0, -1, 0, {{1, 3, 1}, 1}, -1, xWL] - 
     192*(69 + 268*xWL + 332*xWL^2 + 268*xWL^3 + 69*xWL^4)*
      H[0, -1, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
     128*(69 + 268*xWL + 332*xWL^2 + 268*xWL^3 + 69*xWL^4)*
      H[0, -1, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] - 
     128*(12 + 28*xWL + 23*xWL^2 + 28*xWL^3 + 12*xWL^4)*
      H[0, -1, {3, 0}, -1, -1, xWL] - 64*(12 + 28*xWL + 23*xWL^2 + 28*xWL^3 + 
       12*xWL^4)*H[0, -1, {3, 0}, -1, 0, xWL] + 
     384*(12 + 28*xWL + 23*xWL^2 + 28*xWL^3 + 12*xWL^4)*
      H[0, -1, {3, 0}, -1, {{1, 3, 1}, 0}, xWL] + 
     256*(12 + 28*xWL + 23*xWL^2 + 28*xWL^3 + 12*xWL^4)*
      H[0, -1, {3, 0}, -1, {{1, 3, 1}, 1}, xWL] + 
     64*(12 + 28*xWL + 23*xWL^2 + 28*xWL^3 + 12*xWL^4)*
      H[0, -1, {3, 0}, 0, 0, xWL] - 192*(12 + 28*xWL + 23*xWL^2 + 28*xWL^3 + 
       12*xWL^4)*H[0, -1, {3, 0}, 0, {{1, 3, 1}, 0}, xWL] - 
     128*(12 + 28*xWL + 23*xWL^2 + 28*xWL^3 + 12*xWL^4)*
      H[0, -1, {3, 0}, 0, {{1, 3, 1}, 1}, xWL] + 
     64*(12 + 28*xWL + 23*xWL^2 + 28*xWL^3 + 12*xWL^4)*
      H[0, -1, {3, 0}, {3, 0}, -1, xWL] - 
     32*(12 + 28*xWL + 23*xWL^2 + 28*xWL^3 + 12*xWL^4)*
      H[0, -1, {3, 0}, {3, 0}, 0, xWL] + 128*(12 + 28*xWL + 23*xWL^2 + 
       28*xWL^3 + 12*xWL^4)*H[0, -1, {3, 0}, {3, 1}, -1, xWL] - 
     64*(12 + 28*xWL + 23*xWL^2 + 28*xWL^3 + 12*xWL^4)*
      H[0, -1, {3, 0}, {3, 1}, 0, xWL] - 256*(12 + 28*xWL + 23*xWL^2 + 
       28*xWL^3 + 12*xWL^4)*H[0, -1, {3, 1}, -1, -1, xWL] - 
     128*(12 + 28*xWL + 23*xWL^2 + 28*xWL^3 + 12*xWL^4)*
      H[0, -1, {3, 1}, -1, 0, xWL] + 768*(12 + 28*xWL + 23*xWL^2 + 28*xWL^3 + 
       12*xWL^4)*H[0, -1, {3, 1}, -1, {{1, 3, 1}, 0}, xWL] + 
     512*(12 + 28*xWL + 23*xWL^2 + 28*xWL^3 + 12*xWL^4)*
      H[0, -1, {3, 1}, -1, {{1, 3, 1}, 1}, xWL] + 
     128*(12 + 28*xWL + 23*xWL^2 + 28*xWL^3 + 12*xWL^4)*
      H[0, -1, {3, 1}, 0, 0, xWL] - 384*(12 + 28*xWL + 23*xWL^2 + 28*xWL^3 + 
       12*xWL^4)*H[0, -1, {3, 1}, 0, {{1, 3, 1}, 0}, xWL] - 
     256*(12 + 28*xWL + 23*xWL^2 + 28*xWL^3 + 12*xWL^4)*
      H[0, -1, {3, 1}, 0, {{1, 3, 1}, 1}, xWL] + 
     128*(12 + 28*xWL + 23*xWL^2 + 28*xWL^3 + 12*xWL^4)*
      H[0, -1, {3, 1}, {3, 0}, -1, xWL] - 
     64*(12 + 28*xWL + 23*xWL^2 + 28*xWL^3 + 12*xWL^4)*
      H[0, -1, {3, 1}, {3, 0}, 0, xWL] + 256*(12 + 28*xWL + 23*xWL^2 + 
       28*xWL^3 + 12*xWL^4)*H[0, -1, {3, 1}, {3, 1}, -1, xWL] - 
     128*(12 + 28*xWL + 23*xWL^2 + 28*xWL^3 + 12*xWL^4)*
      H[0, -1, {3, 1}, {3, 1}, 0, xWL] - 
     384*(1 - 28*xWL - 51*xWL^2 - 28*xWL^3 + xWL^4)*H[0, -1, {{1, 3, 1}, 0}, 
       -1, -1, xWL] - 2304*(5 + 28*xWL + 39*xWL^2 + 28*xWL^3 + 5*xWL^4)*
      H[0, -1, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, xWL] - 
     1536*(5 + 28*xWL + 39*xWL^2 + 28*xWL^3 + 5*xWL^4)*
      H[0, -1, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, xWL] - 
     192*(53 + 244*xWL + 321*xWL^2 + 244*xWL^3 + 53*xWL^4)*
      H[0, -1, {{1, 3, 1}, 0}, 0, -1, xWL] - 
     576*(23 + 76*xWL + 87*xWL^2 + 76*xWL^3 + 23*xWL^4)*
      H[0, -1, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, xWL] - 
     384*(23 + 76*xWL + 87*xWL^2 + 76*xWL^3 + 23*xWL^4)*
      H[0, -1, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, xWL] - 
     256*(1 - 28*xWL - 51*xWL^2 - 28*xWL^3 + xWL^4)*H[0, -1, {{1, 3, 1}, 1}, 
       -1, -1, xWL] - 1536*(5 + 28*xWL + 39*xWL^2 + 28*xWL^3 + 5*xWL^4)*
      H[0, -1, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, xWL] - 
     1024*(5 + 28*xWL + 39*xWL^2 + 28*xWL^3 + 5*xWL^4)*
      H[0, -1, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, xWL] - 
     128*(53 + 244*xWL + 321*xWL^2 + 244*xWL^3 + 53*xWL^4)*
      H[0, -1, {{1, 3, 1}, 1}, 0, -1, xWL] - 
     384*(23 + 76*xWL + 87*xWL^2 + 76*xWL^3 + 23*xWL^4)*
      H[0, -1, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, xWL] - 
     256*(23 + 76*xWL + 87*xWL^2 + 76*xWL^3 + 23*xWL^4)*
      H[0, -1, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, xWL] + 
     1536*(19 + 75*xWL + 91*xWL^2 + 75*xWL^3 + 19*xWL^4)*
      H[0, 0, -1, -1, -1, xWL] - 64*(179 + 736*xWL + 903*xWL^2 + 736*xWL^3 + 
       179*xWL^4)*H[0, 0, -1, -1, 0, xWL] - 
     192*(49 + 164*xWL + 189*xWL^2 + 164*xWL^3 + 49*xWL^4)*
      H[0, 0, -1, -1, {{1, 3, 1}, 0}, xWL] - 
     128*(49 + 164*xWL + 189*xWL^2 + 164*xWL^3 + 49*xWL^4)*
      H[0, 0, -1, -1, {{1, 3, 1}, 1}, xWL] - 
     64*(236 + 908*xWL + 1085*xWL^2 + 908*xWL^3 + 236*xWL^4)*
      H[0, 0, -1, 0, -1, xWL] + 32*(123 + 452*xWL + 541*xWL^2 + 452*xWL^3 + 
       123*xWL^4)*H[0, 0, -1, 0, 0, xWL] + 
     96*(113 + 456*xWL + 544*xWL^2 + 456*xWL^3 + 113*xWL^4)*
      H[0, 0, -1, 0, {{1, 3, 1}, 0}, xWL] + 
     64*(113 + 456*xWL + 544*xWL^2 + 456*xWL^3 + 113*xWL^4)*
      H[0, 0, -1, 0, {{1, 3, 1}, 1}, xWL] + 
     384*(1 - 2*xWL - 7*xWL^2 - 2*xWL^3 + xWL^4)*H[0, 0, -1, {3, 0}, -1, 
       xWL] - 192*(1 - 2*xWL - 7*xWL^2 - 2*xWL^3 + xWL^4)*
      H[0, 0, -1, {3, 0}, 0, xWL] + 768*(1 - 2*xWL - 7*xWL^2 - 2*xWL^3 + 
       xWL^4)*H[0, 0, -1, {3, 1}, -1, xWL] - 
     384*(1 - 2*xWL - 7*xWL^2 - 2*xWL^3 + xWL^4)*H[0, 0, -1, {3, 1}, 0, 
       xWL] + 192*(2 + 20*xWL + 35*xWL^2 + 20*xWL^3 + 2*xWL^4)*
      H[0, 0, -1, {{1, 3, 1}, 0}, -1, xWL] + 
     192*(31 + 136*xWL + 160*xWL^2 + 136*xWL^3 + 31*xWL^4)*
      H[0, 0, -1, {{1, 3, 1}, 0}, 0, xWL] - 
     288*(64 + 292*xWL + 355*xWL^2 + 292*xWL^3 + 64*xWL^4)*
      H[0, 0, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
     192*(64 + 292*xWL + 355*xWL^2 + 292*xWL^3 + 64*xWL^4)*
      H[0, 0, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
     128*(2 + 20*xWL + 35*xWL^2 + 20*xWL^3 + 2*xWL^4)*
      H[0, 0, -1, {{1, 3, 1}, 1}, -1, xWL] + 
     128*(31 + 136*xWL + 160*xWL^2 + 136*xWL^3 + 31*xWL^4)*
      H[0, 0, -1, {{1, 3, 1}, 1}, 0, xWL] - 
     192*(64 + 292*xWL + 355*xWL^2 + 292*xWL^3 + 64*xWL^4)*
      H[0, 0, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
     128*(64 + 292*xWL + 355*xWL^2 + 292*xWL^3 + 64*xWL^4)*
      H[0, 0, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] - 
     64*(240 + 920*xWL + 1087*xWL^2 + 920*xWL^3 + 240*xWL^4)*
      H[0, 0, 0, -1, -1, xWL] + 32*(188 + 792*xWL + 985*xWL^2 + 792*xWL^3 + 
       188*xWL^4)*H[0, 0, 0, -1, 0, xWL] + 
     192*(26 + 64*xWL + 51*xWL^2 + 64*xWL^3 + 26*xWL^4)*
      H[0, 0, 0, -1, {{1, 3, 1}, 0}, xWL] + 
     128*(26 + 64*xWL + 51*xWL^2 + 64*xWL^3 + 26*xWL^4)*
      H[0, 0, 0, -1, {{1, 3, 1}, 1}, xWL] + 
     32*(182 + 684*xWL + 787*xWL^2 + 684*xWL^3 + 182*xWL^4)*
      H[0, 0, 0, 0, -1, xWL] - 48*(182 + 684*xWL + 787*xWL^2 + 684*xWL^3 + 
       182*xWL^4)*H[0, 0, 0, 0, {{1, 3, 1}, 0}, xWL] - 
     32*(182 + 684*xWL + 787*xWL^2 + 684*xWL^3 + 182*xWL^4)*
      H[0, 0, 0, 0, {{1, 3, 1}, 1}, xWL] + 
     32*(6 + 40*xWL + 65*xWL^2 + 40*xWL^3 + 6*xWL^4)*
      H[0, 0, 0, {3, 0}, -1, xWL] - 16*(6 + 40*xWL + 65*xWL^2 + 40*xWL^3 + 
       6*xWL^4)*H[0, 0, 0, {3, 0}, 0, xWL] + 
     64*(6 + 40*xWL + 65*xWL^2 + 40*xWL^3 + 6*xWL^4)*
      H[0, 0, 0, {3, 1}, -1, xWL] - 32*(6 + 40*xWL + 65*xWL^2 + 40*xWL^3 + 
       6*xWL^4)*H[0, 0, 0, {3, 1}, 0, xWL] + 
     96*(52 + 196*xWL + 235*xWL^2 + 196*xWL^3 + 52*xWL^4)*
      H[0, 0, 0, {{1, 3, 1}, 0}, -1, xWL] - 
     96*(91 + 376*xWL + 460*xWL^2 + 376*xWL^3 + 91*xWL^4)*
      H[0, 0, 0, {{1, 3, 1}, 0}, 0, xWL] + 
     144*(130 + 556*xWL + 685*xWL^2 + 556*xWL^3 + 130*xWL^4)*
      H[0, 0, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + 
     96*(130 + 556*xWL + 685*xWL^2 + 556*xWL^3 + 130*xWL^4)*
      H[0, 0, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
     64*(52 + 196*xWL + 235*xWL^2 + 196*xWL^3 + 52*xWL^4)*
      H[0, 0, 0, {{1, 3, 1}, 1}, -1, xWL] - 
     64*(91 + 376*xWL + 460*xWL^2 + 376*xWL^3 + 91*xWL^4)*
      H[0, 0, 0, {{1, 3, 1}, 1}, 0, xWL] + 
     96*(130 + 556*xWL + 685*xWL^2 + 556*xWL^3 + 130*xWL^4)*
      H[0, 0, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
     64*(130 + 556*xWL + 685*xWL^2 + 556*xWL^3 + 130*xWL^4)*
      H[0, 0, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
     64*(12 + 28*xWL + 23*xWL^2 + 28*xWL^3 + 12*xWL^4)*
      H[0, 0, {3, 0}, -1, -1, xWL] + 32*(12 + 28*xWL + 23*xWL^2 + 28*xWL^3 + 
       12*xWL^4)*H[0, 0, {3, 0}, -1, 0, xWL] - 
     192*(12 + 28*xWL + 23*xWL^2 + 28*xWL^3 + 12*xWL^4)*
      H[0, 0, {3, 0}, -1, {{1, 3, 1}, 0}, xWL] - 
     128*(12 + 28*xWL + 23*xWL^2 + 28*xWL^3 + 12*xWL^4)*
      H[0, 0, {3, 0}, -1, {{1, 3, 1}, 1}, xWL] - 
     32*(12 + 28*xWL + 23*xWL^2 + 28*xWL^3 + 12*xWL^4)*
      H[0, 0, {3, 0}, 0, 0, xWL] + 96*(12 + 28*xWL + 23*xWL^2 + 28*xWL^3 + 
       12*xWL^4)*H[0, 0, {3, 0}, 0, {{1, 3, 1}, 0}, xWL] + 
     64*(12 + 28*xWL + 23*xWL^2 + 28*xWL^3 + 12*xWL^4)*
      H[0, 0, {3, 0}, 0, {{1, 3, 1}, 1}, xWL] - 
     32*(12 + 28*xWL + 23*xWL^2 + 28*xWL^3 + 12*xWL^4)*
      H[0, 0, {3, 0}, {3, 0}, -1, xWL] + 
     16*(12 + 28*xWL + 23*xWL^2 + 28*xWL^3 + 12*xWL^4)*
      H[0, 0, {3, 0}, {3, 0}, 0, xWL] - 64*(12 + 28*xWL + 23*xWL^2 + 
       28*xWL^3 + 12*xWL^4)*H[0, 0, {3, 0}, {3, 1}, -1, xWL] + 
     32*(12 + 28*xWL + 23*xWL^2 + 28*xWL^3 + 12*xWL^4)*
      H[0, 0, {3, 0}, {3, 1}, 0, xWL] + 128*(12 + 28*xWL + 23*xWL^2 + 
       28*xWL^3 + 12*xWL^4)*H[0, 0, {3, 1}, -1, -1, xWL] + 
     64*(12 + 28*xWL + 23*xWL^2 + 28*xWL^3 + 12*xWL^4)*
      H[0, 0, {3, 1}, -1, 0, xWL] - 384*(12 + 28*xWL + 23*xWL^2 + 28*xWL^3 + 
       12*xWL^4)*H[0, 0, {3, 1}, -1, {{1, 3, 1}, 0}, xWL] - 
     256*(12 + 28*xWL + 23*xWL^2 + 28*xWL^3 + 12*xWL^4)*
      H[0, 0, {3, 1}, -1, {{1, 3, 1}, 1}, xWL] - 
     64*(12 + 28*xWL + 23*xWL^2 + 28*xWL^3 + 12*xWL^4)*
      H[0, 0, {3, 1}, 0, 0, xWL] + 192*(12 + 28*xWL + 23*xWL^2 + 28*xWL^3 + 
       12*xWL^4)*H[0, 0, {3, 1}, 0, {{1, 3, 1}, 0}, xWL] + 
     128*(12 + 28*xWL + 23*xWL^2 + 28*xWL^3 + 12*xWL^4)*
      H[0, 0, {3, 1}, 0, {{1, 3, 1}, 1}, xWL] - 
     64*(12 + 28*xWL + 23*xWL^2 + 28*xWL^3 + 12*xWL^4)*
      H[0, 0, {3, 1}, {3, 0}, -1, xWL] + 
     32*(12 + 28*xWL + 23*xWL^2 + 28*xWL^3 + 12*xWL^4)*
      H[0, 0, {3, 1}, {3, 0}, 0, xWL] - 128*(12 + 28*xWL + 23*xWL^2 + 
       28*xWL^3 + 12*xWL^4)*H[0, 0, {3, 1}, {3, 1}, -1, xWL] + 
     64*(12 + 28*xWL + 23*xWL^2 + 28*xWL^3 + 12*xWL^4)*
      H[0, 0, {3, 1}, {3, 1}, 0, xWL] - 768*xWL*(2 + 7*xWL + 2*xWL^2)*
      H[0, 0, {{1, 3, 1}, 0}, -1, -1, xWL] + 
     288*(21 + 92*xWL + 133*xWL^2 + 92*xWL^3 + 21*xWL^4)*
      H[0, 0, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, xWL] + 
     192*(21 + 92*xWL + 133*xWL^2 + 92*xWL^3 + 21*xWL^4)*
      H[0, 0, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, xWL] + 
     192*(27 + 112*xWL + 149*xWL^2 + 112*xWL^3 + 27*xWL^4)*
      H[0, 0, {{1, 3, 1}, 0}, 0, -1, xWL] + 
     144*(45 + 172*xWL + 197*xWL^2 + 172*xWL^3 + 45*xWL^4)*
      H[0, 0, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, xWL] + 
     96*(45 + 172*xWL + 197*xWL^2 + 172*xWL^3 + 45*xWL^4)*
      H[0, 0, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, xWL] - 
     512*xWL*(2 + 7*xWL + 2*xWL^2)*H[0, 0, {{1, 3, 1}, 1}, -1, -1, xWL] + 
     192*(21 + 92*xWL + 133*xWL^2 + 92*xWL^3 + 21*xWL^4)*
      H[0, 0, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, xWL] + 
     128*(21 + 92*xWL + 133*xWL^2 + 92*xWL^3 + 21*xWL^4)*
      H[0, 0, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, xWL] + 
     128*(27 + 112*xWL + 149*xWL^2 + 112*xWL^3 + 27*xWL^4)*
      H[0, 0, {{1, 3, 1}, 1}, 0, -1, xWL] + 
     96*(45 + 172*xWL + 197*xWL^2 + 172*xWL^3 + 45*xWL^4)*
      H[0, 0, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, xWL] + 
     64*(45 + 172*xWL + 197*xWL^2 + 172*xWL^3 + 45*xWL^4)*
      H[0, 0, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, xWL] - 
     4608*(4 + 15*xWL + 16*xWL^2 + 15*xWL^3 + 4*xWL^4)*
      H[0, {{1, 3, 1}, 0}, -1, -1, -1, xWL] + 
     384*(7 + 40*xWL + 43*xWL^2 + 40*xWL^3 + 7*xWL^4)*
      H[0, {{1, 3, 1}, 0}, -1, -1, 0, xWL] + 
     1152*(17 + 50*xWL + 53*xWL^2 + 50*xWL^3 + 17*xWL^4)*
      H[0, {{1, 3, 1}, 0}, -1, -1, {{1, 3, 1}, 0}, xWL] + 
     768*(17 + 50*xWL + 53*xWL^2 + 50*xWL^3 + 17*xWL^4)*
      H[0, {{1, 3, 1}, 0}, -1, -1, {{1, 3, 1}, 1}, xWL] + 
     192*(89 + 324*xWL + 355*xWL^2 + 324*xWL^3 + 89*xWL^4)*
      H[0, {{1, 3, 1}, 0}, -1, 0, -1, xWL] - 
     192*(24 + 76*xWL + 83*xWL^2 + 76*xWL^3 + 24*xWL^4)*
      H[0, {{1, 3, 1}, 0}, -1, 0, 0, xWL] - 
     288*(41 + 172*xWL + 189*xWL^2 + 172*xWL^3 + 41*xWL^4)*
      H[0, {{1, 3, 1}, 0}, -1, 0, {{1, 3, 1}, 0}, xWL] - 
     192*(41 + 172*xWL + 189*xWL^2 + 172*xWL^3 + 41*xWL^4)*
      H[0, {{1, 3, 1}, 0}, -1, 0, {{1, 3, 1}, 1}, xWL] - 
     3840*(3 + 10*xWL + 11*xWL^2 + 10*xWL^3 + 3*xWL^4)*
      H[0, {{1, 3, 1}, 0}, -1, {3, 0}, -1, xWL] + 
     1920*(3 + 10*xWL + 11*xWL^2 + 10*xWL^3 + 3*xWL^4)*
      H[0, {{1, 3, 1}, 0}, -1, {3, 0}, 0, xWL] - 
     7680*(3 + 10*xWL + 11*xWL^2 + 10*xWL^3 + 3*xWL^4)*
      H[0, {{1, 3, 1}, 0}, -1, {3, 1}, -1, xWL] + 
     3840*(3 + 10*xWL + 11*xWL^2 + 10*xWL^3 + 3*xWL^4)*
      H[0, {{1, 3, 1}, 0}, -1, {3, 1}, 0, xWL] + 
     576*(19 + 56*xWL + 57*xWL^2 + 56*xWL^3 + 19*xWL^4)*
      H[0, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, -1, xWL] - 
     576*(13 + 64*xWL + 70*xWL^2 + 64*xWL^3 + 13*xWL^4)*
      H[0, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, 0, xWL] + 
     864*(7 + 72*xWL + 83*xWL^2 + 72*xWL^3 + 7*xWL^4)*
      H[0, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + 
     576*(7 + 72*xWL + 83*xWL^2 + 72*xWL^3 + 7*xWL^4)*
      H[0, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
     384*(19 + 56*xWL + 57*xWL^2 + 56*xWL^3 + 19*xWL^4)*
      H[0, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, -1, xWL] - 
     384*(13 + 64*xWL + 70*xWL^2 + 64*xWL^3 + 13*xWL^4)*
      H[0, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, 0, xWL] + 
     576*(7 + 72*xWL + 83*xWL^2 + 72*xWL^3 + 7*xWL^4)*
      H[0, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
     384*(7 + 72*xWL + 83*xWL^2 + 72*xWL^3 + 7*xWL^4)*
      H[0, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
     192*(47 + 200*xWL + 215*xWL^2 + 200*xWL^3 + 47*xWL^4)*
      H[0, {{1, 3, 1}, 0}, 0, -1, -1, xWL] - 
     192*(7 + 40*xWL + 43*xWL^2 + 40*xWL^3 + 7*xWL^4)*
      H[0, {{1, 3, 1}, 0}, 0, -1, 0, xWL] - 
     864*(11 + 40*xWL + 43*xWL^2 + 40*xWL^3 + 11*xWL^4)*
      H[0, {{1, 3, 1}, 0}, 0, -1, {{1, 3, 1}, 0}, xWL] - 
     576*(11 + 40*xWL + 43*xWL^2 + 40*xWL^3 + 11*xWL^4)*
      H[0, {{1, 3, 1}, 0}, 0, -1, {{1, 3, 1}, 1}, xWL] - 
     192*(44 + 172*xWL + 189*xWL^2 + 172*xWL^3 + 44*xWL^4)*
      H[0, {{1, 3, 1}, 0}, 0, 0, -1, xWL] + 
     96*(24 + 76*xWL + 83*xWL^2 + 76*xWL^3 + 24*xWL^4)*
      H[0, {{1, 3, 1}, 0}, 0, 0, 0, xWL] + 
     576*(10 + 48*xWL + 53*xWL^2 + 48*xWL^3 + 10*xWL^4)*
      H[0, {{1, 3, 1}, 0}, 0, 0, {{1, 3, 1}, 0}, xWL] + 
     384*(10 + 48*xWL + 53*xWL^2 + 48*xWL^3 + 10*xWL^4)*
      H[0, {{1, 3, 1}, 0}, 0, 0, {{1, 3, 1}, 1}, xWL] + 
     1920*(3 + 10*xWL + 11*xWL^2 + 10*xWL^3 + 3*xWL^4)*
      H[0, {{1, 3, 1}, 0}, 0, {3, 0}, -1, xWL] - 
     960*(3 + 10*xWL + 11*xWL^2 + 10*xWL^3 + 3*xWL^4)*
      H[0, {{1, 3, 1}, 0}, 0, {3, 0}, 0, xWL] + 
     3840*(3 + 10*xWL + 11*xWL^2 + 10*xWL^3 + 3*xWL^4)*
      H[0, {{1, 3, 1}, 0}, 0, {3, 1}, -1, xWL] - 
     1920*(3 + 10*xWL + 11*xWL^2 + 10*xWL^3 + 3*xWL^4)*
      H[0, {{1, 3, 1}, 0}, 0, {3, 1}, 0, xWL] - 
     288*(19 + 56*xWL + 57*xWL^2 + 56*xWL^3 + 19*xWL^4)*
      H[0, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, -1, xWL] + 
     288*(13 + 64*xWL + 70*xWL^2 + 64*xWL^3 + 13*xWL^4)*
      H[0, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, 0, xWL] - 
     432*(7 + 72*xWL + 83*xWL^2 + 72*xWL^3 + 7*xWL^4)*
      H[0, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
     288*(7 + 72*xWL + 83*xWL^2 + 72*xWL^3 + 7*xWL^4)*
      H[0, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
     192*(19 + 56*xWL + 57*xWL^2 + 56*xWL^3 + 19*xWL^4)*
      H[0, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, -1, xWL] + 
     192*(13 + 64*xWL + 70*xWL^2 + 64*xWL^3 + 13*xWL^4)*
      H[0, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, 0, xWL] - 
     288*(7 + 72*xWL + 83*xWL^2 + 72*xWL^3 + 7*xWL^4)*
      H[0, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
     192*(7 + 72*xWL + 83*xWL^2 + 72*xWL^3 + 7*xWL^4)*
      H[0, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
     576*(1 - 20*xWL - 23*xWL^2 - 20*xWL^3 + xWL^4)*H[0, {{1, 3, 1}, 0}, 
       {{1, 3, 1}, 0}, -1, -1, xWL] - 864*(1 - 20*xWL - 23*xWL^2 - 20*xWL^3 + 
       xWL^4)*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, xWL] - 
     576*(1 - 20*xWL - 23*xWL^2 - 20*xWL^3 + xWL^4)*H[0, {{1, 3, 1}, 0}, 
       {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, xWL] - 
     288*(1 - 20*xWL - 23*xWL^2 - 20*xWL^3 + xWL^4)*H[0, {{1, 3, 1}, 0}, 
       {{1, 3, 1}, 0}, 0, -1, xWL] + 432*(1 - 20*xWL - 23*xWL^2 - 20*xWL^3 + 
       xWL^4)*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, xWL] + 
     288*(1 - 20*xWL - 23*xWL^2 - 20*xWL^3 + xWL^4)*H[0, {{1, 3, 1}, 0}, 
       {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, xWL] + 
     384*(1 - 20*xWL - 23*xWL^2 - 20*xWL^3 + xWL^4)*H[0, {{1, 3, 1}, 0}, 
       {{1, 3, 1}, 1}, -1, -1, xWL] - 576*(1 - 20*xWL - 23*xWL^2 - 20*xWL^3 + 
       xWL^4)*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, xWL] - 
     384*(1 - 20*xWL - 23*xWL^2 - 20*xWL^3 + xWL^4)*H[0, {{1, 3, 1}, 0}, 
       {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, xWL] - 
     192*(1 - 20*xWL - 23*xWL^2 - 20*xWL^3 + xWL^4)*H[0, {{1, 3, 1}, 0}, 
       {{1, 3, 1}, 1}, 0, -1, xWL] + 288*(1 - 20*xWL - 23*xWL^2 - 20*xWL^3 + 
       xWL^4)*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, xWL] + 
     192*(1 - 20*xWL - 23*xWL^2 - 20*xWL^3 + xWL^4)*H[0, {{1, 3, 1}, 0}, 
       {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, xWL] - 
     3072*(4 + 15*xWL + 16*xWL^2 + 15*xWL^3 + 4*xWL^4)*
      H[0, {{1, 3, 1}, 1}, -1, -1, -1, xWL] + 
     256*(7 + 40*xWL + 43*xWL^2 + 40*xWL^3 + 7*xWL^4)*
      H[0, {{1, 3, 1}, 1}, -1, -1, 0, xWL] + 
     768*(17 + 50*xWL + 53*xWL^2 + 50*xWL^3 + 17*xWL^4)*
      H[0, {{1, 3, 1}, 1}, -1, -1, {{1, 3, 1}, 0}, xWL] + 
     512*(17 + 50*xWL + 53*xWL^2 + 50*xWL^3 + 17*xWL^4)*
      H[0, {{1, 3, 1}, 1}, -1, -1, {{1, 3, 1}, 1}, xWL] + 
     128*(89 + 324*xWL + 355*xWL^2 + 324*xWL^3 + 89*xWL^4)*
      H[0, {{1, 3, 1}, 1}, -1, 0, -1, xWL] - 
     128*(24 + 76*xWL + 83*xWL^2 + 76*xWL^3 + 24*xWL^4)*
      H[0, {{1, 3, 1}, 1}, -1, 0, 0, xWL] - 
     192*(41 + 172*xWL + 189*xWL^2 + 172*xWL^3 + 41*xWL^4)*
      H[0, {{1, 3, 1}, 1}, -1, 0, {{1, 3, 1}, 0}, xWL] - 
     128*(41 + 172*xWL + 189*xWL^2 + 172*xWL^3 + 41*xWL^4)*
      H[0, {{1, 3, 1}, 1}, -1, 0, {{1, 3, 1}, 1}, xWL] - 
     2560*(3 + 10*xWL + 11*xWL^2 + 10*xWL^3 + 3*xWL^4)*
      H[0, {{1, 3, 1}, 1}, -1, {3, 0}, -1, xWL] + 
     1280*(3 + 10*xWL + 11*xWL^2 + 10*xWL^3 + 3*xWL^4)*
      H[0, {{1, 3, 1}, 1}, -1, {3, 0}, 0, xWL] - 
     5120*(3 + 10*xWL + 11*xWL^2 + 10*xWL^3 + 3*xWL^4)*
      H[0, {{1, 3, 1}, 1}, -1, {3, 1}, -1, xWL] + 
     2560*(3 + 10*xWL + 11*xWL^2 + 10*xWL^3 + 3*xWL^4)*
      H[0, {{1, 3, 1}, 1}, -1, {3, 1}, 0, xWL] + 
     384*(19 + 56*xWL + 57*xWL^2 + 56*xWL^3 + 19*xWL^4)*
      H[0, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, -1, xWL] - 
     384*(13 + 64*xWL + 70*xWL^2 + 64*xWL^3 + 13*xWL^4)*
      H[0, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, 0, xWL] + 
     576*(7 + 72*xWL + 83*xWL^2 + 72*xWL^3 + 7*xWL^4)*
      H[0, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + 
     384*(7 + 72*xWL + 83*xWL^2 + 72*xWL^3 + 7*xWL^4)*
      H[0, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
     256*(19 + 56*xWL + 57*xWL^2 + 56*xWL^3 + 19*xWL^4)*
      H[0, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, -1, xWL] - 
     256*(13 + 64*xWL + 70*xWL^2 + 64*xWL^3 + 13*xWL^4)*
      H[0, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, 0, xWL] + 
     384*(7 + 72*xWL + 83*xWL^2 + 72*xWL^3 + 7*xWL^4)*
      H[0, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
     256*(7 + 72*xWL + 83*xWL^2 + 72*xWL^3 + 7*xWL^4)*
      H[0, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
     128*(47 + 200*xWL + 215*xWL^2 + 200*xWL^3 + 47*xWL^4)*
      H[0, {{1, 3, 1}, 1}, 0, -1, -1, xWL] - 
     128*(7 + 40*xWL + 43*xWL^2 + 40*xWL^3 + 7*xWL^4)*
      H[0, {{1, 3, 1}, 1}, 0, -1, 0, xWL] - 
     576*(11 + 40*xWL + 43*xWL^2 + 40*xWL^3 + 11*xWL^4)*
      H[0, {{1, 3, 1}, 1}, 0, -1, {{1, 3, 1}, 0}, xWL] - 
     384*(11 + 40*xWL + 43*xWL^2 + 40*xWL^3 + 11*xWL^4)*
      H[0, {{1, 3, 1}, 1}, 0, -1, {{1, 3, 1}, 1}, xWL] - 
     128*(44 + 172*xWL + 189*xWL^2 + 172*xWL^3 + 44*xWL^4)*
      H[0, {{1, 3, 1}, 1}, 0, 0, -1, xWL] + 
     64*(24 + 76*xWL + 83*xWL^2 + 76*xWL^3 + 24*xWL^4)*
      H[0, {{1, 3, 1}, 1}, 0, 0, 0, xWL] + 
     384*(10 + 48*xWL + 53*xWL^2 + 48*xWL^3 + 10*xWL^4)*
      H[0, {{1, 3, 1}, 1}, 0, 0, {{1, 3, 1}, 0}, xWL] + 
     256*(10 + 48*xWL + 53*xWL^2 + 48*xWL^3 + 10*xWL^4)*
      H[0, {{1, 3, 1}, 1}, 0, 0, {{1, 3, 1}, 1}, xWL] + 
     1280*(3 + 10*xWL + 11*xWL^2 + 10*xWL^3 + 3*xWL^4)*
      H[0, {{1, 3, 1}, 1}, 0, {3, 0}, -1, xWL] - 
     640*(3 + 10*xWL + 11*xWL^2 + 10*xWL^3 + 3*xWL^4)*
      H[0, {{1, 3, 1}, 1}, 0, {3, 0}, 0, xWL] + 
     2560*(3 + 10*xWL + 11*xWL^2 + 10*xWL^3 + 3*xWL^4)*
      H[0, {{1, 3, 1}, 1}, 0, {3, 1}, -1, xWL] - 
     1280*(3 + 10*xWL + 11*xWL^2 + 10*xWL^3 + 3*xWL^4)*
      H[0, {{1, 3, 1}, 1}, 0, {3, 1}, 0, xWL] - 
     192*(19 + 56*xWL + 57*xWL^2 + 56*xWL^3 + 19*xWL^4)*
      H[0, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, -1, xWL] + 
     192*(13 + 64*xWL + 70*xWL^2 + 64*xWL^3 + 13*xWL^4)*
      H[0, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, 0, xWL] - 
     288*(7 + 72*xWL + 83*xWL^2 + 72*xWL^3 + 7*xWL^4)*
      H[0, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
     192*(7 + 72*xWL + 83*xWL^2 + 72*xWL^3 + 7*xWL^4)*
      H[0, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
     128*(19 + 56*xWL + 57*xWL^2 + 56*xWL^3 + 19*xWL^4)*
      H[0, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, -1, xWL] + 
     128*(13 + 64*xWL + 70*xWL^2 + 64*xWL^3 + 13*xWL^4)*
      H[0, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, 0, xWL] - 
     192*(7 + 72*xWL + 83*xWL^2 + 72*xWL^3 + 7*xWL^4)*
      H[0, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
     128*(7 + 72*xWL + 83*xWL^2 + 72*xWL^3 + 7*xWL^4)*
      H[0, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
     384*(1 - 20*xWL - 23*xWL^2 - 20*xWL^3 + xWL^4)*H[0, {{1, 3, 1}, 1}, 
       {{1, 3, 1}, 0}, -1, -1, xWL] - 576*(1 - 20*xWL - 23*xWL^2 - 20*xWL^3 + 
       xWL^4)*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, xWL] - 
     384*(1 - 20*xWL - 23*xWL^2 - 20*xWL^3 + xWL^4)*H[0, {{1, 3, 1}, 1}, 
       {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, xWL] - 
     192*(1 - 20*xWL - 23*xWL^2 - 20*xWL^3 + xWL^4)*H[0, {{1, 3, 1}, 1}, 
       {{1, 3, 1}, 0}, 0, -1, xWL] + 288*(1 - 20*xWL - 23*xWL^2 - 20*xWL^3 + 
       xWL^4)*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, xWL] + 
     192*(1 - 20*xWL - 23*xWL^2 - 20*xWL^3 + xWL^4)*H[0, {{1, 3, 1}, 1}, 
       {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, xWL] + 
     256*(1 - 20*xWL - 23*xWL^2 - 20*xWL^3 + xWL^4)*H[0, {{1, 3, 1}, 1}, 
       {{1, 3, 1}, 1}, -1, -1, xWL] - 384*(1 - 20*xWL - 23*xWL^2 - 20*xWL^3 + 
       xWL^4)*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, xWL] - 
     256*(1 - 20*xWL - 23*xWL^2 - 20*xWL^3 + xWL^4)*H[0, {{1, 3, 1}, 1}, 
       {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, xWL] - 
     128*(1 - 20*xWL - 23*xWL^2 - 20*xWL^3 + xWL^4)*H[0, {{1, 3, 1}, 1}, 
       {{1, 3, 1}, 1}, 0, -1, xWL] + 192*(1 - 20*xWL - 23*xWL^2 - 20*xWL^3 + 
       xWL^4)*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, xWL] + 
     128*(1 - 20*xWL - 23*xWL^2 - 20*xWL^3 + xWL^4)*H[0, {{1, 3, 1}, 1}, 
       {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, xWL] + 
     (1 + 4*xWL + 5*xWL^2 + 4*xWL^3 + xWL^4)*
      (((5328*z2^2)/5 - 8496*z3)*H[{{1, 3, 1}, 0}, xWL] + 
       ((3552*z2^2)/5 - 5664*z3)*H[{{1, 3, 1}, 1}, xWL] + 
       2496*z3*H[-1, {3, 0}, xWL] + 4992*z3*H[-1, {3, 1}, xWL] - 
       1248*z3*H[0, {3, 0}, xWL] - 2496*z3*H[0, {3, 1}, xWL] + 
       (-20688*z2 - 13248*z3)*H[{{1, 3, 1}, 0}, -1, xWL] + 
       (8736*z2 - 1440*z3)*H[{{1, 3, 1}, 0}, 0, xWL] + 
       (4824*z2 + 24192*z3)*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + 
       (3216*z2 + 16128*z3)*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
       (-13792*z2 - 8832*z3)*H[{{1, 3, 1}, 1}, -1, xWL] + 
       (5824*z2 - 960*z3)*H[{{1, 3, 1}, 1}, 0, xWL] + 
       (3216*z2 + 16128*z3)*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
       (2144*z2 + 10752*z3)*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] - 
       2880*z2*H[-1, {3, 0}, -1, xWL] + 1440*z2*H[-1, {3, 0}, 0, xWL] - 
       5760*z2*H[-1, {3, 1}, -1, xWL] + 2880*z2*H[-1, {3, 1}, 0, xWL] + 
       1440*z2*H[0, {3, 0}, -1, xWL] - 720*z2*H[0, {3, 0}, 0, xWL] + 
       2880*z2*H[0, {3, 1}, -1, xWL] - 1440*z2*H[0, {3, 1}, 0, xWL] - 
       576*z2*H[{{1, 3, 1}, 0}, -1, -1, xWL] + 
       1728*z2*H[{{1, 3, 1}, 0}, -1, 0, xWL] - 
       4608*z2*H[{{1, 3, 1}, 0}, -1, {3, 0}, xWL] - 
       9216*z2*H[{{1, 3, 1}, 0}, -1, {3, 1}, xWL] + 
       9504*z2*H[{{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, xWL] + 
       6336*z2*H[{{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, xWL] - 
       18144*z2*H[{{1, 3, 1}, 0}, 0, -1, xWL] + 
       7776*z2*H[{{1, 3, 1}, 0}, 0, 0, xWL] + 
       2304*z2*H[{{1, 3, 1}, 0}, 0, {3, 0}, xWL] + 
       4608*z2*H[{{1, 3, 1}, 0}, 0, {3, 1}, xWL] - 
       3024*z2*H[{{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, xWL] - 
       2016*z2*H[{{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, xWL] + 
       55296*z2*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, xWL] - 
       25920*z2*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, xWL] - 
       5184*z2*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
       3456*z2*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
       36864*z2*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, xWL] - 
       17280*z2*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, xWL] - 
       3456*z2*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
       2304*z2*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] - 
       384*z2*H[{{1, 3, 1}, 1}, -1, -1, xWL] + 
       1152*z2*H[{{1, 3, 1}, 1}, -1, 0, xWL] - 
       3072*z2*H[{{1, 3, 1}, 1}, -1, {3, 0}, xWL] - 
       6144*z2*H[{{1, 3, 1}, 1}, -1, {3, 1}, xWL] + 
       6336*z2*H[{{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, xWL] + 
       4224*z2*H[{{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, xWL] - 
       12096*z2*H[{{1, 3, 1}, 1}, 0, -1, xWL] + 
       5184*z2*H[{{1, 3, 1}, 1}, 0, 0, xWL] + 
       1536*z2*H[{{1, 3, 1}, 1}, 0, {3, 0}, xWL] + 
       3072*z2*H[{{1, 3, 1}, 1}, 0, {3, 1}, xWL] - 
       2016*z2*H[{{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, xWL] - 
       1344*z2*H[{{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, xWL] + 
       36864*z2*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, xWL] - 
       17280*z2*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, xWL] - 
       3456*z2*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
       2304*z2*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
       24576*z2*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, xWL] - 
       11520*z2*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, xWL] - 
       2304*z2*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
       1536*z2*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] - 
       15936*H[{{1, 3, 1}, 0}, -1, -1, -1, xWL] - 
       5376*H[{{1, 3, 1}, 0}, -1, -1, 0, xWL] + 
       40032*H[{{1, 3, 1}, 0}, -1, -1, {{1, 3, 1}, 0}, xWL] + 
       26688*H[{{1, 3, 1}, 0}, -1, -1, {{1, 3, 1}, 1}, xWL] + 
       28128*H[{{1, 3, 1}, 0}, -1, 0, -1, xWL] - 
       10272*H[{{1, 3, 1}, 0}, -1, 0, 0, xWL] - 
       11376*H[{{1, 3, 1}, 0}, -1, 0, {{1, 3, 1}, 0}, xWL] - 
       7584*H[{{1, 3, 1}, 0}, -1, 0, {{1, 3, 1}, 1}, xWL] - 
       26880*H[{{1, 3, 1}, 0}, -1, {3, 0}, -1, xWL] + 
       13440*H[{{1, 3, 1}, 0}, -1, {3, 0}, 0, xWL] - 
       53760*H[{{1, 3, 1}, 0}, -1, {3, 1}, -1, xWL] + 
       26880*H[{{1, 3, 1}, 0}, -1, {3, 1}, 0, xWL] + 
       20160*H[{{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, -1, xWL] - 
       1440*H[{{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, 0, xWL] - 
       25920*H[{{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
       17280*H[{{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
       13440*H[{{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, -1, xWL] - 
       960*H[{{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, 0, xWL] - 
       17280*H[{{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
       11520*H[{{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
       1536*H[{{1, 3, 1}, 0}, 0, -1, -1, xWL] + 
       2688*H[{{1, 3, 1}, 0}, 0, -1, 0, xWL] - 
       10368*H[{{1, 3, 1}, 0}, 0, -1, {{1, 3, 1}, 0}, xWL] - 
       6912*H[{{1, 3, 1}, 0}, 0, -1, {{1, 3, 1}, 1}, xWL] - 
       10848*H[{{1, 3, 1}, 0}, 0, 0, -1, xWL] + 
       5136*H[{{1, 3, 1}, 0}, 0, 0, 0, xWL] + 
       864*H[{{1, 3, 1}, 0}, 0, 0, {{1, 3, 1}, 0}, xWL] + 
       576*H[{{1, 3, 1}, 0}, 0, 0, {{1, 3, 1}, 1}, xWL] + 
       13440*H[{{1, 3, 1}, 0}, 0, {3, 0}, -1, xWL] - 
       6720*H[{{1, 3, 1}, 0}, 0, {3, 0}, 0, xWL] + 
       26880*H[{{1, 3, 1}, 0}, 0, {3, 1}, -1, xWL] - 
       13440*H[{{1, 3, 1}, 0}, 0, {3, 1}, 0, xWL] - 
       10080*H[{{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, -1, xWL] + 
       720*H[{{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, 0, xWL] + 
       12960*H[{{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + 
       8640*H[{{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
       6720*H[{{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, -1, xWL] + 
       480*H[{{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, 0, xWL] + 
       8640*H[{{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
       5760*H[{{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
       19296*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, -1, xWL] - 
       28944*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, xWL] - 
       19296*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, xWL] - 
       9648*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, -1, xWL] + 
       14472*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, xWL] + 
       9648*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, xWL] + 
       12864*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, -1, xWL] - 
       19296*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, xWL] - 
       12864*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, xWL] - 
       6432*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, -1, xWL] + 
       9648*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, xWL] + 
       6432*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, xWL] - 
       10624*H[{{1, 3, 1}, 1}, -1, -1, -1, xWL] - 
       3584*H[{{1, 3, 1}, 1}, -1, -1, 0, xWL] + 
       26688*H[{{1, 3, 1}, 1}, -1, -1, {{1, 3, 1}, 0}, xWL] + 
       17792*H[{{1, 3, 1}, 1}, -1, -1, {{1, 3, 1}, 1}, xWL] + 
       18752*H[{{1, 3, 1}, 1}, -1, 0, -1, xWL] - 
       6848*H[{{1, 3, 1}, 1}, -1, 0, 0, xWL] - 
       7584*H[{{1, 3, 1}, 1}, -1, 0, {{1, 3, 1}, 0}, xWL] - 
       5056*H[{{1, 3, 1}, 1}, -1, 0, {{1, 3, 1}, 1}, xWL] - 
       17920*H[{{1, 3, 1}, 1}, -1, {3, 0}, -1, xWL] + 
       8960*H[{{1, 3, 1}, 1}, -1, {3, 0}, 0, xWL] - 
       35840*H[{{1, 3, 1}, 1}, -1, {3, 1}, -1, xWL] + 
       17920*H[{{1, 3, 1}, 1}, -1, {3, 1}, 0, xWL] + 
       13440*H[{{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, -1, xWL] - 
       960*H[{{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, 0, xWL] - 
       17280*H[{{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
       11520*H[{{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
       8960*H[{{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, -1, xWL] - 
       640*H[{{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, 0, xWL] - 
       11520*H[{{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
       7680*H[{{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
       1024*H[{{1, 3, 1}, 1}, 0, -1, -1, xWL] + 
       1792*H[{{1, 3, 1}, 1}, 0, -1, 0, xWL] - 
       6912*H[{{1, 3, 1}, 1}, 0, -1, {{1, 3, 1}, 0}, xWL] - 
       4608*H[{{1, 3, 1}, 1}, 0, -1, {{1, 3, 1}, 1}, xWL] - 
       7232*H[{{1, 3, 1}, 1}, 0, 0, -1, xWL] + 
       3424*H[{{1, 3, 1}, 1}, 0, 0, 0, xWL] + 
       576*H[{{1, 3, 1}, 1}, 0, 0, {{1, 3, 1}, 0}, xWL] + 
       384*H[{{1, 3, 1}, 1}, 0, 0, {{1, 3, 1}, 1}, xWL] + 
       8960*H[{{1, 3, 1}, 1}, 0, {3, 0}, -1, xWL] - 
       4480*H[{{1, 3, 1}, 1}, 0, {3, 0}, 0, xWL] + 
       17920*H[{{1, 3, 1}, 1}, 0, {3, 1}, -1, xWL] - 
       8960*H[{{1, 3, 1}, 1}, 0, {3, 1}, 0, xWL] - 
       6720*H[{{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, -1, xWL] + 
       480*H[{{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, 0, xWL] + 
       8640*H[{{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + 
       5760*H[{{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
       4480*H[{{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, -1, xWL] + 
       320*H[{{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, 0, xWL] + 
       5760*H[{{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
       3840*H[{{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
       12864*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, -1, xWL] - 
       19296*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, xWL] - 
       12864*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, xWL] - 
       6432*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, -1, xWL] + 
       9648*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, xWL] + 
       6432*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, xWL] + 
       8576*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, -1, xWL] - 
       12864*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, xWL] - 
       8576*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, xWL] - 
       4288*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, -1, xWL] + 
       6432*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, xWL] + 
       4288*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, xWL] - 
       5760*H[-1, -1, {{1, 3, 1}, 0}, -1, 0, xWL] + 
       2880*H[-1, -1, {{1, 3, 1}, 0}, 0, 0, xWL] - 
       34560*H[-1, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, xWL] + 
       51840*H[-1, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + 
       34560*H[-1, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
       23040*H[-1, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, xWL] + 
       34560*H[-1, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
       23040*H[-1, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] - 
       3840*H[-1, -1, {{1, 3, 1}, 1}, -1, 0, xWL] + 
       1920*H[-1, -1, {{1, 3, 1}, 1}, 0, 0, xWL] - 
       23040*H[-1, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, xWL] + 
       34560*H[-1, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + 
       23040*H[-1, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
       15360*H[-1, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, xWL] + 
       23040*H[-1, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
       15360*H[-1, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] - 
       384*H[-1, 0, 0, 0, 0, xWL] + 2880*H[-1, 0, {{1, 3, 1}, 0}, -1, 0, 
         xWL] - 1440*H[-1, 0, {{1, 3, 1}, 0}, 0, 0, xWL] + 
       17280*H[-1, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, xWL] - 
       25920*H[-1, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
       17280*H[-1, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
       11520*H[-1, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, xWL] - 
       17280*H[-1, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
       11520*H[-1, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
       1920*H[-1, 0, {{1, 3, 1}, 1}, -1, 0, xWL] - 
       960*H[-1, 0, {{1, 3, 1}, 1}, 0, 0, xWL] + 
       11520*H[-1, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, xWL] - 
       17280*H[-1, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
       11520*H[-1, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
       7680*H[-1, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, xWL] - 
       11520*H[-1, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
       7680*H[-1, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
       7680*H[-1, {3, 0}, -1, -1, -1, xWL] - 
       3456*H[-1, {3, 0}, -1, -1, 0, xWL] - 1152*H[-1, {3, 0}, -1, -1, 
         {{1, 3, 1}, 0}, xWL] - 768*H[-1, {3, 0}, -1, -1, {{1, 3, 1}, 1}, 
         xWL] - 5376*H[-1, {3, 0}, -1, 0, -1, xWL] - 
       960*H[-1, {3, 0}, -1, 0, 0, xWL] + 10944*H[-1, {3, 0}, -1, 0, 
         {{1, 3, 1}, 0}, xWL] + 7296*H[-1, {3, 0}, -1, 0, {{1, 3, 1}, 1}, 
         xWL] - 3840*H[-1, {3, 0}, -1, {3, 0}, -1, xWL] + 
       1920*H[-1, {3, 0}, -1, {3, 0}, 0, xWL] - 
       7680*H[-1, {3, 0}, -1, {3, 1}, -1, xWL] + 
       3840*H[-1, {3, 0}, -1, {3, 1}, 0, xWL] + 
       16128*H[-1, {3, 0}, -1, {{1, 3, 1}, 0}, -1, xWL] + 
       2304*H[-1, {3, 0}, -1, {{1, 3, 1}, 0}, 0, xWL] - 
       31104*H[-1, {3, 0}, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
       20736*H[-1, {3, 0}, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
       10752*H[-1, {3, 0}, -1, {{1, 3, 1}, 1}, -1, xWL] + 
       1536*H[-1, {3, 0}, -1, {{1, 3, 1}, 1}, 0, xWL] - 
       20736*H[-1, {3, 0}, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
       13824*H[-1, {3, 0}, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] - 
       3840*H[-1, {3, 0}, 0, -1, -1, xWL] + 1728*H[-1, {3, 0}, 0, -1, 0, 
         xWL] + 576*H[-1, {3, 0}, 0, -1, {{1, 3, 1}, 0}, xWL] + 
       384*H[-1, {3, 0}, 0, -1, {{1, 3, 1}, 1}, xWL] + 
       2688*H[-1, {3, 0}, 0, 0, -1, xWL] + 480*H[-1, {3, 0}, 0, 0, 0, xWL] - 
       5472*H[-1, {3, 0}, 0, 0, {{1, 3, 1}, 0}, xWL] - 
       3648*H[-1, {3, 0}, 0, 0, {{1, 3, 1}, 1}, xWL] + 
       1920*H[-1, {3, 0}, 0, {3, 0}, -1, xWL] - 
       960*H[-1, {3, 0}, 0, {3, 0}, 0, xWL] + 
       3840*H[-1, {3, 0}, 0, {3, 1}, -1, xWL] - 
       1920*H[-1, {3, 0}, 0, {3, 1}, 0, xWL] - 
       8064*H[-1, {3, 0}, 0, {{1, 3, 1}, 0}, -1, xWL] - 
       1152*H[-1, {3, 0}, 0, {{1, 3, 1}, 0}, 0, xWL] + 
       15552*H[-1, {3, 0}, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + 
       10368*H[-1, {3, 0}, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
       5376*H[-1, {3, 0}, 0, {{1, 3, 1}, 1}, -1, xWL] - 
       768*H[-1, {3, 0}, 0, {{1, 3, 1}, 1}, 0, xWL] + 
       10368*H[-1, {3, 0}, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
       6912*H[-1, {3, 0}, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
       15360*H[-1, {3, 1}, -1, -1, -1, xWL] - 
       6912*H[-1, {3, 1}, -1, -1, 0, xWL] - 2304*H[-1, {3, 1}, -1, -1, 
         {{1, 3, 1}, 0}, xWL] - 1536*H[-1, {3, 1}, -1, -1, {{1, 3, 1}, 1}, 
         xWL] - 10752*H[-1, {3, 1}, -1, 0, -1, xWL] - 
       1920*H[-1, {3, 1}, -1, 0, 0, xWL] + 21888*H[-1, {3, 1}, -1, 0, 
         {{1, 3, 1}, 0}, xWL] + 14592*H[-1, {3, 1}, -1, 0, {{1, 3, 1}, 1}, 
         xWL] - 7680*H[-1, {3, 1}, -1, {3, 0}, -1, xWL] + 
       3840*H[-1, {3, 1}, -1, {3, 0}, 0, xWL] - 
       15360*H[-1, {3, 1}, -1, {3, 1}, -1, xWL] + 
       7680*H[-1, {3, 1}, -1, {3, 1}, 0, xWL] + 
       32256*H[-1, {3, 1}, -1, {{1, 3, 1}, 0}, -1, xWL] + 
       4608*H[-1, {3, 1}, -1, {{1, 3, 1}, 0}, 0, xWL] - 
       62208*H[-1, {3, 1}, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
       41472*H[-1, {3, 1}, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
       21504*H[-1, {3, 1}, -1, {{1, 3, 1}, 1}, -1, xWL] + 
       3072*H[-1, {3, 1}, -1, {{1, 3, 1}, 1}, 0, xWL] - 
       41472*H[-1, {3, 1}, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
       27648*H[-1, {3, 1}, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] - 
       7680*H[-1, {3, 1}, 0, -1, -1, xWL] + 3456*H[-1, {3, 1}, 0, -1, 0, 
         xWL] + 1152*H[-1, {3, 1}, 0, -1, {{1, 3, 1}, 0}, xWL] + 
       768*H[-1, {3, 1}, 0, -1, {{1, 3, 1}, 1}, xWL] + 
       5376*H[-1, {3, 1}, 0, 0, -1, xWL] + 960*H[-1, {3, 1}, 0, 0, 0, xWL] - 
       10944*H[-1, {3, 1}, 0, 0, {{1, 3, 1}, 0}, xWL] - 
       7296*H[-1, {3, 1}, 0, 0, {{1, 3, 1}, 1}, xWL] + 
       3840*H[-1, {3, 1}, 0, {3, 0}, -1, xWL] - 
       1920*H[-1, {3, 1}, 0, {3, 0}, 0, xWL] + 
       7680*H[-1, {3, 1}, 0, {3, 1}, -1, xWL] - 
       3840*H[-1, {3, 1}, 0, {3, 1}, 0, xWL] - 
       16128*H[-1, {3, 1}, 0, {{1, 3, 1}, 0}, -1, xWL] - 
       2304*H[-1, {3, 1}, 0, {{1, 3, 1}, 0}, 0, xWL] + 
       31104*H[-1, {3, 1}, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + 
       20736*H[-1, {3, 1}, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
       10752*H[-1, {3, 1}, 0, {{1, 3, 1}, 1}, -1, xWL] - 
       1536*H[-1, {3, 1}, 0, {{1, 3, 1}, 1}, 0, xWL] + 
       20736*H[-1, {3, 1}, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
       13824*H[-1, {3, 1}, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] - 
       38400*H[0, -1, -1, -1, -1, xWL] - 5760*H[0, -1, -1, 0, 0, xWL] - 
       4608*H[0, -1, -1, {{1, 3, 1}, 0}, 0, xWL] - 
       3072*H[0, -1, -1, {{1, 3, 1}, 1}, 0, xWL] + 
       13824*H[0, -1, 0, {{1, 3, 1}, 0}, 0, xWL] + 
       9216*H[0, -1, 0, {{1, 3, 1}, 1}, 0, xWL] + 
       4032*H[0, -1, {{1, 3, 1}, 0}, -1, 0, xWL] + 
       9504*H[0, -1, {{1, 3, 1}, 0}, 0, 0, xWL] + 
       31104*H[0, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, xWL] - 
       34560*H[0, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, xWL] + 
       57024*H[0, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + 
       38016*H[0, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
       20736*H[0, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, xWL] - 
       23040*H[0, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, xWL] + 
       38016*H[0, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
       25344*H[0, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
       2688*H[0, -1, {{1, 3, 1}, 1}, -1, 0, xWL] + 
       6336*H[0, -1, {{1, 3, 1}, 1}, 0, 0, xWL] + 
       20736*H[0, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, xWL] - 
       23040*H[0, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, xWL] + 
       38016*H[0, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + 
       25344*H[0, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
       13824*H[0, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, xWL] - 
       15360*H[0, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, xWL] + 
       25344*H[0, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
       16896*H[0, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] - 
       2016*H[0, 0, {{1, 3, 1}, 0}, -1, 0, xWL] - 
       4752*H[0, 0, {{1, 3, 1}, 0}, 0, 0, xWL] - 
       15552*H[0, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, xWL] + 
       17280*H[0, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, xWL] - 
       28512*H[0, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
       19008*H[0, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
       10368*H[0, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, xWL] + 
       11520*H[0, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, xWL] - 
       19008*H[0, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
       12672*H[0, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] - 
       1344*H[0, 0, {{1, 3, 1}, 1}, -1, 0, xWL] - 
       3168*H[0, 0, {{1, 3, 1}, 1}, 0, 0, xWL] - 
       10368*H[0, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, xWL] + 
       11520*H[0, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, xWL] - 
       19008*H[0, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
       12672*H[0, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
       6912*H[0, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, xWL] + 
       7680*H[0, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, xWL] - 
       12672*H[0, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
       8448*H[0, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] - 
       3840*H[0, {3, 0}, -1, -1, -1, xWL] + 1728*H[0, {3, 0}, -1, -1, 0, 
         xWL] + 576*H[0, {3, 0}, -1, -1, {{1, 3, 1}, 0}, xWL] + 
       384*H[0, {3, 0}, -1, -1, {{1, 3, 1}, 1}, xWL] + 
       2688*H[0, {3, 0}, -1, 0, -1, xWL] + 480*H[0, {3, 0}, -1, 0, 0, xWL] - 
       5472*H[0, {3, 0}, -1, 0, {{1, 3, 1}, 0}, xWL] - 
       3648*H[0, {3, 0}, -1, 0, {{1, 3, 1}, 1}, xWL] + 
       1920*H[0, {3, 0}, -1, {3, 0}, -1, xWL] - 
       960*H[0, {3, 0}, -1, {3, 0}, 0, xWL] + 
       3840*H[0, {3, 0}, -1, {3, 1}, -1, xWL] - 
       1920*H[0, {3, 0}, -1, {3, 1}, 0, xWL] - 
       8064*H[0, {3, 0}, -1, {{1, 3, 1}, 0}, -1, xWL] - 
       1152*H[0, {3, 0}, -1, {{1, 3, 1}, 0}, 0, xWL] + 
       15552*H[0, {3, 0}, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + 
       10368*H[0, {3, 0}, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
       5376*H[0, {3, 0}, -1, {{1, 3, 1}, 1}, -1, xWL] - 
       768*H[0, {3, 0}, -1, {{1, 3, 1}, 1}, 0, xWL] + 
       10368*H[0, {3, 0}, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
       6912*H[0, {3, 0}, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
       1920*H[0, {3, 0}, 0, -1, -1, xWL] - 864*H[0, {3, 0}, 0, -1, 0, xWL] - 
       288*H[0, {3, 0}, 0, -1, {{1, 3, 1}, 0}, xWL] - 
       192*H[0, {3, 0}, 0, -1, {{1, 3, 1}, 1}, xWL] - 
       1344*H[0, {3, 0}, 0, 0, -1, xWL] - 240*H[0, {3, 0}, 0, 0, 0, xWL] + 
       2736*H[0, {3, 0}, 0, 0, {{1, 3, 1}, 0}, xWL] + 
       1824*H[0, {3, 0}, 0, 0, {{1, 3, 1}, 1}, xWL] - 
       960*H[0, {3, 0}, 0, {3, 0}, -1, xWL] + 
       480*H[0, {3, 0}, 0, {3, 0}, 0, xWL] - 1920*H[0, {3, 0}, 0, {3, 1}, -1, 
         xWL] + 960*H[0, {3, 0}, 0, {3, 1}, 0, xWL] + 
       4032*H[0, {3, 0}, 0, {{1, 3, 1}, 0}, -1, xWL] + 
       576*H[0, {3, 0}, 0, {{1, 3, 1}, 0}, 0, xWL] - 
       7776*H[0, {3, 0}, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
       5184*H[0, {3, 0}, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
       2688*H[0, {3, 0}, 0, {{1, 3, 1}, 1}, -1, xWL] + 
       384*H[0, {3, 0}, 0, {{1, 3, 1}, 1}, 0, xWL] - 
       5184*H[0, {3, 0}, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
       3456*H[0, {3, 0}, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] - 
       7680*H[0, {3, 1}, -1, -1, -1, xWL] + 3456*H[0, {3, 1}, -1, -1, 0, 
         xWL] + 1152*H[0, {3, 1}, -1, -1, {{1, 3, 1}, 0}, xWL] + 
       768*H[0, {3, 1}, -1, -1, {{1, 3, 1}, 1}, xWL] + 
       5376*H[0, {3, 1}, -1, 0, -1, xWL] + 960*H[0, {3, 1}, -1, 0, 0, xWL] - 
       10944*H[0, {3, 1}, -1, 0, {{1, 3, 1}, 0}, xWL] - 
       7296*H[0, {3, 1}, -1, 0, {{1, 3, 1}, 1}, xWL] + 
       3840*H[0, {3, 1}, -1, {3, 0}, -1, xWL] - 
       1920*H[0, {3, 1}, -1, {3, 0}, 0, xWL] + 
       7680*H[0, {3, 1}, -1, {3, 1}, -1, xWL] - 
       3840*H[0, {3, 1}, -1, {3, 1}, 0, xWL] - 
       16128*H[0, {3, 1}, -1, {{1, 3, 1}, 0}, -1, xWL] - 
       2304*H[0, {3, 1}, -1, {{1, 3, 1}, 0}, 0, xWL] + 
       31104*H[0, {3, 1}, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + 
       20736*H[0, {3, 1}, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
       10752*H[0, {3, 1}, -1, {{1, 3, 1}, 1}, -1, xWL] - 
       1536*H[0, {3, 1}, -1, {{1, 3, 1}, 1}, 0, xWL] + 
       20736*H[0, {3, 1}, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
       13824*H[0, {3, 1}, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
       3840*H[0, {3, 1}, 0, -1, -1, xWL] - 1728*H[0, {3, 1}, 0, -1, 0, xWL] - 
       576*H[0, {3, 1}, 0, -1, {{1, 3, 1}, 0}, xWL] - 
       384*H[0, {3, 1}, 0, -1, {{1, 3, 1}, 1}, xWL] - 
       2688*H[0, {3, 1}, 0, 0, -1, xWL] - 480*H[0, {3, 1}, 0, 0, 0, xWL] + 
       5472*H[0, {3, 1}, 0, 0, {{1, 3, 1}, 0}, xWL] + 
       3648*H[0, {3, 1}, 0, 0, {{1, 3, 1}, 1}, xWL] - 
       1920*H[0, {3, 1}, 0, {3, 0}, -1, xWL] + 
       960*H[0, {3, 1}, 0, {3, 0}, 0, xWL] - 3840*H[0, {3, 1}, 0, {3, 1}, -1, 
         xWL] + 1920*H[0, {3, 1}, 0, {3, 1}, 0, xWL] + 
       8064*H[0, {3, 1}, 0, {{1, 3, 1}, 0}, -1, xWL] + 
       1152*H[0, {3, 1}, 0, {{1, 3, 1}, 0}, 0, xWL] - 
       15552*H[0, {3, 1}, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
       10368*H[0, {3, 1}, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
       5376*H[0, {3, 1}, 0, {{1, 3, 1}, 1}, -1, xWL] + 
       768*H[0, {3, 1}, 0, {{1, 3, 1}, 1}, 0, xWL] - 
       10368*H[0, {3, 1}, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
       6912*H[0, {3, 1}, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
       115200*H[{{1, 3, 1}, 0}, -1, -1, -1, -1, xWL] - 
       52992*H[{{1, 3, 1}, 0}, -1, -1, -1, 0, xWL] - 
       13824*H[{{1, 3, 1}, 0}, -1, -1, -1, {{1, 3, 1}, 0}, xWL] - 
       9216*H[{{1, 3, 1}, 0}, -1, -1, -1, {{1, 3, 1}, 1}, xWL] - 
       39168*H[{{1, 3, 1}, 0}, -1, -1, 0, -1, xWL] + 
       17280*H[{{1, 3, 1}, 0}, -1, -1, 0, 0, xWL] + 
       6912*H[{{1, 3, 1}, 0}, -1, -1, 0, {{1, 3, 1}, 0}, xWL] + 
       4608*H[{{1, 3, 1}, 0}, -1, -1, 0, {{1, 3, 1}, 1}, xWL] - 
       9216*H[{{1, 3, 1}, 0}, -1, -1, {3, 0}, -1, xWL] + 
       4608*H[{{1, 3, 1}, 0}, -1, -1, {3, 0}, 0, xWL] - 
       18432*H[{{1, 3, 1}, 0}, -1, -1, {3, 1}, -1, xWL] + 
       9216*H[{{1, 3, 1}, 0}, -1, -1, {3, 1}, 0, xWL] - 
       27648*H[{{1, 3, 1}, 0}, -1, -1, {{1, 3, 1}, 0}, -1, xWL] + 
       13824*H[{{1, 3, 1}, 0}, -1, -1, {{1, 3, 1}, 0}, 0, xWL] - 
       18432*H[{{1, 3, 1}, 0}, -1, -1, {{1, 3, 1}, 1}, -1, xWL] + 
       9216*H[{{1, 3, 1}, 0}, -1, -1, {{1, 3, 1}, 1}, 0, xWL] - 
       69120*H[{{1, 3, 1}, 0}, -1, 0, -1, -1, xWL] + 
       23040*H[{{1, 3, 1}, 0}, -1, 0, -1, 0, xWL] + 
       34560*H[{{1, 3, 1}, 0}, -1, 0, -1, {{1, 3, 1}, 0}, xWL] + 
       23040*H[{{1, 3, 1}, 0}, -1, 0, -1, {{1, 3, 1}, 1}, xWL] + 
       16128*H[{{1, 3, 1}, 0}, -1, 0, 0, -1, xWL] + 
       6912*H[{{1, 3, 1}, 0}, -1, 0, 0, 0, xWL] - 
       44928*H[{{1, 3, 1}, 0}, -1, 0, 0, {{1, 3, 1}, 0}, xWL] - 
       29952*H[{{1, 3, 1}, 0}, -1, 0, 0, {{1, 3, 1}, 1}, xWL] + 
       9216*H[{{1, 3, 1}, 0}, -1, 0, {3, 0}, -1, xWL] - 
       4608*H[{{1, 3, 1}, 0}, -1, 0, {3, 0}, 0, xWL] + 
       18432*H[{{1, 3, 1}, 0}, -1, 0, {3, 1}, -1, xWL] - 
       9216*H[{{1, 3, 1}, 0}, -1, 0, {3, 1}, 0, xWL] + 
       27648*H[{{1, 3, 1}, 0}, -1, 0, {{1, 3, 1}, 0}, -1, xWL] - 
       41472*H[{{1, 3, 1}, 0}, -1, 0, {{1, 3, 1}, 0}, 0, xWL] + 
       82944*H[{{1, 3, 1}, 0}, -1, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + 
       55296*H[{{1, 3, 1}, 0}, -1, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
       18432*H[{{1, 3, 1}, 0}, -1, 0, {{1, 3, 1}, 1}, -1, xWL] - 
       27648*H[{{1, 3, 1}, 0}, -1, 0, {{1, 3, 1}, 1}, 0, xWL] + 
       55296*H[{{1, 3, 1}, 0}, -1, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
       36864*H[{{1, 3, 1}, 0}, -1, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
       9216*H[{{1, 3, 1}, 0}, -1, {3, 0}, -1, -1, xWL] + 
       4608*H[{{1, 3, 1}, 0}, -1, {3, 0}, -1, 0, xWL] - 
       27648*H[{{1, 3, 1}, 0}, -1, {3, 0}, -1, {{1, 3, 1}, 0}, xWL] - 
       18432*H[{{1, 3, 1}, 0}, -1, {3, 0}, -1, {{1, 3, 1}, 1}, xWL] - 
       4608*H[{{1, 3, 1}, 0}, -1, {3, 0}, 0, 0, xWL] + 
       13824*H[{{1, 3, 1}, 0}, -1, {3, 0}, 0, {{1, 3, 1}, 0}, xWL] + 
       9216*H[{{1, 3, 1}, 0}, -1, {3, 0}, 0, {{1, 3, 1}, 1}, xWL] - 
       4608*H[{{1, 3, 1}, 0}, -1, {3, 0}, {3, 0}, -1, xWL] + 
       2304*H[{{1, 3, 1}, 0}, -1, {3, 0}, {3, 0}, 0, xWL] - 
       9216*H[{{1, 3, 1}, 0}, -1, {3, 0}, {3, 1}, -1, xWL] + 
       4608*H[{{1, 3, 1}, 0}, -1, {3, 0}, {3, 1}, 0, xWL] + 
       18432*H[{{1, 3, 1}, 0}, -1, {3, 1}, -1, -1, xWL] + 
       9216*H[{{1, 3, 1}, 0}, -1, {3, 1}, -1, 0, xWL] - 
       55296*H[{{1, 3, 1}, 0}, -1, {3, 1}, -1, {{1, 3, 1}, 0}, xWL] - 
       36864*H[{{1, 3, 1}, 0}, -1, {3, 1}, -1, {{1, 3, 1}, 1}, xWL] - 
       9216*H[{{1, 3, 1}, 0}, -1, {3, 1}, 0, 0, xWL] + 
       27648*H[{{1, 3, 1}, 0}, -1, {3, 1}, 0, {{1, 3, 1}, 0}, xWL] + 
       18432*H[{{1, 3, 1}, 0}, -1, {3, 1}, 0, {{1, 3, 1}, 1}, xWL] - 
       9216*H[{{1, 3, 1}, 0}, -1, {3, 1}, {3, 0}, -1, xWL] + 
       4608*H[{{1, 3, 1}, 0}, -1, {3, 1}, {3, 0}, 0, xWL] - 
       18432*H[{{1, 3, 1}, 0}, -1, {3, 1}, {3, 1}, -1, xWL] + 
       9216*H[{{1, 3, 1}, 0}, -1, {3, 1}, {3, 1}, 0, xWL] + 
       6912*H[{{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, -1, -1, xWL] - 
       3456*H[{{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, -1, 0, xWL] + 
       10368*H[{{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, 0, -1, xWL] - 
       32832*H[{{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, 0, 0, xWL] + 
       82944*H[{{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, xWL] + 
       55296*H[{{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, xWL] - 
       41472*H[{{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, xWL] + 
       103680*H[{{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, xWL] - 
       248832*H[{{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 0}, xWL] - 165888*H[{{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
       27648*H[{{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, xWL] + 
       69120*H[{{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, xWL] - 
       165888*H[{{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 0}, xWL] - 110592*H[{{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
       4608*H[{{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, -1, -1, xWL] - 
       2304*H[{{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, -1, 0, xWL] + 
       6912*H[{{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, 0, -1, xWL] - 
       21888*H[{{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, 0, 0, xWL] + 
       55296*H[{{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, xWL] + 
       36864*H[{{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, xWL] - 
       27648*H[{{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, xWL] + 
       69120*H[{{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, xWL] - 
       165888*H[{{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 0}, xWL] - 110592*H[{{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
       18432*H[{{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, xWL] + 
       46080*H[{{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, xWL] - 
       110592*H[{{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 0}, xWL] - 73728*H[{{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] - 
       76032*H[{{1, 3, 1}, 0}, 0, -1, -1, -1, xWL] + 
       26496*H[{{1, 3, 1}, 0}, 0, -1, -1, 0, xWL] + 
       34560*H[{{1, 3, 1}, 0}, 0, -1, -1, {{1, 3, 1}, 0}, xWL] + 
       23040*H[{{1, 3, 1}, 0}, 0, -1, -1, {{1, 3, 1}, 1}, xWL] + 
       47232*H[{{1, 3, 1}, 0}, 0, -1, 0, -1, xWL] - 
       16704*H[{{1, 3, 1}, 0}, 0, -1, 0, 0, xWL] - 
       20736*H[{{1, 3, 1}, 0}, 0, -1, 0, {{1, 3, 1}, 0}, xWL] - 
       13824*H[{{1, 3, 1}, 0}, 0, -1, 0, {{1, 3, 1}, 1}, xWL] - 
       18432*H[{{1, 3, 1}, 0}, 0, -1, {3, 0}, -1, xWL] + 
       9216*H[{{1, 3, 1}, 0}, 0, -1, {3, 0}, 0, xWL] - 
       36864*H[{{1, 3, 1}, 0}, 0, -1, {3, 1}, -1, xWL] + 
       18432*H[{{1, 3, 1}, 0}, 0, -1, {3, 1}, 0, xWL] + 
       27648*H[{{1, 3, 1}, 0}, 0, -1, {{1, 3, 1}, 0}, -1, xWL] - 
       17280*H[{{1, 3, 1}, 0}, 0, -1, {{1, 3, 1}, 0}, 0, xWL] + 
       10368*H[{{1, 3, 1}, 0}, 0, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + 
       6912*H[{{1, 3, 1}, 0}, 0, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
       18432*H[{{1, 3, 1}, 0}, 0, -1, {{1, 3, 1}, 1}, -1, xWL] - 
       11520*H[{{1, 3, 1}, 0}, 0, -1, {{1, 3, 1}, 1}, 0, xWL] + 
       6912*H[{{1, 3, 1}, 0}, 0, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
       4608*H[{{1, 3, 1}, 0}, 0, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
       41472*H[{{1, 3, 1}, 0}, 0, 0, -1, -1, xWL] - 
       11520*H[{{1, 3, 1}, 0}, 0, 0, -1, 0, xWL] - 
       27648*H[{{1, 3, 1}, 0}, 0, 0, -1, {{1, 3, 1}, 0}, xWL] - 
       18432*H[{{1, 3, 1}, 0}, 0, 0, -1, {{1, 3, 1}, 1}, xWL] - 
       20736*H[{{1, 3, 1}, 0}, 0, 0, 0, -1, xWL] + 
       576*H[{{1, 3, 1}, 0}, 0, 0, 0, 0, xWL] + 
       29376*H[{{1, 3, 1}, 0}, 0, 0, 0, {{1, 3, 1}, 0}, xWL] + 
       19584*H[{{1, 3, 1}, 0}, 0, 0, 0, {{1, 3, 1}, 1}, xWL] + 
       6912*H[{{1, 3, 1}, 0}, 0, 0, {3, 0}, -1, xWL] - 
       3456*H[{{1, 3, 1}, 0}, 0, 0, {3, 0}, 0, xWL] + 
       13824*H[{{1, 3, 1}, 0}, 0, 0, {3, 1}, -1, xWL] - 
       6912*H[{{1, 3, 1}, 0}, 0, 0, {3, 1}, 0, xWL] - 
       20736*H[{{1, 3, 1}, 0}, 0, 0, {{1, 3, 1}, 0}, -1, xWL] + 
       25920*H[{{1, 3, 1}, 0}, 0, 0, {{1, 3, 1}, 0}, 0, xWL] - 
       46656*H[{{1, 3, 1}, 0}, 0, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
       31104*H[{{1, 3, 1}, 0}, 0, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
       13824*H[{{1, 3, 1}, 0}, 0, 0, {{1, 3, 1}, 1}, -1, xWL] + 
       17280*H[{{1, 3, 1}, 0}, 0, 0, {{1, 3, 1}, 1}, 0, xWL] - 
       31104*H[{{1, 3, 1}, 0}, 0, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
       20736*H[{{1, 3, 1}, 0}, 0, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] - 
       4608*H[{{1, 3, 1}, 0}, 0, {3, 0}, -1, -1, xWL] - 
       2304*H[{{1, 3, 1}, 0}, 0, {3, 0}, -1, 0, xWL] + 
       13824*H[{{1, 3, 1}, 0}, 0, {3, 0}, -1, {{1, 3, 1}, 0}, xWL] + 
       9216*H[{{1, 3, 1}, 0}, 0, {3, 0}, -1, {{1, 3, 1}, 1}, xWL] + 
       2304*H[{{1, 3, 1}, 0}, 0, {3, 0}, 0, 0, xWL] - 
       6912*H[{{1, 3, 1}, 0}, 0, {3, 0}, 0, {{1, 3, 1}, 0}, xWL] - 
       4608*H[{{1, 3, 1}, 0}, 0, {3, 0}, 0, {{1, 3, 1}, 1}, xWL] + 
       2304*H[{{1, 3, 1}, 0}, 0, {3, 0}, {3, 0}, -1, xWL] - 
       1152*H[{{1, 3, 1}, 0}, 0, {3, 0}, {3, 0}, 0, xWL] + 
       4608*H[{{1, 3, 1}, 0}, 0, {3, 0}, {3, 1}, -1, xWL] - 
       2304*H[{{1, 3, 1}, 0}, 0, {3, 0}, {3, 1}, 0, xWL] - 
       9216*H[{{1, 3, 1}, 0}, 0, {3, 1}, -1, -1, xWL] - 
       4608*H[{{1, 3, 1}, 0}, 0, {3, 1}, -1, 0, xWL] + 
       27648*H[{{1, 3, 1}, 0}, 0, {3, 1}, -1, {{1, 3, 1}, 0}, xWL] + 
       18432*H[{{1, 3, 1}, 0}, 0, {3, 1}, -1, {{1, 3, 1}, 1}, xWL] + 
       4608*H[{{1, 3, 1}, 0}, 0, {3, 1}, 0, 0, xWL] - 
       13824*H[{{1, 3, 1}, 0}, 0, {3, 1}, 0, {{1, 3, 1}, 0}, xWL] - 
       9216*H[{{1, 3, 1}, 0}, 0, {3, 1}, 0, {{1, 3, 1}, 1}, xWL] + 
       4608*H[{{1, 3, 1}, 0}, 0, {3, 1}, {3, 0}, -1, xWL] - 
       2304*H[{{1, 3, 1}, 0}, 0, {3, 1}, {3, 0}, 0, xWL] + 
       9216*H[{{1, 3, 1}, 0}, 0, {3, 1}, {3, 1}, -1, xWL] - 
       4608*H[{{1, 3, 1}, 0}, 0, {3, 1}, {3, 1}, 0, xWL] + 
       3456*H[{{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, -1, -1, xWL] + 
       1728*H[{{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, -1, 0, xWL] - 
       10368*H[{{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, xWL] - 
       6912*H[{{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, xWL] - 
       8640*H[{{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, 0, -1, xWL] + 
       16416*H[{{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, 0, 0, xWL] - 
       36288*H[{{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, xWL] - 
       24192*H[{{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, xWL] + 
       20736*H[{{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, xWL] - 
       51840*H[{{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, xWL] + 
       124416*H[{{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 0}, xWL] + 82944*H[{{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
       13824*H[{{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, xWL] - 
       34560*H[{{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, xWL] + 
       82944*H[{{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 0}, xWL] + 55296*H[{{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
       2304*H[{{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, -1, -1, xWL] + 
       1152*H[{{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, -1, 0, xWL] - 
       6912*H[{{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, xWL] - 
       4608*H[{{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, xWL] - 
       5760*H[{{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, 0, -1, xWL] + 
       10944*H[{{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, 0, 0, xWL] - 
       24192*H[{{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, xWL] - 
       16128*H[{{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, xWL] + 
       13824*H[{{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, xWL] - 
       34560*H[{{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, xWL] + 
       82944*H[{{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 0}, xWL] + 55296*H[{{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
       9216*H[{{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, xWL] - 
       23040*H[{{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, xWL] + 
       55296*H[{{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 0}, xWL] + 36864*H[{{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
       55296*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, -1, -1, xWL] - 
       82944*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, -1, {{1, 3, 1}, 0}, xWL] - 
       55296*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, -1, {{1, 3, 1}, 1}, xWL] - 
       82944*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, 0, -1, xWL] + 
       24192*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, 0, 0, xWL] + 
       51840*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, 0, {{1, 3, 1}, 0}, xWL] + 
       34560*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, 0, {{1, 3, 1}, 1}, xWL] + 
       69120*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, {3, 0}, -1, xWL] - 
       34560*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, {3, 0}, 0, xWL] + 
       138240*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, {3, 1}, -1, xWL] - 
       69120*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, {3, 1}, 0, xWL] - 
       41472*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, -1, xWL] + 
       31104*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, 0, xWL] - 
       31104*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 0}, xWL] - 20736*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, 
         {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
       27648*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, -1, xWL] + 
       20736*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, 0, xWL] - 
       20736*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 0}, xWL] - 13824*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] - 
       20736*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, -1, -1, xWL] + 
       31104*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, -1, {{1, 3, 1}, 0}, xWL] + 
       20736*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, -1, {{1, 3, 1}, 1}, xWL] + 
       38016*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, 0, -1, xWL] - 
       12096*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, 0, 0, xWL] - 
       20736*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, 0, {{1, 3, 1}, 0}, xWL] - 
       13824*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, 0, {{1, 3, 1}, 1}, xWL] - 
       34560*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, {3, 0}, -1, xWL] + 
       17280*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, {3, 0}, 0, xWL] - 
       69120*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, {3, 1}, -1, xWL] + 
       34560*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, {3, 1}, 0, xWL] + 
       20736*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, -1, xWL] - 
       15552*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, 0, xWL] + 
       15552*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 0}, xWL] + 10368*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, 
         {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
       13824*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, -1, xWL] - 
       10368*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, 0, xWL] + 
       10368*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 0}, xWL] + 6912*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] - 
       20736*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, -1, xWL] + 
       31104*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, 
         {{1, 3, 1}, 0}, xWL] + 20736*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, xWL] + 
       10368*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, -1, xWL] - 
       15552*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, 
         {{1, 3, 1}, 0}, xWL] - 10368*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, xWL] - 
       13824*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, -1, xWL] + 
       20736*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, 
         {{1, 3, 1}, 0}, xWL] + 13824*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, xWL] + 
       6912*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, -1, xWL] - 
       10368*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, 
         {{1, 3, 1}, 0}, xWL] - 6912*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, xWL] + 
       36864*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, -1, -1, xWL] - 
       55296*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, -1, {{1, 3, 1}, 0}, xWL] - 
       36864*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, -1, {{1, 3, 1}, 1}, xWL] - 
       55296*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, 0, -1, xWL] + 
       16128*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, 0, 0, xWL] + 
       34560*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, 0, {{1, 3, 1}, 0}, xWL] + 
       23040*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, 0, {{1, 3, 1}, 1}, xWL] + 
       46080*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, {3, 0}, -1, xWL] - 
       23040*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, {3, 0}, 0, xWL] + 
       92160*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, {3, 1}, -1, xWL] - 
       46080*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, {3, 1}, 0, xWL] - 
       27648*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, -1, xWL] + 
       20736*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, 0, xWL] - 
       20736*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 0}, xWL] - 13824*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, 
         {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
       18432*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, -1, xWL] + 
       13824*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, 0, xWL] - 
       13824*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 0}, xWL] - 9216*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] - 
       13824*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, -1, -1, xWL] + 
       20736*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, -1, {{1, 3, 1}, 0}, xWL] + 
       13824*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, -1, {{1, 3, 1}, 1}, xWL] + 
       25344*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, 0, -1, xWL] - 
       8064*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, 0, 0, xWL] - 
       13824*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, 0, {{1, 3, 1}, 0}, xWL] - 
       9216*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, 0, {{1, 3, 1}, 1}, xWL] - 
       23040*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, {3, 0}, -1, xWL] + 
       11520*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, {3, 0}, 0, xWL] - 
       46080*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, {3, 1}, -1, xWL] + 
       23040*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, {3, 1}, 0, xWL] + 
       13824*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, -1, xWL] - 
       10368*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, 0, xWL] + 
       10368*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 0}, xWL] + 6912*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, 
         {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
       9216*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, -1, xWL] - 
       6912*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, 0, xWL] + 
       6912*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 0}, xWL] + 4608*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] - 
       13824*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, -1, xWL] + 
       20736*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, 
         {{1, 3, 1}, 0}, xWL] + 13824*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, xWL] + 
       6912*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, -1, xWL] - 
       10368*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, 
         {{1, 3, 1}, 0}, xWL] - 6912*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, xWL] - 
       9216*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, -1, xWL] + 
       13824*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, 
         {{1, 3, 1}, 0}, xWL] + 9216*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, xWL] + 
       4608*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, -1, xWL] - 
       6912*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, 
         {{1, 3, 1}, 0}, xWL] - 4608*H[{{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, xWL] + 
       76800*H[{{1, 3, 1}, 1}, -1, -1, -1, -1, xWL] - 
       35328*H[{{1, 3, 1}, 1}, -1, -1, -1, 0, xWL] - 
       9216*H[{{1, 3, 1}, 1}, -1, -1, -1, {{1, 3, 1}, 0}, xWL] - 
       6144*H[{{1, 3, 1}, 1}, -1, -1, -1, {{1, 3, 1}, 1}, xWL] - 
       26112*H[{{1, 3, 1}, 1}, -1, -1, 0, -1, xWL] + 
       11520*H[{{1, 3, 1}, 1}, -1, -1, 0, 0, xWL] + 
       4608*H[{{1, 3, 1}, 1}, -1, -1, 0, {{1, 3, 1}, 0}, xWL] + 
       3072*H[{{1, 3, 1}, 1}, -1, -1, 0, {{1, 3, 1}, 1}, xWL] - 
       6144*H[{{1, 3, 1}, 1}, -1, -1, {3, 0}, -1, xWL] + 
       3072*H[{{1, 3, 1}, 1}, -1, -1, {3, 0}, 0, xWL] - 
       12288*H[{{1, 3, 1}, 1}, -1, -1, {3, 1}, -1, xWL] + 
       6144*H[{{1, 3, 1}, 1}, -1, -1, {3, 1}, 0, xWL] - 
       18432*H[{{1, 3, 1}, 1}, -1, -1, {{1, 3, 1}, 0}, -1, xWL] + 
       9216*H[{{1, 3, 1}, 1}, -1, -1, {{1, 3, 1}, 0}, 0, xWL] - 
       12288*H[{{1, 3, 1}, 1}, -1, -1, {{1, 3, 1}, 1}, -1, xWL] + 
       6144*H[{{1, 3, 1}, 1}, -1, -1, {{1, 3, 1}, 1}, 0, xWL] - 
       46080*H[{{1, 3, 1}, 1}, -1, 0, -1, -1, xWL] + 
       15360*H[{{1, 3, 1}, 1}, -1, 0, -1, 0, xWL] + 
       23040*H[{{1, 3, 1}, 1}, -1, 0, -1, {{1, 3, 1}, 0}, xWL] + 
       15360*H[{{1, 3, 1}, 1}, -1, 0, -1, {{1, 3, 1}, 1}, xWL] + 
       10752*H[{{1, 3, 1}, 1}, -1, 0, 0, -1, xWL] + 
       4608*H[{{1, 3, 1}, 1}, -1, 0, 0, 0, xWL] - 
       29952*H[{{1, 3, 1}, 1}, -1, 0, 0, {{1, 3, 1}, 0}, xWL] - 
       19968*H[{{1, 3, 1}, 1}, -1, 0, 0, {{1, 3, 1}, 1}, xWL] + 
       6144*H[{{1, 3, 1}, 1}, -1, 0, {3, 0}, -1, xWL] - 
       3072*H[{{1, 3, 1}, 1}, -1, 0, {3, 0}, 0, xWL] + 
       12288*H[{{1, 3, 1}, 1}, -1, 0, {3, 1}, -1, xWL] - 
       6144*H[{{1, 3, 1}, 1}, -1, 0, {3, 1}, 0, xWL] + 
       18432*H[{{1, 3, 1}, 1}, -1, 0, {{1, 3, 1}, 0}, -1, xWL] - 
       27648*H[{{1, 3, 1}, 1}, -1, 0, {{1, 3, 1}, 0}, 0, xWL] + 
       55296*H[{{1, 3, 1}, 1}, -1, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + 
       36864*H[{{1, 3, 1}, 1}, -1, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
       12288*H[{{1, 3, 1}, 1}, -1, 0, {{1, 3, 1}, 1}, -1, xWL] - 
       18432*H[{{1, 3, 1}, 1}, -1, 0, {{1, 3, 1}, 1}, 0, xWL] + 
       36864*H[{{1, 3, 1}, 1}, -1, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
       24576*H[{{1, 3, 1}, 1}, -1, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
       6144*H[{{1, 3, 1}, 1}, -1, {3, 0}, -1, -1, xWL] + 
       3072*H[{{1, 3, 1}, 1}, -1, {3, 0}, -1, 0, xWL] - 
       18432*H[{{1, 3, 1}, 1}, -1, {3, 0}, -1, {{1, 3, 1}, 0}, xWL] - 
       12288*H[{{1, 3, 1}, 1}, -1, {3, 0}, -1, {{1, 3, 1}, 1}, xWL] - 
       3072*H[{{1, 3, 1}, 1}, -1, {3, 0}, 0, 0, xWL] + 
       9216*H[{{1, 3, 1}, 1}, -1, {3, 0}, 0, {{1, 3, 1}, 0}, xWL] + 
       6144*H[{{1, 3, 1}, 1}, -1, {3, 0}, 0, {{1, 3, 1}, 1}, xWL] - 
       3072*H[{{1, 3, 1}, 1}, -1, {3, 0}, {3, 0}, -1, xWL] + 
       1536*H[{{1, 3, 1}, 1}, -1, {3, 0}, {3, 0}, 0, xWL] - 
       6144*H[{{1, 3, 1}, 1}, -1, {3, 0}, {3, 1}, -1, xWL] + 
       3072*H[{{1, 3, 1}, 1}, -1, {3, 0}, {3, 1}, 0, xWL] + 
       12288*H[{{1, 3, 1}, 1}, -1, {3, 1}, -1, -1, xWL] + 
       6144*H[{{1, 3, 1}, 1}, -1, {3, 1}, -1, 0, xWL] - 
       36864*H[{{1, 3, 1}, 1}, -1, {3, 1}, -1, {{1, 3, 1}, 0}, xWL] - 
       24576*H[{{1, 3, 1}, 1}, -1, {3, 1}, -1, {{1, 3, 1}, 1}, xWL] - 
       6144*H[{{1, 3, 1}, 1}, -1, {3, 1}, 0, 0, xWL] + 
       18432*H[{{1, 3, 1}, 1}, -1, {3, 1}, 0, {{1, 3, 1}, 0}, xWL] + 
       12288*H[{{1, 3, 1}, 1}, -1, {3, 1}, 0, {{1, 3, 1}, 1}, xWL] - 
       6144*H[{{1, 3, 1}, 1}, -1, {3, 1}, {3, 0}, -1, xWL] + 
       3072*H[{{1, 3, 1}, 1}, -1, {3, 1}, {3, 0}, 0, xWL] - 
       12288*H[{{1, 3, 1}, 1}, -1, {3, 1}, {3, 1}, -1, xWL] + 
       6144*H[{{1, 3, 1}, 1}, -1, {3, 1}, {3, 1}, 0, xWL] + 
       4608*H[{{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, -1, -1, xWL] - 
       2304*H[{{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, -1, 0, xWL] + 
       6912*H[{{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, 0, -1, xWL] - 
       21888*H[{{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, 0, 0, xWL] + 
       55296*H[{{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, xWL] + 
       36864*H[{{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, xWL] - 
       27648*H[{{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, xWL] + 
       69120*H[{{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, xWL] - 
       165888*H[{{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 0}, xWL] - 110592*H[{{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
       18432*H[{{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, xWL] + 
       46080*H[{{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, xWL] - 
       110592*H[{{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 0}, xWL] - 73728*H[{{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
       3072*H[{{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, -1, -1, xWL] - 
       1536*H[{{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, -1, 0, xWL] + 
       4608*H[{{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, 0, -1, xWL] - 
       14592*H[{{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, 0, 0, xWL] + 
       36864*H[{{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, xWL] + 
       24576*H[{{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, xWL] - 
       18432*H[{{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, xWL] + 
       46080*H[{{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, xWL] - 
       110592*H[{{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 0}, xWL] - 73728*H[{{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
       12288*H[{{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, xWL] + 
       30720*H[{{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, xWL] - 
       73728*H[{{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 0}, xWL] - 49152*H[{{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] - 
       50688*H[{{1, 3, 1}, 1}, 0, -1, -1, -1, xWL] + 
       17664*H[{{1, 3, 1}, 1}, 0, -1, -1, 0, xWL] + 
       23040*H[{{1, 3, 1}, 1}, 0, -1, -1, {{1, 3, 1}, 0}, xWL] + 
       15360*H[{{1, 3, 1}, 1}, 0, -1, -1, {{1, 3, 1}, 1}, xWL] + 
       31488*H[{{1, 3, 1}, 1}, 0, -1, 0, -1, xWL] - 
       11136*H[{{1, 3, 1}, 1}, 0, -1, 0, 0, xWL] - 
       13824*H[{{1, 3, 1}, 1}, 0, -1, 0, {{1, 3, 1}, 0}, xWL] - 
       9216*H[{{1, 3, 1}, 1}, 0, -1, 0, {{1, 3, 1}, 1}, xWL] - 
       12288*H[{{1, 3, 1}, 1}, 0, -1, {3, 0}, -1, xWL] + 
       6144*H[{{1, 3, 1}, 1}, 0, -1, {3, 0}, 0, xWL] - 
       24576*H[{{1, 3, 1}, 1}, 0, -1, {3, 1}, -1, xWL] + 
       12288*H[{{1, 3, 1}, 1}, 0, -1, {3, 1}, 0, xWL] + 
       18432*H[{{1, 3, 1}, 1}, 0, -1, {{1, 3, 1}, 0}, -1, xWL] - 
       11520*H[{{1, 3, 1}, 1}, 0, -1, {{1, 3, 1}, 0}, 0, xWL] + 
       6912*H[{{1, 3, 1}, 1}, 0, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + 
       4608*H[{{1, 3, 1}, 1}, 0, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
       12288*H[{{1, 3, 1}, 1}, 0, -1, {{1, 3, 1}, 1}, -1, xWL] - 
       7680*H[{{1, 3, 1}, 1}, 0, -1, {{1, 3, 1}, 1}, 0, xWL] + 
       4608*H[{{1, 3, 1}, 1}, 0, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
       3072*H[{{1, 3, 1}, 1}, 0, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
       27648*H[{{1, 3, 1}, 1}, 0, 0, -1, -1, xWL] - 
       7680*H[{{1, 3, 1}, 1}, 0, 0, -1, 0, xWL] - 
       18432*H[{{1, 3, 1}, 1}, 0, 0, -1, {{1, 3, 1}, 0}, xWL] - 
       12288*H[{{1, 3, 1}, 1}, 0, 0, -1, {{1, 3, 1}, 1}, xWL] - 
       13824*H[{{1, 3, 1}, 1}, 0, 0, 0, -1, xWL] + 
       384*H[{{1, 3, 1}, 1}, 0, 0, 0, 0, xWL] + 
       19584*H[{{1, 3, 1}, 1}, 0, 0, 0, {{1, 3, 1}, 0}, xWL] + 
       13056*H[{{1, 3, 1}, 1}, 0, 0, 0, {{1, 3, 1}, 1}, xWL] + 
       4608*H[{{1, 3, 1}, 1}, 0, 0, {3, 0}, -1, xWL] - 
       2304*H[{{1, 3, 1}, 1}, 0, 0, {3, 0}, 0, xWL] + 
       9216*H[{{1, 3, 1}, 1}, 0, 0, {3, 1}, -1, xWL] - 
       4608*H[{{1, 3, 1}, 1}, 0, 0, {3, 1}, 0, xWL] - 
       13824*H[{{1, 3, 1}, 1}, 0, 0, {{1, 3, 1}, 0}, -1, xWL] + 
       17280*H[{{1, 3, 1}, 1}, 0, 0, {{1, 3, 1}, 0}, 0, xWL] - 
       31104*H[{{1, 3, 1}, 1}, 0, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
       20736*H[{{1, 3, 1}, 1}, 0, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
       9216*H[{{1, 3, 1}, 1}, 0, 0, {{1, 3, 1}, 1}, -1, xWL] + 
       11520*H[{{1, 3, 1}, 1}, 0, 0, {{1, 3, 1}, 1}, 0, xWL] - 
       20736*H[{{1, 3, 1}, 1}, 0, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
       13824*H[{{1, 3, 1}, 1}, 0, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] - 
       3072*H[{{1, 3, 1}, 1}, 0, {3, 0}, -1, -1, xWL] - 
       1536*H[{{1, 3, 1}, 1}, 0, {3, 0}, -1, 0, xWL] + 
       9216*H[{{1, 3, 1}, 1}, 0, {3, 0}, -1, {{1, 3, 1}, 0}, xWL] + 
       6144*H[{{1, 3, 1}, 1}, 0, {3, 0}, -1, {{1, 3, 1}, 1}, xWL] + 
       1536*H[{{1, 3, 1}, 1}, 0, {3, 0}, 0, 0, xWL] - 
       4608*H[{{1, 3, 1}, 1}, 0, {3, 0}, 0, {{1, 3, 1}, 0}, xWL] - 
       3072*H[{{1, 3, 1}, 1}, 0, {3, 0}, 0, {{1, 3, 1}, 1}, xWL] + 
       1536*H[{{1, 3, 1}, 1}, 0, {3, 0}, {3, 0}, -1, xWL] - 
       768*H[{{1, 3, 1}, 1}, 0, {3, 0}, {3, 0}, 0, xWL] + 
       3072*H[{{1, 3, 1}, 1}, 0, {3, 0}, {3, 1}, -1, xWL] - 
       1536*H[{{1, 3, 1}, 1}, 0, {3, 0}, {3, 1}, 0, xWL] - 
       6144*H[{{1, 3, 1}, 1}, 0, {3, 1}, -1, -1, xWL] - 
       3072*H[{{1, 3, 1}, 1}, 0, {3, 1}, -1, 0, xWL] + 
       18432*H[{{1, 3, 1}, 1}, 0, {3, 1}, -1, {{1, 3, 1}, 0}, xWL] + 
       12288*H[{{1, 3, 1}, 1}, 0, {3, 1}, -1, {{1, 3, 1}, 1}, xWL] + 
       3072*H[{{1, 3, 1}, 1}, 0, {3, 1}, 0, 0, xWL] - 
       9216*H[{{1, 3, 1}, 1}, 0, {3, 1}, 0, {{1, 3, 1}, 0}, xWL] - 
       6144*H[{{1, 3, 1}, 1}, 0, {3, 1}, 0, {{1, 3, 1}, 1}, xWL] + 
       3072*H[{{1, 3, 1}, 1}, 0, {3, 1}, {3, 0}, -1, xWL] - 
       1536*H[{{1, 3, 1}, 1}, 0, {3, 1}, {3, 0}, 0, xWL] + 
       6144*H[{{1, 3, 1}, 1}, 0, {3, 1}, {3, 1}, -1, xWL] - 
       3072*H[{{1, 3, 1}, 1}, 0, {3, 1}, {3, 1}, 0, xWL] + 
       2304*H[{{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, -1, -1, xWL] + 
       1152*H[{{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, -1, 0, xWL] - 
       6912*H[{{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, xWL] - 
       4608*H[{{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, xWL] - 
       5760*H[{{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, 0, -1, xWL] + 
       10944*H[{{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, 0, 0, xWL] - 
       24192*H[{{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, xWL] - 
       16128*H[{{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, xWL] + 
       13824*H[{{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, xWL] - 
       34560*H[{{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, xWL] + 
       82944*H[{{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 0}, xWL] + 55296*H[{{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
       9216*H[{{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, xWL] - 
       23040*H[{{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, xWL] + 
       55296*H[{{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 0}, xWL] + 36864*H[{{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
       1536*H[{{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, -1, -1, xWL] + 
       768*H[{{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, -1, 0, xWL] - 
       4608*H[{{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, xWL] - 
       3072*H[{{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, xWL] - 
       3840*H[{{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, 0, -1, xWL] + 
       7296*H[{{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, 0, 0, xWL] - 
       16128*H[{{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, xWL] - 
       10752*H[{{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, xWL] + 
       9216*H[{{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, xWL] - 
       23040*H[{{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, xWL] + 
       55296*H[{{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 0}, xWL] + 36864*H[{{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
       6144*H[{{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, xWL] - 
       15360*H[{{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, xWL] + 
       36864*H[{{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 0}, xWL] + 24576*H[{{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
       36864*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, -1, -1, xWL] - 
       55296*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, -1, {{1, 3, 1}, 0}, xWL] - 
       36864*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, -1, {{1, 3, 1}, 1}, xWL] - 
       55296*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, 0, -1, xWL] + 
       16128*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, 0, 0, xWL] + 
       34560*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, 0, {{1, 3, 1}, 0}, xWL] + 
       23040*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, 0, {{1, 3, 1}, 1}, xWL] + 
       46080*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, {3, 0}, -1, xWL] - 
       23040*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, {3, 0}, 0, xWL] + 
       92160*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, {3, 1}, -1, xWL] - 
       46080*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, {3, 1}, 0, xWL] - 
       27648*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, -1, xWL] + 
       20736*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, 0, xWL] - 
       20736*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 0}, xWL] - 13824*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, 
         {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
       18432*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, -1, xWL] + 
       13824*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, 0, xWL] - 
       13824*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 0}, xWL] - 9216*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] - 
       13824*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, -1, -1, xWL] + 
       20736*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, -1, {{1, 3, 1}, 0}, xWL] + 
       13824*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, -1, {{1, 3, 1}, 1}, xWL] + 
       25344*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, 0, -1, xWL] - 
       8064*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, 0, 0, xWL] - 
       13824*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, 0, {{1, 3, 1}, 0}, xWL] - 
       9216*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, 0, {{1, 3, 1}, 1}, xWL] - 
       23040*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, {3, 0}, -1, xWL] + 
       11520*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, {3, 0}, 0, xWL] - 
       46080*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, {3, 1}, -1, xWL] + 
       23040*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, {3, 1}, 0, xWL] + 
       13824*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, -1, xWL] - 
       10368*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, 0, xWL] + 
       10368*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 0}, xWL] + 6912*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, 
         {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
       9216*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, -1, xWL] - 
       6912*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, 0, xWL] + 
       6912*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 0}, xWL] + 4608*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] - 
       13824*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, -1, xWL] + 
       20736*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, 
         {{1, 3, 1}, 0}, xWL] + 13824*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, xWL] + 
       6912*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, -1, xWL] - 
       10368*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, 
         {{1, 3, 1}, 0}, xWL] - 6912*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, xWL] - 
       9216*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, -1, xWL] + 
       13824*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, 
         {{1, 3, 1}, 0}, xWL] + 9216*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, xWL] + 
       4608*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, -1, xWL] - 
       6912*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, 
         {{1, 3, 1}, 0}, xWL] - 4608*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, xWL] + 
       24576*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, -1, -1, xWL] - 
       36864*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, -1, {{1, 3, 1}, 0}, xWL] - 
       24576*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, -1, {{1, 3, 1}, 1}, xWL] - 
       36864*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, 0, -1, xWL] + 
       10752*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, 0, 0, xWL] + 
       23040*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, 0, {{1, 3, 1}, 0}, xWL] + 
       15360*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, 0, {{1, 3, 1}, 1}, xWL] + 
       30720*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, {3, 0}, -1, xWL] - 
       15360*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, {3, 0}, 0, xWL] + 
       61440*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, {3, 1}, -1, xWL] - 
       30720*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, {3, 1}, 0, xWL] - 
       18432*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, -1, xWL] + 
       13824*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, 0, xWL] - 
       13824*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 0}, xWL] - 9216*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, 
         {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
       12288*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, -1, xWL] + 
       9216*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, 0, xWL] - 
       9216*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 0}, xWL] - 6144*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] - 
       9216*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, -1, -1, xWL] + 
       13824*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, -1, {{1, 3, 1}, 0}, xWL] + 
       9216*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, -1, {{1, 3, 1}, 1}, xWL] + 
       16896*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, 0, -1, xWL] - 
       5376*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, 0, 0, xWL] - 
       9216*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, 0, {{1, 3, 1}, 0}, xWL] - 
       6144*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, 0, {{1, 3, 1}, 1}, xWL] - 
       15360*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, {3, 0}, -1, xWL] + 
       7680*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, {3, 0}, 0, xWL] - 
       30720*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, {3, 1}, -1, xWL] + 
       15360*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, {3, 1}, 0, xWL] + 
       9216*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, -1, xWL] - 
       6912*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, 0, xWL] + 
       6912*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 0}, xWL] + 4608*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, 
         {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
       6144*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, -1, xWL] - 
       4608*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, 0, xWL] + 
       4608*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 0}, xWL] + 3072*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] - 
       9216*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, -1, xWL] + 
       13824*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, 
         {{1, 3, 1}, 0}, xWL] + 9216*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, xWL] + 
       4608*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, -1, xWL] - 
       6912*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, 
         {{1, 3, 1}, 0}, xWL] - 4608*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, xWL] - 
       6144*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, -1, xWL] + 
       9216*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, 
         {{1, 3, 1}, 0}, xWL] + 6144*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, xWL] + 
       3072*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, -1, xWL] - 
       4608*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, 
         {{1, 3, 1}, 0}, xWL] - 3072*H[{{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, xWL]) - 
     2048*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[-1, -1, -1, 0, -1, 0, xWL] + 
     1536*(7 - 4*xWL - 15*xWL^2 - 4*xWL^3 + 7*xWL^4)*
      H[-1, -1, -1, 0, -1, {{1, 3, 1}, 0}, xWL] + 
     1024*(7 - 4*xWL - 15*xWL^2 - 4*xWL^3 + 7*xWL^4)*
      H[-1, -1, -1, 0, -1, {{1, 3, 1}, 1}, xWL] + 
     512*(5 - 8*xWL - 21*xWL^2 - 8*xWL^3 + 5*xWL^4)*H[-1, -1, -1, 0, 0, -1, 
       xWL] + 512*(3 - 2*xWL - 7*xWL^2 - 2*xWL^3 + 3*xWL^4)*
      H[-1, -1, -1, 0, 0, 0, xWL] - 768*(11 - 12*xWL - 35*xWL^2 - 12*xWL^3 + 
       11*xWL^4)*H[-1, -1, -1, 0, 0, {{1, 3, 1}, 0}, xWL] - 
     512*(11 - 12*xWL - 35*xWL^2 - 12*xWL^3 + 11*xWL^4)*
      H[-1, -1, -1, 0, 0, {{1, 3, 1}, 1}, xWL] - 
     4608*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[-1, -1, -1, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, xWL] - 
     3072*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[-1, -1, -1, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, xWL] - 
     1536*(5 - 8*xWL - 21*xWL^2 - 8*xWL^3 + 5*xWL^4)*
      H[-1, -1, -1, {{1, 3, 1}, 0}, 0, -1, xWL] + 
     2304*(7 - 12*xWL - 31*xWL^2 - 12*xWL^3 + 7*xWL^4)*
      H[-1, -1, -1, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, xWL] + 
     1536*(7 - 12*xWL - 31*xWL^2 - 12*xWL^3 + 7*xWL^4)*
      H[-1, -1, -1, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, xWL] - 
     3072*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[-1, -1, -1, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, xWL] - 
     2048*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[-1, -1, -1, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, xWL] - 
     1024*(5 - 8*xWL - 21*xWL^2 - 8*xWL^3 + 5*xWL^4)*
      H[-1, -1, -1, {{1, 3, 1}, 1}, 0, -1, xWL] + 
     1536*(7 - 12*xWL - 31*xWL^2 - 12*xWL^3 + 7*xWL^4)*
      H[-1, -1, -1, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, xWL] + 
     1024*(7 - 12*xWL - 31*xWL^2 - 12*xWL^3 + 7*xWL^4)*
      H[-1, -1, -1, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, xWL] + 
     4096*(3 - 2*xWL - 7*xWL^2 - 2*xWL^3 + 3*xWL^4)*H[-1, -1, 0, -1, -1, -1, 
       xWL] - 1024*(7 - 2*xWL - 11*xWL^2 - 2*xWL^3 + 7*xWL^4)*
      H[-1, -1, 0, -1, -1, 0, xWL] - 1024*(2 - xWL - 4*xWL^2 - xWL^3 + 
       2*xWL^4)*H[-1, -1, 0, -1, 0, 0, xWL] + 
     9216*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[-1, -1, 0, -1, 0, 
       {{1, 3, 1}, 0}, xWL] + 6144*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*
      H[-1, -1, 0, -1, 0, {{1, 3, 1}, 1}, xWL] - 
     1024*(7 - 4*xWL - 15*xWL^2 - 4*xWL^3 + 7*xWL^4)*H[-1, -1, 0, -1, {3, 0}, 
       -1, xWL] + 512*(7 - 4*xWL - 15*xWL^2 - 4*xWL^3 + 7*xWL^4)*
      H[-1, -1, 0, -1, {3, 0}, 0, xWL] - 
     2048*(7 - 4*xWL - 15*xWL^2 - 4*xWL^3 + 7*xWL^4)*H[-1, -1, 0, -1, {3, 1}, 
       -1, xWL] + 1024*(7 - 4*xWL - 15*xWL^2 - 4*xWL^3 + 7*xWL^4)*
      H[-1, -1, 0, -1, {3, 1}, 0, xWL] + 
     3072*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[-1, -1, 0, -1, {{1, 3, 1}, 0}, -1, xWL] - 
     4608*(7 - 4*xWL - 15*xWL^2 - 4*xWL^3 + 7*xWL^4)*
      H[-1, -1, 0, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
     3072*(7 - 4*xWL - 15*xWL^2 - 4*xWL^3 + 7*xWL^4)*
      H[-1, -1, 0, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
     2048*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[-1, -1, 0, -1, {{1, 3, 1}, 1}, -1, xWL] - 
     3072*(7 - 4*xWL - 15*xWL^2 - 4*xWL^3 + 7*xWL^4)*
      H[-1, -1, 0, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
     2048*(7 - 4*xWL - 15*xWL^2 - 4*xWL^3 + 7*xWL^4)*
      H[-1, -1, 0, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] - 
     512*(15 - 8*xWL - 31*xWL^2 - 8*xWL^3 + 15*xWL^4)*
      H[-1, -1, 0, 0, -1, -1, xWL] + 512*(9 - 4*xWL - 17*xWL^2 - 4*xWL^3 + 
       9*xWL^4)*H[-1, -1, 0, 0, -1, 0, xWL] + 
     1024*(3 - 2*xWL - 7*xWL^2 - 2*xWL^3 + 3*xWL^4)*H[-1, -1, 0, 0, {3, 0}, 
       -1, xWL] - 512*(3 - 2*xWL - 7*xWL^2 - 2*xWL^3 + 3*xWL^4)*
      H[-1, -1, 0, 0, {3, 0}, 0, xWL] + 2048*(3 - 2*xWL - 7*xWL^2 - 2*xWL^3 + 
       3*xWL^4)*H[-1, -1, 0, 0, {3, 1}, -1, xWL] - 
     1024*(3 - 2*xWL - 7*xWL^2 - 2*xWL^3 + 3*xWL^4)*H[-1, -1, 0, 0, {3, 1}, 
       0, xWL] - 2304*(3 + 4*xWL + 5*xWL^2 + 4*xWL^3 + 3*xWL^4)*
      H[-1, -1, 0, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, xWL] - 
     1536*(3 + 4*xWL + 5*xWL^2 + 4*xWL^3 + 3*xWL^4)*
      H[-1, -1, 0, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, xWL] - 
     768*(1 + 8*xWL + 15*xWL^2 + 8*xWL^3 + xWL^4)*
      H[-1, -1, 0, {{1, 3, 1}, 0}, 0, -1, xWL] - 
     1152*(1 - 12*xWL - 25*xWL^2 - 12*xWL^3 + xWL^4)*
      H[-1, -1, 0, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, xWL] - 
     768*(1 - 12*xWL - 25*xWL^2 - 12*xWL^3 + xWL^4)*
      H[-1, -1, 0, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, xWL] - 
     1536*(3 + 4*xWL + 5*xWL^2 + 4*xWL^3 + 3*xWL^4)*
      H[-1, -1, 0, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, xWL] - 
     1024*(3 + 4*xWL + 5*xWL^2 + 4*xWL^3 + 3*xWL^4)*
      H[-1, -1, 0, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, xWL] - 
     512*(1 + 8*xWL + 15*xWL^2 + 8*xWL^3 + xWL^4)*
      H[-1, -1, 0, {{1, 3, 1}, 1}, 0, -1, xWL] - 
     768*(1 - 12*xWL - 25*xWL^2 - 12*xWL^3 + xWL^4)*
      H[-1, -1, 0, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, xWL] - 
     512*(1 - 12*xWL - 25*xWL^2 - 12*xWL^3 + xWL^4)*
      H[-1, -1, 0, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, xWL] + 
     2048*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[-1, -1, {3, 0}, -1, -1, 0, 
       xWL] + 1024*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[-1, -1, {3, 0}, -1, 0, -1, xWL] - 
     3072*(2 - 3*xWL - 8*xWL^2 - 3*xWL^3 + 2*xWL^4)*H[-1, -1, {3, 0}, -1, 0, 
       {{1, 3, 1}, 0}, xWL] - 2048*(2 - 3*xWL - 8*xWL^2 - 3*xWL^3 + 2*xWL^4)*
      H[-1, -1, {3, 0}, -1, 0, {{1, 3, 1}, 1}, xWL] - 
     3072*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[-1, -1, {3, 0}, -1, {{1, 3, 1}, 0}, -1, xWL] + 
     18432*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[-1, -1, {3, 0}, -1, 
       {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + 
     12288*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[-1, -1, {3, 0}, -1, 
       {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
     2048*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[-1, -1, {3, 0}, -1, {{1, 3, 1}, 1}, -1, xWL] + 
     12288*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[-1, -1, {3, 0}, -1, 
       {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
     8192*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[-1, -1, {3, 0}, -1, 
       {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] - 
     1024*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[-1, -1, {3, 0}, 0, -1, 0, 
       xWL] - 512*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[-1, -1, {3, 0}, 0, 0, -1, xWL] + 
     1536*(2 - 3*xWL - 8*xWL^2 - 3*xWL^3 + 2*xWL^4)*H[-1, -1, {3, 0}, 0, 0, 
       {{1, 3, 1}, 0}, xWL] + 1024*(2 - 3*xWL - 8*xWL^2 - 3*xWL^3 + 2*xWL^4)*
      H[-1, -1, {3, 0}, 0, 0, {{1, 3, 1}, 1}, xWL] + 
     1536*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[-1, -1, {3, 0}, 0, {{1, 3, 1}, 0}, -1, xWL] - 
     9216*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[-1, -1, {3, 0}, 0, 
       {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
     6144*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[-1, -1, {3, 0}, 0, 
       {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
     1024*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[-1, -1, {3, 0}, 0, {{1, 3, 1}, 1}, -1, xWL] - 
     6144*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[-1, -1, {3, 0}, 0, 
       {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
     4096*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[-1, -1, {3, 0}, 0, 
       {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
     4096*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[-1, -1, {3, 1}, -1, -1, 0, 
       xWL] + 2048*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[-1, -1, {3, 1}, -1, 0, -1, xWL] - 
     6144*(2 - 3*xWL - 8*xWL^2 - 3*xWL^3 + 2*xWL^4)*H[-1, -1, {3, 1}, -1, 0, 
       {{1, 3, 1}, 0}, xWL] - 4096*(2 - 3*xWL - 8*xWL^2 - 3*xWL^3 + 2*xWL^4)*
      H[-1, -1, {3, 1}, -1, 0, {{1, 3, 1}, 1}, xWL] - 
     6144*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[-1, -1, {3, 1}, -1, {{1, 3, 1}, 0}, -1, xWL] + 
     36864*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[-1, -1, {3, 1}, -1, 
       {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + 
     24576*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[-1, -1, {3, 1}, -1, 
       {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
     4096*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[-1, -1, {3, 1}, -1, {{1, 3, 1}, 1}, -1, xWL] + 
     24576*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[-1, -1, {3, 1}, -1, 
       {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
     16384*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[-1, -1, {3, 1}, -1, 
       {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] - 
     2048*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[-1, -1, {3, 1}, 0, -1, 0, 
       xWL] - 1024*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[-1, -1, {3, 1}, 0, 0, -1, xWL] + 
     3072*(2 - 3*xWL - 8*xWL^2 - 3*xWL^3 + 2*xWL^4)*H[-1, -1, {3, 1}, 0, 0, 
       {{1, 3, 1}, 0}, xWL] + 2048*(2 - 3*xWL - 8*xWL^2 - 3*xWL^3 + 2*xWL^4)*
      H[-1, -1, {3, 1}, 0, 0, {{1, 3, 1}, 1}, xWL] + 
     3072*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[-1, -1, {3, 1}, 0, {{1, 3, 1}, 0}, -1, xWL] - 
     18432*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[-1, -1, {3, 1}, 0, 
       {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
     12288*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[-1, -1, {3, 1}, 0, 
       {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
     2048*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[-1, -1, {3, 1}, 0, {{1, 3, 1}, 1}, -1, xWL] - 
     12288*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[-1, -1, {3, 1}, 0, 
       {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
     8192*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[-1, -1, {3, 1}, 0, 
       {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
     1024*(6 - xWL - 8*xWL^2 - xWL^3 + 6*xWL^4)*H[-1, 0, -1, 0, -1, 0, xWL] + 
     768*(3 + 4*xWL + 5*xWL^2 + 4*xWL^3 + 3*xWL^4)*H[-1, 0, -1, 0, -1, 
       {{1, 3, 1}, 0}, xWL] + 512*(3 + 4*xWL + 5*xWL^2 + 4*xWL^3 + 3*xWL^4)*
      H[-1, 0, -1, 0, -1, {{1, 3, 1}, 1}, xWL] + 
     256*(3 + 2*xWL + xWL^2 + 2*xWL^3 + 3*xWL^4)*H[-1, 0, -1, 0, 0, 0, xWL] - 
     1152*(5 + 4*xWL + 3*xWL^2 + 4*xWL^3 + 5*xWL^4)*H[-1, 0, -1, 0, 0, 
       {{1, 3, 1}, 0}, xWL] - 768*(5 + 4*xWL + 3*xWL^2 + 4*xWL^3 + 5*xWL^4)*
      H[-1, 0, -1, 0, 0, {{1, 3, 1}, 1}, xWL] + 
     3072*(3 - 2*xWL - 7*xWL^2 - 2*xWL^3 + 3*xWL^4)*
      H[-1, 0, -1, 0, {{1, 3, 1}, 0}, -1, xWL] + 
     4608*(3 + 2*xWL + xWL^2 + 2*xWL^3 + 3*xWL^4)*H[-1, 0, -1, 0, 
       {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + 
     3072*(3 + 2*xWL + xWL^2 + 2*xWL^3 + 3*xWL^4)*H[-1, 0, -1, 0, 
       {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
     2048*(3 - 2*xWL - 7*xWL^2 - 2*xWL^3 + 3*xWL^4)*
      H[-1, 0, -1, 0, {{1, 3, 1}, 1}, -1, xWL] + 
     3072*(3 + 2*xWL + xWL^2 + 2*xWL^3 + 3*xWL^4)*H[-1, 0, -1, 0, 
       {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
     2048*(3 + 2*xWL + xWL^2 + 2*xWL^3 + 3*xWL^4)*H[-1, 0, -1, 0, 
       {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] - 
     768*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[-1, 0, -1, {{1, 3, 1}, 0}, -1, 0, xWL] + 
     2304*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[-1, 0, -1, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, xWL] + 
     1536*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[-1, 0, -1, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, xWL] + 
     6144*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[-1, 0, -1, {{1, 3, 1}, 0}, 0, 
       -1, xWL] - 384*(17 + 4*xWL - 9*xWL^2 + 4*xWL^3 + 17*xWL^4)*
      H[-1, 0, -1, {{1, 3, 1}, 0}, 0, 0, xWL] + 
     3456*(3 + 4*xWL + 5*xWL^2 + 4*xWL^3 + 3*xWL^4)*
      H[-1, 0, -1, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, xWL] + 
     2304*(3 + 4*xWL + 5*xWL^2 + 4*xWL^3 + 3*xWL^4)*
      H[-1, 0, -1, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, xWL] - 
     18432*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[-1, 0, -1, {{1, 3, 1}, 0}, 
       {{1, 3, 1}, 0}, -1, xWL] - 13824*(3 + 2*xWL + xWL^2 + 2*xWL^3 + 
       3*xWL^4)*H[-1, 0, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
       xWL] - 9216*(3 + 2*xWL + xWL^2 + 2*xWL^3 + 3*xWL^4)*
      H[-1, 0, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
     12288*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[-1, 0, -1, {{1, 3, 1}, 0}, 
       {{1, 3, 1}, 1}, -1, xWL] - 9216*(3 + 2*xWL + xWL^2 + 2*xWL^3 + 
       3*xWL^4)*H[-1, 0, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 
       xWL] - 6144*(3 + 2*xWL + xWL^2 + 2*xWL^3 + 3*xWL^4)*
      H[-1, 0, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] - 
     512*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[-1, 0, -1, {{1, 3, 1}, 1}, -1, 0, xWL] + 
     1536*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[-1, 0, -1, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, xWL] + 
     1024*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[-1, 0, -1, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, xWL] + 
     4096*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[-1, 0, -1, {{1, 3, 1}, 1}, 0, 
       -1, xWL] - 256*(17 + 4*xWL - 9*xWL^2 + 4*xWL^3 + 17*xWL^4)*
      H[-1, 0, -1, {{1, 3, 1}, 1}, 0, 0, xWL] + 
     2304*(3 + 4*xWL + 5*xWL^2 + 4*xWL^3 + 3*xWL^4)*
      H[-1, 0, -1, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, xWL] + 
     1536*(3 + 4*xWL + 5*xWL^2 + 4*xWL^3 + 3*xWL^4)*
      H[-1, 0, -1, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, xWL] - 
     12288*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[-1, 0, -1, {{1, 3, 1}, 1}, 
       {{1, 3, 1}, 0}, -1, xWL] - 9216*(3 + 2*xWL + xWL^2 + 2*xWL^3 + 
       3*xWL^4)*H[-1, 0, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
       xWL] - 6144*(3 + 2*xWL + xWL^2 + 2*xWL^3 + 3*xWL^4)*
      H[-1, 0, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
     8192*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[-1, 0, -1, {{1, 3, 1}, 1}, 
       {{1, 3, 1}, 1}, -1, xWL] - 6144*(3 + 2*xWL + xWL^2 + 2*xWL^3 + 
       3*xWL^4)*H[-1, 0, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 
       xWL] - 4096*(3 + 2*xWL + xWL^2 + 2*xWL^3 + 3*xWL^4)*
      H[-1, 0, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] - 
     512*(45 - 8*xWL - 61*xWL^2 - 8*xWL^3 + 45*xWL^4)*
      H[-1, 0, 0, -1, -1, -1, xWL] + 256*(37 - 4*xWL - 45*xWL^2 - 4*xWL^3 + 
       37*xWL^4)*H[-1, 0, 0, -1, -1, 0, xWL] + 
     3072*(2 - xWL - 4*xWL^2 - xWL^3 + 2*xWL^4)*H[-1, 0, 0, -1, -1, 
       {{1, 3, 1}, 0}, xWL] + 2048*(2 - xWL - 4*xWL^2 - xWL^3 + 2*xWL^4)*
      H[-1, 0, 0, -1, -1, {{1, 3, 1}, 1}, xWL] + 
     256*(45 - 8*xWL - 61*xWL^2 - 8*xWL^3 + 45*xWL^4)*
      H[-1, 0, 0, -1, 0, -1, xWL] - 128*(21 + 4*xWL - 13*xWL^2 + 4*xWL^3 + 
       21*xWL^4)*H[-1, 0, 0, -1, 0, 0, xWL] - 
     4608*(2 - xWL - 4*xWL^2 - xWL^3 + 2*xWL^4)*H[-1, 0, 0, -1, 0, 
       {{1, 3, 1}, 0}, xWL] - 3072*(2 - xWL - 4*xWL^2 - xWL^3 + 2*xWL^4)*
      H[-1, 0, 0, -1, 0, {{1, 3, 1}, 1}, xWL] - 
     512*(1 + 4*xWL + 7*xWL^2 + 4*xWL^3 + xWL^4)*H[-1, 0, 0, -1, {3, 0}, -1, 
       xWL] + 256*(1 + 4*xWL + 7*xWL^2 + 4*xWL^3 + xWL^4)*
      H[-1, 0, 0, -1, {3, 0}, 0, xWL] - 1024*(1 + 4*xWL + 7*xWL^2 + 4*xWL^3 + 
       xWL^4)*H[-1, 0, 0, -1, {3, 1}, -1, xWL] + 
     512*(1 + 4*xWL + 7*xWL^2 + 4*xWL^3 + xWL^4)*H[-1, 0, 0, -1, {3, 1}, 0, 
       xWL] + 1536*(1 + 4*xWL + 7*xWL^2 + 4*xWL^3 + xWL^4)*
      H[-1, 0, 0, -1, {{1, 3, 1}, 0}, -1, xWL] + 
     9216*(2 - xWL - 4*xWL^2 - xWL^3 + 2*xWL^4)*H[-1, 0, 0, -1, 
       {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + 
     6144*(2 - xWL - 4*xWL^2 - xWL^3 + 2*xWL^4)*H[-1, 0, 0, -1, 
       {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
     1024*(1 + 4*xWL + 7*xWL^2 + 4*xWL^3 + xWL^4)*H[-1, 0, 0, -1, 
       {{1, 3, 1}, 1}, -1, xWL] + 6144*(2 - xWL - 4*xWL^2 - xWL^3 + 2*xWL^4)*
      H[-1, 0, 0, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
     4096*(2 - xWL - 4*xWL^2 - xWL^3 + 2*xWL^4)*H[-1, 0, 0, -1, 
       {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
     256*(51 - 8*xWL - 67*xWL^2 - 8*xWL^3 + 51*xWL^4)*
      H[-1, 0, 0, 0, -1, -1, xWL] - 256*(19 - 4*xWL - 27*xWL^2 - 4*xWL^3 + 
       19*xWL^4)*H[-1, 0, 0, 0, -1, 0, xWL] + 
     384*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[-1, 0, 0, {{1, 3, 1}, 0}, -1, 0, xWL] + 
     1152*(1 + 4*xWL + 7*xWL^2 + 4*xWL^3 + xWL^4)*H[-1, 0, 0, {{1, 3, 1}, 0}, 
       -1, {{1, 3, 1}, 0}, xWL] + 768*(1 + 4*xWL + 7*xWL^2 + 4*xWL^3 + xWL^4)*
      H[-1, 0, 0, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, xWL] + 
     192*(17 + 4*xWL - 9*xWL^2 + 4*xWL^3 + 17*xWL^4)*
      H[-1, 0, 0, {{1, 3, 1}, 0}, 0, 0, xWL] - 
     576*(13 + 12*xWL + 11*xWL^2 + 12*xWL^3 + 13*xWL^4)*
      H[-1, 0, 0, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, xWL] - 
     384*(13 + 12*xWL + 11*xWL^2 + 12*xWL^3 + 13*xWL^4)*
      H[-1, 0, 0, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, xWL] + 
     9216*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[-1, 0, 0, {{1, 3, 1}, 0}, 
       {{1, 3, 1}, 0}, -1, xWL] + 6912*(3 + 2*xWL + xWL^2 + 2*xWL^3 + 
       3*xWL^4)*H[-1, 0, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
       xWL] + 4608*(3 + 2*xWL + xWL^2 + 2*xWL^3 + 3*xWL^4)*
      H[-1, 0, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
     6144*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[-1, 0, 0, {{1, 3, 1}, 0}, 
       {{1, 3, 1}, 1}, -1, xWL] + 4608*(3 + 2*xWL + xWL^2 + 2*xWL^3 + 
       3*xWL^4)*H[-1, 0, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 
       xWL] + 3072*(3 + 2*xWL + xWL^2 + 2*xWL^3 + 3*xWL^4)*
      H[-1, 0, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
     256*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[-1, 0, 0, {{1, 3, 1}, 1}, -1, 0, xWL] + 
     768*(1 + 4*xWL + 7*xWL^2 + 4*xWL^3 + xWL^4)*H[-1, 0, 0, {{1, 3, 1}, 1}, 
       -1, {{1, 3, 1}, 0}, xWL] + 512*(1 + 4*xWL + 7*xWL^2 + 4*xWL^3 + xWL^4)*
      H[-1, 0, 0, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, xWL] + 
     128*(17 + 4*xWL - 9*xWL^2 + 4*xWL^3 + 17*xWL^4)*
      H[-1, 0, 0, {{1, 3, 1}, 1}, 0, 0, xWL] - 
     384*(13 + 12*xWL + 11*xWL^2 + 12*xWL^3 + 13*xWL^4)*
      H[-1, 0, 0, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, xWL] - 
     256*(13 + 12*xWL + 11*xWL^2 + 12*xWL^3 + 13*xWL^4)*
      H[-1, 0, 0, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, xWL] + 
     6144*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[-1, 0, 0, {{1, 3, 1}, 1}, 
       {{1, 3, 1}, 0}, -1, xWL] + 4608*(3 + 2*xWL + xWL^2 + 2*xWL^3 + 
       3*xWL^4)*H[-1, 0, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
       xWL] + 3072*(3 + 2*xWL + xWL^2 + 2*xWL^3 + 3*xWL^4)*
      H[-1, 0, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
     4096*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[-1, 0, 0, {{1, 3, 1}, 1}, 
       {{1, 3, 1}, 1}, -1, xWL] + 3072*(3 + 2*xWL + xWL^2 + 2*xWL^3 + 
       3*xWL^4)*H[-1, 0, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 
       xWL] + 2048*(3 + 2*xWL + xWL^2 + 2*xWL^3 + 3*xWL^4)*
      H[-1, 0, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] - 
     1024*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[-1, 0, {3, 0}, -1, -1, 0, 
       xWL] - 512*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[-1, 0, {3, 0}, -1, 0, -1, xWL] + 
     1536*(2 - 3*xWL - 8*xWL^2 - 3*xWL^3 + 2*xWL^4)*H[-1, 0, {3, 0}, -1, 0, 
       {{1, 3, 1}, 0}, xWL] + 1024*(2 - 3*xWL - 8*xWL^2 - 3*xWL^3 + 2*xWL^4)*
      H[-1, 0, {3, 0}, -1, 0, {{1, 3, 1}, 1}, xWL] + 
     1536*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[-1, 0, {3, 0}, -1, {{1, 3, 1}, 0}, -1, xWL] - 
     9216*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[-1, 0, {3, 0}, -1, 
       {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
     6144*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[-1, 0, {3, 0}, -1, 
       {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
     1024*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[-1, 0, {3, 0}, -1, {{1, 3, 1}, 1}, -1, xWL] - 
     6144*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[-1, 0, {3, 0}, -1, 
       {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
     4096*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[-1, 0, {3, 0}, -1, 
       {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
     512*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[-1, 0, {3, 0}, 0, -1, 0, 
       xWL] + 256*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[-1, 0, {3, 0}, 0, 0, -1, xWL] - 768*(2 - 3*xWL - 8*xWL^2 - 3*xWL^3 + 
       2*xWL^4)*H[-1, 0, {3, 0}, 0, 0, {{1, 3, 1}, 0}, xWL] - 
     512*(2 - 3*xWL - 8*xWL^2 - 3*xWL^3 + 2*xWL^4)*H[-1, 0, {3, 0}, 0, 0, 
       {{1, 3, 1}, 1}, xWL] - 768*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[-1, 0, {3, 0}, 0, {{1, 3, 1}, 0}, -1, xWL] + 
     4608*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[-1, 0, {3, 0}, 0, 
       {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + 
     3072*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[-1, 0, {3, 0}, 0, 
       {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
     512*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*H[-1, 0, {3, 0}, 0, 
       {{1, 3, 1}, 1}, -1, xWL] + 3072*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*
      H[-1, 0, {3, 0}, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
     2048*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[-1, 0, {3, 0}, 0, 
       {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] - 
     2048*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[-1, 0, {3, 1}, -1, -1, 0, 
       xWL] - 1024*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[-1, 0, {3, 1}, -1, 0, -1, xWL] + 
     3072*(2 - 3*xWL - 8*xWL^2 - 3*xWL^3 + 2*xWL^4)*H[-1, 0, {3, 1}, -1, 0, 
       {{1, 3, 1}, 0}, xWL] + 2048*(2 - 3*xWL - 8*xWL^2 - 3*xWL^3 + 2*xWL^4)*
      H[-1, 0, {3, 1}, -1, 0, {{1, 3, 1}, 1}, xWL] + 
     3072*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[-1, 0, {3, 1}, -1, {{1, 3, 1}, 0}, -1, xWL] - 
     18432*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[-1, 0, {3, 1}, -1, 
       {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
     12288*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[-1, 0, {3, 1}, -1, 
       {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
     2048*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[-1, 0, {3, 1}, -1, {{1, 3, 1}, 1}, -1, xWL] - 
     12288*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[-1, 0, {3, 1}, -1, 
       {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
     8192*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[-1, 0, {3, 1}, -1, 
       {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
     1024*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[-1, 0, {3, 1}, 0, -1, 0, 
       xWL] + 512*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[-1, 0, {3, 1}, 0, 0, -1, xWL] - 1536*(2 - 3*xWL - 8*xWL^2 - 3*xWL^3 + 
       2*xWL^4)*H[-1, 0, {3, 1}, 0, 0, {{1, 3, 1}, 0}, xWL] - 
     1024*(2 - 3*xWL - 8*xWL^2 - 3*xWL^3 + 2*xWL^4)*H[-1, 0, {3, 1}, 0, 0, 
       {{1, 3, 1}, 1}, xWL] - 1536*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[-1, 0, {3, 1}, 0, {{1, 3, 1}, 0}, -1, xWL] + 
     9216*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[-1, 0, {3, 1}, 0, 
       {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + 
     6144*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[-1, 0, {3, 1}, 0, 
       {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
     1024*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[-1, 0, {3, 1}, 0, {{1, 3, 1}, 1}, -1, xWL] + 
     6144*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[-1, 0, {3, 1}, 0, 
       {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
     4096*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[-1, 0, {3, 1}, 0, 
       {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
     1024*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[0, -1, -1, 0, -1, 0, xWL] - 
     768*(7 - 4*xWL - 15*xWL^2 - 4*xWL^3 + 7*xWL^4)*H[0, -1, -1, 0, -1, 
       {{1, 3, 1}, 0}, xWL] - 512*(7 - 4*xWL - 15*xWL^2 - 4*xWL^3 + 7*xWL^4)*
      H[0, -1, -1, 0, -1, {{1, 3, 1}, 1}, xWL] - 
     256*(5 - 8*xWL - 21*xWL^2 - 8*xWL^3 + 5*xWL^4)*H[0, -1, -1, 0, 0, -1, 
       xWL] - 256*(3 - 2*xWL - 7*xWL^2 - 2*xWL^3 + 3*xWL^4)*
      H[0, -1, -1, 0, 0, 0, xWL] + 384*(11 - 12*xWL - 35*xWL^2 - 12*xWL^3 + 
       11*xWL^4)*H[0, -1, -1, 0, 0, {{1, 3, 1}, 0}, xWL] + 
     256*(11 - 12*xWL - 35*xWL^2 - 12*xWL^3 + 11*xWL^4)*
      H[0, -1, -1, 0, 0, {{1, 3, 1}, 1}, xWL] + 
     2304*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[0, -1, -1, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, xWL] + 
     1536*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[0, -1, -1, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, xWL] + 
     768*(5 - 8*xWL - 21*xWL^2 - 8*xWL^3 + 5*xWL^4)*
      H[0, -1, -1, {{1, 3, 1}, 0}, 0, -1, xWL] - 
     1152*(7 - 12*xWL - 31*xWL^2 - 12*xWL^3 + 7*xWL^4)*
      H[0, -1, -1, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, xWL] - 
     768*(7 - 12*xWL - 31*xWL^2 - 12*xWL^3 + 7*xWL^4)*
      H[0, -1, -1, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, xWL] + 
     1536*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[0, -1, -1, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, xWL] + 
     1024*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[0, -1, -1, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, xWL] + 
     512*(5 - 8*xWL - 21*xWL^2 - 8*xWL^3 + 5*xWL^4)*
      H[0, -1, -1, {{1, 3, 1}, 1}, 0, -1, xWL] - 
     768*(7 - 12*xWL - 31*xWL^2 - 12*xWL^3 + 7*xWL^4)*
      H[0, -1, -1, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, xWL] - 
     512*(7 - 12*xWL - 31*xWL^2 - 12*xWL^3 + 7*xWL^4)*
      H[0, -1, -1, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, xWL] - 
     2048*(3 - 2*xWL - 7*xWL^2 - 2*xWL^3 + 3*xWL^4)*H[0, -1, 0, -1, -1, -1, 
       xWL] + 512*(7 - 2*xWL - 11*xWL^2 - 2*xWL^3 + 7*xWL^4)*
      H[0, -1, 0, -1, -1, 0, xWL] + (1 + xWL + xWL^2)^2*
      (-3200*z3*H[{3, 0}, xWL] - 6400*z3*H[{3, 1}, xWL] + 
       3648*z2*H[{3, 0}, -1, xWL] - 1824*z2*H[{3, 0}, 0, xWL] + 
       7296*z2*H[{3, 1}, -1, xWL] - 3648*z2*H[{3, 1}, 0, xWL] - 
       9728*H[{3, 0}, -1, -1, -1, xWL] + 4224*H[{3, 0}, -1, -1, 0, xWL] + 
       1920*H[{3, 0}, -1, -1, {{1, 3, 1}, 0}, xWL] + 
       1280*H[{3, 0}, -1, -1, {{1, 3, 1}, 1}, xWL] + 
       6656*H[{3, 0}, -1, 0, -1, xWL] + 1216*H[{3, 0}, -1, 0, 0, xWL] - 
       13632*H[{3, 0}, -1, 0, {{1, 3, 1}, 0}, xWL] - 
       9088*H[{3, 0}, -1, 0, {{1, 3, 1}, 1}, xWL] + 
       4864*H[{3, 0}, -1, {3, 0}, -1, xWL] - 
       2432*H[{3, 0}, -1, {3, 0}, 0, xWL] + 9728*H[{3, 0}, -1, {3, 1}, -1, 
         xWL] - 4864*H[{3, 0}, -1, {3, 1}, 0, xWL] - 
       19968*H[{3, 0}, -1, {{1, 3, 1}, 0}, -1, xWL] - 
       2688*H[{3, 0}, -1, {{1, 3, 1}, 0}, 0, xWL] + 
       38016*H[{3, 0}, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + 
       25344*H[{3, 0}, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
       13312*H[{3, 0}, -1, {{1, 3, 1}, 1}, -1, xWL] - 
       1792*H[{3, 0}, -1, {{1, 3, 1}, 1}, 0, xWL] + 
       25344*H[{3, 0}, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
       16896*H[{3, 0}, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
       4864*H[{3, 0}, 0, -1, -1, xWL] - 2112*H[{3, 0}, 0, -1, 0, xWL] - 
       960*H[{3, 0}, 0, -1, {{1, 3, 1}, 0}, xWL] - 
       640*H[{3, 0}, 0, -1, {{1, 3, 1}, 1}, xWL] - 
       3328*H[{3, 0}, 0, 0, -1, xWL] - 608*H[{3, 0}, 0, 0, 0, xWL] + 
       6816*H[{3, 0}, 0, 0, {{1, 3, 1}, 0}, xWL] + 
       4544*H[{3, 0}, 0, 0, {{1, 3, 1}, 1}, xWL] - 
       2432*H[{3, 0}, 0, {3, 0}, -1, xWL] + 1216*H[{3, 0}, 0, {3, 0}, 0, 
         xWL] - 4864*H[{3, 0}, 0, {3, 1}, -1, xWL] + 
       2432*H[{3, 0}, 0, {3, 1}, 0, xWL] + 9984*H[{3, 0}, 0, {{1, 3, 1}, 0}, 
         -1, xWL] + 1344*H[{3, 0}, 0, {{1, 3, 1}, 0}, 0, xWL] - 
       19008*H[{3, 0}, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
       12672*H[{3, 0}, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
       6656*H[{3, 0}, 0, {{1, 3, 1}, 1}, -1, xWL] + 
       896*H[{3, 0}, 0, {{1, 3, 1}, 1}, 0, xWL] - 
       12672*H[{3, 0}, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
       8448*H[{3, 0}, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] - 
       19456*H[{3, 1}, -1, -1, -1, xWL] + 8448*H[{3, 1}, -1, -1, 0, xWL] + 
       3840*H[{3, 1}, -1, -1, {{1, 3, 1}, 0}, xWL] + 
       2560*H[{3, 1}, -1, -1, {{1, 3, 1}, 1}, xWL] + 
       13312*H[{3, 1}, -1, 0, -1, xWL] + 2432*H[{3, 1}, -1, 0, 0, xWL] - 
       27264*H[{3, 1}, -1, 0, {{1, 3, 1}, 0}, xWL] - 
       18176*H[{3, 1}, -1, 0, {{1, 3, 1}, 1}, xWL] + 
       9728*H[{3, 1}, -1, {3, 0}, -1, xWL] - 
       4864*H[{3, 1}, -1, {3, 0}, 0, xWL] + 19456*H[{3, 1}, -1, {3, 1}, -1, 
         xWL] - 9728*H[{3, 1}, -1, {3, 1}, 0, xWL] - 
       39936*H[{3, 1}, -1, {{1, 3, 1}, 0}, -1, xWL] - 
       5376*H[{3, 1}, -1, {{1, 3, 1}, 0}, 0, xWL] + 
       76032*H[{3, 1}, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + 
       50688*H[{3, 1}, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
       26624*H[{3, 1}, -1, {{1, 3, 1}, 1}, -1, xWL] - 
       3584*H[{3, 1}, -1, {{1, 3, 1}, 1}, 0, xWL] + 
       50688*H[{3, 1}, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
       33792*H[{3, 1}, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
       9728*H[{3, 1}, 0, -1, -1, xWL] - 4224*H[{3, 1}, 0, -1, 0, xWL] - 
       1920*H[{3, 1}, 0, -1, {{1, 3, 1}, 0}, xWL] - 
       1280*H[{3, 1}, 0, -1, {{1, 3, 1}, 1}, xWL] - 
       6656*H[{3, 1}, 0, 0, -1, xWL] - 1216*H[{3, 1}, 0, 0, 0, xWL] + 
       13632*H[{3, 1}, 0, 0, {{1, 3, 1}, 0}, xWL] + 
       9088*H[{3, 1}, 0, 0, {{1, 3, 1}, 1}, xWL] - 
       4864*H[{3, 1}, 0, {3, 0}, -1, xWL] + 2432*H[{3, 1}, 0, {3, 0}, 0, 
         xWL] - 9728*H[{3, 1}, 0, {3, 1}, -1, xWL] + 
       4864*H[{3, 1}, 0, {3, 1}, 0, xWL] + 19968*H[{3, 1}, 0, {{1, 3, 1}, 0}, 
         -1, xWL] + 2688*H[{3, 1}, 0, {{1, 3, 1}, 0}, 0, xWL] - 
       38016*H[{3, 1}, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
       25344*H[{3, 1}, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
       13312*H[{3, 1}, 0, {{1, 3, 1}, 1}, -1, xWL] + 
       1792*H[{3, 1}, 0, {{1, 3, 1}, 1}, 0, xWL] - 
       25344*H[{3, 1}, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
       16896*H[{3, 1}, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
       3072*H[-1, -1, 0, -1, -1, {{1, 3, 1}, 0}, xWL] + 
       2048*H[-1, -1, 0, -1, -1, {{1, 3, 1}, 1}, xWL] - 
       1536*H[0, -1, 0, -1, -1, {{1, 3, 1}, 0}, xWL] - 
       1024*H[0, -1, 0, -1, -1, {{1, 3, 1}, 1}, xWL]) + 
     512*(2 - xWL - 4*xWL^2 - xWL^3 + 2*xWL^4)*H[0, -1, 0, -1, 0, 0, xWL] - 
     4608*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[0, -1, 0, -1, 0, 
       {{1, 3, 1}, 0}, xWL] - 3072*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*
      H[0, -1, 0, -1, 0, {{1, 3, 1}, 1}, xWL] + 
     512*(7 - 4*xWL - 15*xWL^2 - 4*xWL^3 + 7*xWL^4)*H[0, -1, 0, -1, {3, 0}, 
       -1, xWL] - 256*(7 - 4*xWL - 15*xWL^2 - 4*xWL^3 + 7*xWL^4)*
      H[0, -1, 0, -1, {3, 0}, 0, xWL] + 1024*(7 - 4*xWL - 15*xWL^2 - 
       4*xWL^3 + 7*xWL^4)*H[0, -1, 0, -1, {3, 1}, -1, xWL] - 
     512*(7 - 4*xWL - 15*xWL^2 - 4*xWL^3 + 7*xWL^4)*H[0, -1, 0, -1, {3, 1}, 
       0, xWL] - 1536*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[0, -1, 0, -1, {{1, 3, 1}, 0}, -1, xWL] + 
     2304*(7 - 4*xWL - 15*xWL^2 - 4*xWL^3 + 7*xWL^4)*
      H[0, -1, 0, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + 
     1536*(7 - 4*xWL - 15*xWL^2 - 4*xWL^3 + 7*xWL^4)*
      H[0, -1, 0, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
     1024*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[0, -1, 0, -1, {{1, 3, 1}, 1}, -1, xWL] + 
     1536*(7 - 4*xWL - 15*xWL^2 - 4*xWL^3 + 7*xWL^4)*
      H[0, -1, 0, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
     1024*(7 - 4*xWL - 15*xWL^2 - 4*xWL^3 + 7*xWL^4)*
      H[0, -1, 0, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
     256*(15 - 8*xWL - 31*xWL^2 - 8*xWL^3 + 15*xWL^4)*
      H[0, -1, 0, 0, -1, -1, xWL] - 256*(9 - 4*xWL - 17*xWL^2 - 4*xWL^3 + 
       9*xWL^4)*H[0, -1, 0, 0, -1, 0, xWL] - 
     512*(3 - 2*xWL - 7*xWL^2 - 2*xWL^3 + 3*xWL^4)*H[0, -1, 0, 0, {3, 0}, -1, 
       xWL] + 256*(3 - 2*xWL - 7*xWL^2 - 2*xWL^3 + 3*xWL^4)*
      H[0, -1, 0, 0, {3, 0}, 0, xWL] - 1024*(3 - 2*xWL - 7*xWL^2 - 2*xWL^3 + 
       3*xWL^4)*H[0, -1, 0, 0, {3, 1}, -1, xWL] + 
     512*(3 - 2*xWL - 7*xWL^2 - 2*xWL^3 + 3*xWL^4)*H[0, -1, 0, 0, {3, 1}, 0, 
       xWL] + 1152*(3 + 4*xWL + 5*xWL^2 + 4*xWL^3 + 3*xWL^4)*
      H[0, -1, 0, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, xWL] + 
     768*(3 + 4*xWL + 5*xWL^2 + 4*xWL^3 + 3*xWL^4)*
      H[0, -1, 0, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, xWL] + 
     384*(1 + 8*xWL + 15*xWL^2 + 8*xWL^3 + xWL^4)*H[0, -1, 0, {{1, 3, 1}, 0}, 
       0, -1, xWL] + 576*(1 - 12*xWL - 25*xWL^2 - 12*xWL^3 + xWL^4)*
      H[0, -1, 0, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, xWL] + 
     384*(1 - 12*xWL - 25*xWL^2 - 12*xWL^3 + xWL^4)*
      H[0, -1, 0, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, xWL] + 
     768*(3 + 4*xWL + 5*xWL^2 + 4*xWL^3 + 3*xWL^4)*
      H[0, -1, 0, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, xWL] + 
     512*(3 + 4*xWL + 5*xWL^2 + 4*xWL^3 + 3*xWL^4)*
      H[0, -1, 0, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, xWL] + 
     256*(1 + 8*xWL + 15*xWL^2 + 8*xWL^3 + xWL^4)*H[0, -1, 0, {{1, 3, 1}, 1}, 
       0, -1, xWL] + 384*(1 - 12*xWL - 25*xWL^2 - 12*xWL^3 + xWL^4)*
      H[0, -1, 0, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, xWL] + 
     256*(1 - 12*xWL - 25*xWL^2 - 12*xWL^3 + xWL^4)*
      H[0, -1, 0, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, xWL] - 
     1024*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[0, -1, {3, 0}, -1, -1, 0, 
       xWL] - 512*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[0, -1, {3, 0}, -1, 0, -1, xWL] + 
     1536*(2 - 3*xWL - 8*xWL^2 - 3*xWL^3 + 2*xWL^4)*H[0, -1, {3, 0}, -1, 0, 
       {{1, 3, 1}, 0}, xWL] + 1024*(2 - 3*xWL - 8*xWL^2 - 3*xWL^3 + 2*xWL^4)*
      H[0, -1, {3, 0}, -1, 0, {{1, 3, 1}, 1}, xWL] + 
     1536*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[0, -1, {3, 0}, -1, {{1, 3, 1}, 0}, -1, xWL] - 
     9216*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[0, -1, {3, 0}, -1, 
       {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
     6144*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[0, -1, {3, 0}, -1, 
       {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
     1024*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[0, -1, {3, 0}, -1, {{1, 3, 1}, 1}, -1, xWL] - 
     6144*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[0, -1, {3, 0}, -1, 
       {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
     4096*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[0, -1, {3, 0}, -1, 
       {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
     512*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[0, -1, {3, 0}, 0, -1, 0, 
       xWL] + 256*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[0, -1, {3, 0}, 0, 0, -1, xWL] - 768*(2 - 3*xWL - 8*xWL^2 - 3*xWL^3 + 
       2*xWL^4)*H[0, -1, {3, 0}, 0, 0, {{1, 3, 1}, 0}, xWL] - 
     512*(2 - 3*xWL - 8*xWL^2 - 3*xWL^3 + 2*xWL^4)*H[0, -1, {3, 0}, 0, 0, 
       {{1, 3, 1}, 1}, xWL] - 768*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[0, -1, {3, 0}, 0, {{1, 3, 1}, 0}, -1, xWL] + 
     4608*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[0, -1, {3, 0}, 0, 
       {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + 
     3072*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[0, -1, {3, 0}, 0, 
       {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
     512*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*H[0, -1, {3, 0}, 0, 
       {{1, 3, 1}, 1}, -1, xWL] + 3072*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*
      H[0, -1, {3, 0}, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
     2048*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[0, -1, {3, 0}, 0, 
       {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] - 
     2048*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[0, -1, {3, 1}, -1, -1, 0, 
       xWL] - 1024*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[0, -1, {3, 1}, -1, 0, -1, xWL] + 
     3072*(2 - 3*xWL - 8*xWL^2 - 3*xWL^3 + 2*xWL^4)*H[0, -1, {3, 1}, -1, 0, 
       {{1, 3, 1}, 0}, xWL] + 2048*(2 - 3*xWL - 8*xWL^2 - 3*xWL^3 + 2*xWL^4)*
      H[0, -1, {3, 1}, -1, 0, {{1, 3, 1}, 1}, xWL] + 
     3072*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[0, -1, {3, 1}, -1, {{1, 3, 1}, 0}, -1, xWL] - 
     18432*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[0, -1, {3, 1}, -1, 
       {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
     12288*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[0, -1, {3, 1}, -1, 
       {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
     2048*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[0, -1, {3, 1}, -1, {{1, 3, 1}, 1}, -1, xWL] - 
     12288*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[0, -1, {3, 1}, -1, 
       {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
     8192*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[0, -1, {3, 1}, -1, 
       {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
     1024*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[0, -1, {3, 1}, 0, -1, 0, 
       xWL] + 512*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[0, -1, {3, 1}, 0, 0, -1, xWL] - 1536*(2 - 3*xWL - 8*xWL^2 - 3*xWL^3 + 
       2*xWL^4)*H[0, -1, {3, 1}, 0, 0, {{1, 3, 1}, 0}, xWL] - 
     1024*(2 - 3*xWL - 8*xWL^2 - 3*xWL^3 + 2*xWL^4)*H[0, -1, {3, 1}, 0, 0, 
       {{1, 3, 1}, 1}, xWL] - 1536*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[0, -1, {3, 1}, 0, {{1, 3, 1}, 0}, -1, xWL] + 
     9216*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[0, -1, {3, 1}, 0, 
       {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + 
     6144*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[0, -1, {3, 1}, 0, 
       {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
     1024*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[0, -1, {3, 1}, 0, {{1, 3, 1}, 1}, -1, xWL] + 
     6144*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[0, -1, {3, 1}, 0, 
       {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
     4096*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[0, -1, {3, 1}, 0, 
       {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] - 
     512*(6 - xWL - 8*xWL^2 - xWL^3 + 6*xWL^4)*H[0, 0, -1, 0, -1, 0, xWL] - 
     384*(3 + 4*xWL + 5*xWL^2 + 4*xWL^3 + 3*xWL^4)*H[0, 0, -1, 0, -1, 
       {{1, 3, 1}, 0}, xWL] - 256*(3 + 4*xWL + 5*xWL^2 + 4*xWL^3 + 3*xWL^4)*
      H[0, 0, -1, 0, -1, {{1, 3, 1}, 1}, xWL] + 
     (9 + 8*xWL + 7*xWL^2 + 8*xWL^3 + 9*xWL^4)*
      (256*H[-1, 0, -1, 0, 0, -1, xWL] - 128*H[0, 0, -1, 0, 0, -1, xWL]) - 
     128*(3 + 2*xWL + xWL^2 + 2*xWL^3 + 3*xWL^4)*H[0, 0, -1, 0, 0, 0, xWL] + 
     576*(5 + 4*xWL + 3*xWL^2 + 4*xWL^3 + 5*xWL^4)*H[0, 0, -1, 0, 0, 
       {{1, 3, 1}, 0}, xWL] + 384*(5 + 4*xWL + 3*xWL^2 + 4*xWL^3 + 5*xWL^4)*
      H[0, 0, -1, 0, 0, {{1, 3, 1}, 1}, xWL] - 
     1536*(3 - 2*xWL - 7*xWL^2 - 2*xWL^3 + 3*xWL^4)*
      H[0, 0, -1, 0, {{1, 3, 1}, 0}, -1, xWL] - 
     2304*(3 + 2*xWL + xWL^2 + 2*xWL^3 + 3*xWL^4)*
      H[0, 0, -1, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
     1536*(3 + 2*xWL + xWL^2 + 2*xWL^3 + 3*xWL^4)*
      H[0, 0, -1, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
     1024*(3 - 2*xWL - 7*xWL^2 - 2*xWL^3 + 3*xWL^4)*
      H[0, 0, -1, 0, {{1, 3, 1}, 1}, -1, xWL] - 
     1536*(3 + 2*xWL + xWL^2 + 2*xWL^3 + 3*xWL^4)*
      H[0, 0, -1, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
     1024*(3 + 2*xWL + xWL^2 + 2*xWL^3 + 3*xWL^4)*
      H[0, 0, -1, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
     384*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[0, 0, -1, {{1, 3, 1}, 0}, -1, 0, xWL] - 
     1152*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[0, 0, -1, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, xWL] - 
     768*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[0, 0, -1, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, xWL] - 
     3072*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[0, 0, -1, {{1, 3, 1}, 0}, 0, 
       -1, xWL] + 192*(17 + 4*xWL - 9*xWL^2 + 4*xWL^3 + 17*xWL^4)*
      H[0, 0, -1, {{1, 3, 1}, 0}, 0, 0, xWL] - 
     1728*(3 + 4*xWL + 5*xWL^2 + 4*xWL^3 + 3*xWL^4)*
      H[0, 0, -1, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, xWL] - 
     1152*(3 + 4*xWL + 5*xWL^2 + 4*xWL^3 + 3*xWL^4)*
      H[0, 0, -1, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, xWL] + 
     9216*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[0, 0, -1, {{1, 3, 1}, 0}, 
       {{1, 3, 1}, 0}, -1, xWL] + 6912*(3 + 2*xWL + xWL^2 + 2*xWL^3 + 
       3*xWL^4)*H[0, 0, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
       xWL] + 4608*(3 + 2*xWL + xWL^2 + 2*xWL^3 + 3*xWL^4)*
      H[0, 0, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
     6144*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[0, 0, -1, {{1, 3, 1}, 0}, 
       {{1, 3, 1}, 1}, -1, xWL] + 4608*(3 + 2*xWL + xWL^2 + 2*xWL^3 + 
       3*xWL^4)*H[0, 0, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 
       xWL] + 3072*(3 + 2*xWL + xWL^2 + 2*xWL^3 + 3*xWL^4)*
      H[0, 0, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
     256*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[0, 0, -1, {{1, 3, 1}, 1}, -1, 0, xWL] - 
     768*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[0, 0, -1, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, xWL] - 
     512*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[0, 0, -1, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, xWL] - 
     2048*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[0, 0, -1, {{1, 3, 1}, 1}, 0, 
       -1, xWL] + 128*(17 + 4*xWL - 9*xWL^2 + 4*xWL^3 + 17*xWL^4)*
      H[0, 0, -1, {{1, 3, 1}, 1}, 0, 0, xWL] - 
     1152*(3 + 4*xWL + 5*xWL^2 + 4*xWL^3 + 3*xWL^4)*
      H[0, 0, -1, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, xWL] - 
     768*(3 + 4*xWL + 5*xWL^2 + 4*xWL^3 + 3*xWL^4)*
      H[0, 0, -1, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, xWL] + 
     6144*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[0, 0, -1, {{1, 3, 1}, 1}, 
       {{1, 3, 1}, 0}, -1, xWL] + 4608*(3 + 2*xWL + xWL^2 + 2*xWL^3 + 
       3*xWL^4)*H[0, 0, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
       xWL] + 3072*(3 + 2*xWL + xWL^2 + 2*xWL^3 + 3*xWL^4)*
      H[0, 0, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
     4096*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[0, 0, -1, {{1, 3, 1}, 1}, 
       {{1, 3, 1}, 1}, -1, xWL] + 3072*(3 + 2*xWL + xWL^2 + 2*xWL^3 + 
       3*xWL^4)*H[0, 0, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 
       xWL] + 2048*(3 + 2*xWL + xWL^2 + 2*xWL^3 + 3*xWL^4)*
      H[0, 0, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
     256*(45 - 8*xWL - 61*xWL^2 - 8*xWL^3 + 45*xWL^4)*
      H[0, 0, 0, -1, -1, -1, xWL] - 128*(37 - 4*xWL - 45*xWL^2 - 4*xWL^3 + 
       37*xWL^4)*H[0, 0, 0, -1, -1, 0, xWL] - 
     1536*(2 - xWL - 4*xWL^2 - xWL^3 + 2*xWL^4)*H[0, 0, 0, -1, -1, 
       {{1, 3, 1}, 0}, xWL] - 1024*(2 - xWL - 4*xWL^2 - xWL^3 + 2*xWL^4)*
      H[0, 0, 0, -1, -1, {{1, 3, 1}, 1}, xWL] - 
     128*(45 - 8*xWL - 61*xWL^2 - 8*xWL^3 + 45*xWL^4)*
      H[0, 0, 0, -1, 0, -1, xWL] + 64*(21 + 4*xWL - 13*xWL^2 + 4*xWL^3 + 
       21*xWL^4)*H[0, 0, 0, -1, 0, 0, xWL] + 
     2304*(2 - xWL - 4*xWL^2 - xWL^3 + 2*xWL^4)*H[0, 0, 0, -1, 0, 
       {{1, 3, 1}, 0}, xWL] + 1536*(2 - xWL - 4*xWL^2 - xWL^3 + 2*xWL^4)*
      H[0, 0, 0, -1, 0, {{1, 3, 1}, 1}, xWL] + 
     256*(1 + 4*xWL + 7*xWL^2 + 4*xWL^3 + xWL^4)*H[0, 0, 0, -1, {3, 0}, -1, 
       xWL] - 128*(1 + 4*xWL + 7*xWL^2 + 4*xWL^3 + xWL^4)*
      H[0, 0, 0, -1, {3, 0}, 0, xWL] + 512*(1 + 4*xWL + 7*xWL^2 + 4*xWL^3 + 
       xWL^4)*H[0, 0, 0, -1, {3, 1}, -1, xWL] - 
     256*(1 + 4*xWL + 7*xWL^2 + 4*xWL^3 + xWL^4)*H[0, 0, 0, -1, {3, 1}, 0, 
       xWL] - 768*(1 + 4*xWL + 7*xWL^2 + 4*xWL^3 + xWL^4)*
      H[0, 0, 0, -1, {{1, 3, 1}, 0}, -1, xWL] - 
     4608*(2 - xWL - 4*xWL^2 - xWL^3 + 2*xWL^4)*H[0, 0, 0, -1, 
       {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
     3072*(2 - xWL - 4*xWL^2 - xWL^3 + 2*xWL^4)*H[0, 0, 0, -1, 
       {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
     512*(1 + 4*xWL + 7*xWL^2 + 4*xWL^3 + xWL^4)*H[0, 0, 0, -1, 
       {{1, 3, 1}, 1}, -1, xWL] - 3072*(2 - xWL - 4*xWL^2 - xWL^3 + 2*xWL^4)*
      H[0, 0, 0, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
     2048*(2 - xWL - 4*xWL^2 - xWL^3 + 2*xWL^4)*H[0, 0, 0, -1, 
       {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] - 
     128*(51 - 8*xWL - 67*xWL^2 - 8*xWL^3 + 51*xWL^4)*
      H[0, 0, 0, 0, -1, -1, xWL] + 128*(19 - 4*xWL - 27*xWL^2 - 4*xWL^3 + 
       19*xWL^4)*H[0, 0, 0, 0, -1, 0, xWL] - 
     192*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[0, 0, 0, {{1, 3, 1}, 0}, -1, 0, xWL] - 
     576*(1 + 4*xWL + 7*xWL^2 + 4*xWL^3 + xWL^4)*H[0, 0, 0, {{1, 3, 1}, 0}, 
       -1, {{1, 3, 1}, 0}, xWL] - 384*(1 + 4*xWL + 7*xWL^2 + 4*xWL^3 + xWL^4)*
      H[0, 0, 0, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, xWL] - 
     96*(17 + 4*xWL - 9*xWL^2 + 4*xWL^3 + 17*xWL^4)*
      H[0, 0, 0, {{1, 3, 1}, 0}, 0, 0, xWL] + 
     288*(13 + 12*xWL + 11*xWL^2 + 12*xWL^3 + 13*xWL^4)*
      H[0, 0, 0, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, xWL] + 
     192*(13 + 12*xWL + 11*xWL^2 + 12*xWL^3 + 13*xWL^4)*
      H[0, 0, 0, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, xWL] - 
     4608*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[0, 0, 0, {{1, 3, 1}, 0}, 
       {{1, 3, 1}, 0}, -1, xWL] - 3456*(3 + 2*xWL + xWL^2 + 2*xWL^3 + 
       3*xWL^4)*H[0, 0, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
       xWL] - 2304*(3 + 2*xWL + xWL^2 + 2*xWL^3 + 3*xWL^4)*
      H[0, 0, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
     3072*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[0, 0, 0, {{1, 3, 1}, 0}, 
       {{1, 3, 1}, 1}, -1, xWL] - 2304*(3 + 2*xWL + xWL^2 + 2*xWL^3 + 
       3*xWL^4)*H[0, 0, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 
       xWL] - 1536*(3 + 2*xWL + xWL^2 + 2*xWL^3 + 3*xWL^4)*
      H[0, 0, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] - 
     128*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[0, 0, 0, {{1, 3, 1}, 1}, -1, 0, xWL] - 
     384*(1 + 4*xWL + 7*xWL^2 + 4*xWL^3 + xWL^4)*H[0, 0, 0, {{1, 3, 1}, 1}, 
       -1, {{1, 3, 1}, 0}, xWL] - 256*(1 + 4*xWL + 7*xWL^2 + 4*xWL^3 + xWL^4)*
      H[0, 0, 0, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, xWL] - 
     64*(17 + 4*xWL - 9*xWL^2 + 4*xWL^3 + 17*xWL^4)*
      H[0, 0, 0, {{1, 3, 1}, 1}, 0, 0, xWL] + 
     192*(13 + 12*xWL + 11*xWL^2 + 12*xWL^3 + 13*xWL^4)*
      H[0, 0, 0, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, xWL] + 
     128*(13 + 12*xWL + 11*xWL^2 + 12*xWL^3 + 13*xWL^4)*
      H[0, 0, 0, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, xWL] - 
     3072*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[0, 0, 0, {{1, 3, 1}, 1}, 
       {{1, 3, 1}, 0}, -1, xWL] - 2304*(3 + 2*xWL + xWL^2 + 2*xWL^3 + 
       3*xWL^4)*H[0, 0, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
       xWL] - 1536*(3 + 2*xWL + xWL^2 + 2*xWL^3 + 3*xWL^4)*
      H[0, 0, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
     2048*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[0, 0, 0, {{1, 3, 1}, 1}, 
       {{1, 3, 1}, 1}, -1, xWL] - 1536*(3 + 2*xWL + xWL^2 + 2*xWL^3 + 
       3*xWL^4)*H[0, 0, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 
       xWL] - 1024*(3 + 2*xWL + xWL^2 + 2*xWL^3 + 3*xWL^4)*
      H[0, 0, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
     512*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[0, 0, {3, 0}, -1, -1, 0, 
       xWL] + 256*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[0, 0, {3, 0}, -1, 0, -1, xWL] - 768*(2 - 3*xWL - 8*xWL^2 - 3*xWL^3 + 
       2*xWL^4)*H[0, 0, {3, 0}, -1, 0, {{1, 3, 1}, 0}, xWL] - 
     512*(2 - 3*xWL - 8*xWL^2 - 3*xWL^3 + 2*xWL^4)*H[0, 0, {3, 0}, -1, 0, 
       {{1, 3, 1}, 1}, xWL] - 768*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[0, 0, {3, 0}, -1, {{1, 3, 1}, 0}, -1, xWL] + 
     4608*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[0, 0, {3, 0}, -1, 
       {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + 
     3072*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[0, 0, {3, 0}, -1, 
       {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
     512*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*H[0, 0, {3, 0}, -1, 
       {{1, 3, 1}, 1}, -1, xWL] + 3072*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*
      H[0, 0, {3, 0}, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
     2048*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[0, 0, {3, 0}, -1, 
       {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] - 
     256*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[0, 0, {3, 0}, 0, -1, 0, xWL] - 
     128*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*H[0, 0, {3, 0}, 0, 0, -1, 
       xWL] + 384*(2 - 3*xWL - 8*xWL^2 - 3*xWL^3 + 2*xWL^4)*
      H[0, 0, {3, 0}, 0, 0, {{1, 3, 1}, 0}, xWL] + 
     256*(2 - 3*xWL - 8*xWL^2 - 3*xWL^3 + 2*xWL^4)*H[0, 0, {3, 0}, 0, 0, 
       {{1, 3, 1}, 1}, xWL] + 384*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[0, 0, {3, 0}, 0, {{1, 3, 1}, 0}, -1, xWL] - 
     2304*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[0, 0, {3, 0}, 0, 
       {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
     1536*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[0, 0, {3, 0}, 0, 
       {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
     256*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*H[0, 0, {3, 0}, 0, 
       {{1, 3, 1}, 1}, -1, xWL] - 1536*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*
      H[0, 0, {3, 0}, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
     1024*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[0, 0, {3, 0}, 0, 
       {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
     1024*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[0, 0, {3, 1}, -1, -1, 0, 
       xWL] + 512*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[0, 0, {3, 1}, -1, 0, -1, xWL] - 1536*(2 - 3*xWL - 8*xWL^2 - 3*xWL^3 + 
       2*xWL^4)*H[0, 0, {3, 1}, -1, 0, {{1, 3, 1}, 0}, xWL] - 
     1024*(2 - 3*xWL - 8*xWL^2 - 3*xWL^3 + 2*xWL^4)*H[0, 0, {3, 1}, -1, 0, 
       {{1, 3, 1}, 1}, xWL] - 1536*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[0, 0, {3, 1}, -1, {{1, 3, 1}, 0}, -1, xWL] + 
     9216*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[0, 0, {3, 1}, -1, 
       {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + 
     6144*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[0, 0, {3, 1}, -1, 
       {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
     1024*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*
      H[0, 0, {3, 1}, -1, {{1, 3, 1}, 1}, -1, xWL] + 
     6144*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[0, 0, {3, 1}, -1, 
       {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
     4096*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[0, 0, {3, 1}, -1, 
       {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] - 
     512*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[0, 0, {3, 1}, 0, -1, 0, xWL] - 
     256*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*H[0, 0, {3, 1}, 0, 0, -1, 
       xWL] + 768*(2 - 3*xWL - 8*xWL^2 - 3*xWL^3 + 2*xWL^4)*
      H[0, 0, {3, 1}, 0, 0, {{1, 3, 1}, 0}, xWL] + 
     512*(2 - 3*xWL - 8*xWL^2 - 3*xWL^3 + 2*xWL^4)*H[0, 0, {3, 1}, 0, 0, 
       {{1, 3, 1}, 1}, xWL] + (1 - 2*xWL - 5*xWL^2 - 2*xWL^3 + xWL^4)*
      (-1792*z5*H[-1, xWL] + 896*z5*H[0, xWL] + 
       1536*z2*H[-1, -1, {3, 0}, -1, xWL] - 768*z2*H[-1, -1, {3, 0}, 0, 
         xWL] + 3072*z2*H[-1, -1, {3, 1}, -1, xWL] - 
       1536*z2*H[-1, -1, {3, 1}, 0, xWL] - 768*z2*H[-1, 0, -1, 0, xWL] - 
       768*z2*H[-1, 0, {3, 0}, -1, xWL] + 384*z2*H[-1, 0, {3, 0}, 0, xWL] - 
       1536*z2*H[-1, 0, {3, 1}, -1, xWL] + 768*z2*H[-1, 0, {3, 1}, 0, xWL] - 
       768*z2*H[0, -1, {3, 0}, -1, xWL] + 384*z2*H[0, -1, {3, 0}, 0, xWL] - 
       1536*z2*H[0, -1, {3, 1}, -1, xWL] + 768*z2*H[0, -1, {3, 1}, 0, xWL] + 
       384*z2*H[0, 0, -1, 0, xWL] + 384*z2*H[0, 0, {3, 0}, -1, xWL] - 
       192*z2*H[0, 0, {3, 0}, 0, xWL] + 768*z2*H[0, 0, {3, 1}, -1, xWL] - 
       384*z2*H[0, 0, {3, 1}, 0, xWL] - 6144*H[-1, -1, -1, 0, {{1, 3, 1}, 0}, 
         -1, xWL] + 9216*H[-1, -1, -1, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         xWL] + 6144*H[-1, -1, -1, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
       4096*H[-1, -1, -1, 0, {{1, 3, 1}, 1}, -1, xWL] + 
       6144*H[-1, -1, -1, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
       4096*H[-1, -1, -1, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
       3072*H[-1, -1, -1, {{1, 3, 1}, 0}, -1, 0, xWL] - 
       1536*H[-1, -1, -1, {{1, 3, 1}, 0}, 0, 0, xWL] + 
       18432*H[-1, -1, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, xWL] - 
       27648*H[-1, -1, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         xWL] - 18432*H[-1, -1, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, xWL] + 12288*H[-1, -1, -1, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, -1, xWL] - 18432*H[-1, -1, -1, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
       12288*H[-1, -1, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 
         xWL] + 2048*H[-1, -1, -1, {{1, 3, 1}, 1}, -1, 0, xWL] - 
       1024*H[-1, -1, -1, {{1, 3, 1}, 1}, 0, 0, xWL] + 
       12288*H[-1, -1, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, xWL] - 
       18432*H[-1, -1, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         xWL] - 12288*H[-1, -1, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, xWL] + 8192*H[-1, -1, -1, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 1}, -1, xWL] - 12288*H[-1, -1, -1, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
       8192*H[-1, -1, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 
         xWL] - 2048*H[-1, -1, 0, -1, 0, -1, xWL] - 
       1536*H[-1, -1, 0, {{1, 3, 1}, 0}, -1, 0, xWL] + 
       768*H[-1, -1, 0, {{1, 3, 1}, 0}, 0, 0, xWL] - 
       9216*H[-1, -1, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, xWL] + 
       13824*H[-1, -1, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         xWL] + 9216*H[-1, -1, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, xWL] - 6144*H[-1, -1, 0, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, -1, xWL] + 9216*H[-1, -1, 0, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
       6144*H[-1, -1, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 
         xWL] - 1024*H[-1, -1, 0, {{1, 3, 1}, 1}, -1, 0, xWL] + 
       512*H[-1, -1, 0, {{1, 3, 1}, 1}, 0, 0, xWL] - 
       6144*H[-1, -1, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, xWL] + 
       9216*H[-1, -1, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         xWL] + 6144*H[-1, -1, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, xWL] - 4096*H[-1, -1, 0, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 1}, -1, xWL] + 6144*H[-1, -1, 0, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
       4096*H[-1, -1, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 
         xWL] - 4096*H[-1, -1, {3, 0}, -1, -1, -1, xWL] + 
       512*H[-1, -1, {3, 0}, -1, 0, 0, xWL] + 
       2048*H[-1, -1, {3, 0}, -1, {3, 0}, -1, xWL] - 
       1024*H[-1, -1, {3, 0}, -1, {3, 0}, 0, xWL] + 
       4096*H[-1, -1, {3, 0}, -1, {3, 1}, -1, xWL] - 
       2048*H[-1, -1, {3, 0}, -1, {3, 1}, 0, xWL] + 
       2048*H[-1, -1, {3, 0}, 0, -1, -1, xWL] - 
       256*H[-1, -1, {3, 0}, 0, 0, 0, xWL] - 
       1024*H[-1, -1, {3, 0}, 0, {3, 0}, -1, xWL] + 
       512*H[-1, -1, {3, 0}, 0, {3, 0}, 0, xWL] - 
       2048*H[-1, -1, {3, 0}, 0, {3, 1}, -1, xWL] + 
       1024*H[-1, -1, {3, 0}, 0, {3, 1}, 0, xWL] - 
       8192*H[-1, -1, {3, 1}, -1, -1, -1, xWL] + 
       1024*H[-1, -1, {3, 1}, -1, 0, 0, xWL] + 
       4096*H[-1, -1, {3, 1}, -1, {3, 0}, -1, xWL] - 
       2048*H[-1, -1, {3, 1}, -1, {3, 0}, 0, xWL] + 
       8192*H[-1, -1, {3, 1}, -1, {3, 1}, -1, xWL] - 
       4096*H[-1, -1, {3, 1}, -1, {3, 1}, 0, xWL] + 
       4096*H[-1, -1, {3, 1}, 0, -1, -1, xWL] - 
       512*H[-1, -1, {3, 1}, 0, 0, 0, xWL] - 
       2048*H[-1, -1, {3, 1}, 0, {3, 0}, -1, xWL] + 
       1024*H[-1, -1, {3, 1}, 0, {3, 0}, 0, xWL] - 
       4096*H[-1, -1, {3, 1}, 0, {3, 1}, -1, xWL] + 
       2048*H[-1, -1, {3, 1}, 0, {3, 1}, 0, xWL] - 
       1536*H[-1, 0, 0, {{1, 3, 1}, 0}, 0, -1, xWL] - 
       1024*H[-1, 0, 0, {{1, 3, 1}, 1}, 0, -1, xWL] + 
       2048*H[-1, 0, {3, 0}, -1, -1, -1, xWL] - 
       256*H[-1, 0, {3, 0}, -1, 0, 0, xWL] - 
       1024*H[-1, 0, {3, 0}, -1, {3, 0}, -1, xWL] + 
       512*H[-1, 0, {3, 0}, -1, {3, 0}, 0, xWL] - 
       2048*H[-1, 0, {3, 0}, -1, {3, 1}, -1, xWL] + 
       1024*H[-1, 0, {3, 0}, -1, {3, 1}, 0, xWL] - 
       1024*H[-1, 0, {3, 0}, 0, -1, -1, xWL] + 
       128*H[-1, 0, {3, 0}, 0, 0, 0, xWL] + 512*H[-1, 0, {3, 0}, 0, {3, 0}, 
         -1, xWL] - 256*H[-1, 0, {3, 0}, 0, {3, 0}, 0, xWL] + 
       1024*H[-1, 0, {3, 0}, 0, {3, 1}, -1, xWL] - 
       512*H[-1, 0, {3, 0}, 0, {3, 1}, 0, xWL] + 
       4096*H[-1, 0, {3, 1}, -1, -1, -1, xWL] - 
       512*H[-1, 0, {3, 1}, -1, 0, 0, xWL] - 
       2048*H[-1, 0, {3, 1}, -1, {3, 0}, -1, xWL] + 
       1024*H[-1, 0, {3, 1}, -1, {3, 0}, 0, xWL] - 
       4096*H[-1, 0, {3, 1}, -1, {3, 1}, -1, xWL] + 
       2048*H[-1, 0, {3, 1}, -1, {3, 1}, 0, xWL] - 
       2048*H[-1, 0, {3, 1}, 0, -1, -1, xWL] + 
       256*H[-1, 0, {3, 1}, 0, 0, 0, xWL] + 1024*H[-1, 0, {3, 1}, 0, {3, 0}, 
         -1, xWL] - 512*H[-1, 0, {3, 1}, 0, {3, 0}, 0, xWL] + 
       2048*H[-1, 0, {3, 1}, 0, {3, 1}, -1, xWL] - 
       1024*H[-1, 0, {3, 1}, 0, {3, 1}, 0, xWL] + 
       3072*H[0, -1, -1, 0, {{1, 3, 1}, 0}, -1, xWL] - 
       4608*H[0, -1, -1, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
       3072*H[0, -1, -1, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
       2048*H[0, -1, -1, 0, {{1, 3, 1}, 1}, -1, xWL] - 
       3072*H[0, -1, -1, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
       2048*H[0, -1, -1, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] - 
       1536*H[0, -1, -1, {{1, 3, 1}, 0}, -1, 0, xWL] + 
       768*H[0, -1, -1, {{1, 3, 1}, 0}, 0, 0, xWL] - 
       9216*H[0, -1, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, xWL] + 
       13824*H[0, -1, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         xWL] + 9216*H[0, -1, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, xWL] - 6144*H[0, -1, -1, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, -1, xWL] + 9216*H[0, -1, -1, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
       6144*H[0, -1, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 
         xWL] - 1024*H[0, -1, -1, {{1, 3, 1}, 1}, -1, 0, xWL] + 
       512*H[0, -1, -1, {{1, 3, 1}, 1}, 0, 0, xWL] - 
       6144*H[0, -1, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, xWL] + 
       9216*H[0, -1, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         xWL] + 6144*H[0, -1, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, xWL] - 4096*H[0, -1, -1, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 1}, -1, xWL] + 6144*H[0, -1, -1, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
       4096*H[0, -1, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 
         xWL] + 1024*H[0, -1, 0, -1, 0, -1, xWL] + 
       768*H[0, -1, 0, {{1, 3, 1}, 0}, -1, 0, xWL] - 
       384*H[0, -1, 0, {{1, 3, 1}, 0}, 0, 0, xWL] + 
       4608*H[0, -1, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, xWL] - 
       6912*H[0, -1, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         xWL] - 4608*H[0, -1, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, xWL] + 3072*H[0, -1, 0, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, -1, xWL] - 4608*H[0, -1, 0, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
       3072*H[0, -1, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 
         xWL] + 512*H[0, -1, 0, {{1, 3, 1}, 1}, -1, 0, xWL] - 
       256*H[0, -1, 0, {{1, 3, 1}, 1}, 0, 0, xWL] + 
       3072*H[0, -1, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, xWL] - 
       4608*H[0, -1, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         xWL] - 3072*H[0, -1, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, xWL] + 2048*H[0, -1, 0, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 1}, -1, xWL] - 3072*H[0, -1, 0, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
       2048*H[0, -1, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 
         xWL] + 2048*H[0, -1, {3, 0}, -1, -1, -1, xWL] - 
       256*H[0, -1, {3, 0}, -1, 0, 0, xWL] - 
       1024*H[0, -1, {3, 0}, -1, {3, 0}, -1, xWL] + 
       512*H[0, -1, {3, 0}, -1, {3, 0}, 0, xWL] - 
       2048*H[0, -1, {3, 0}, -1, {3, 1}, -1, xWL] + 
       1024*H[0, -1, {3, 0}, -1, {3, 1}, 0, xWL] - 
       1024*H[0, -1, {3, 0}, 0, -1, -1, xWL] + 
       128*H[0, -1, {3, 0}, 0, 0, 0, xWL] + 512*H[0, -1, {3, 0}, 0, {3, 0}, 
         -1, xWL] - 256*H[0, -1, {3, 0}, 0, {3, 0}, 0, xWL] + 
       1024*H[0, -1, {3, 0}, 0, {3, 1}, -1, xWL] - 
       512*H[0, -1, {3, 0}, 0, {3, 1}, 0, xWL] + 
       4096*H[0, -1, {3, 1}, -1, -1, -1, xWL] - 
       512*H[0, -1, {3, 1}, -1, 0, 0, xWL] - 
       2048*H[0, -1, {3, 1}, -1, {3, 0}, -1, xWL] + 
       1024*H[0, -1, {3, 1}, -1, {3, 0}, 0, xWL] - 
       4096*H[0, -1, {3, 1}, -1, {3, 1}, -1, xWL] + 
       2048*H[0, -1, {3, 1}, -1, {3, 1}, 0, xWL] - 
       2048*H[0, -1, {3, 1}, 0, -1, -1, xWL] + 
       256*H[0, -1, {3, 1}, 0, 0, 0, xWL] + 1024*H[0, -1, {3, 1}, 0, {3, 0}, 
         -1, xWL] - 512*H[0, -1, {3, 1}, 0, {3, 0}, 0, xWL] + 
       2048*H[0, -1, {3, 1}, 0, {3, 1}, -1, xWL] - 
       1024*H[0, -1, {3, 1}, 0, {3, 1}, 0, xWL] + 
       768*H[0, 0, 0, {{1, 3, 1}, 0}, 0, -1, xWL] + 
       512*H[0, 0, 0, {{1, 3, 1}, 1}, 0, -1, xWL] - 
       1024*H[0, 0, {3, 0}, -1, -1, -1, xWL] + 
       128*H[0, 0, {3, 0}, -1, 0, 0, xWL] + 512*H[0, 0, {3, 0}, -1, {3, 0}, 
         -1, xWL] - 256*H[0, 0, {3, 0}, -1, {3, 0}, 0, xWL] + 
       1024*H[0, 0, {3, 0}, -1, {3, 1}, -1, xWL] - 
       512*H[0, 0, {3, 0}, -1, {3, 1}, 0, xWL] + 
       512*H[0, 0, {3, 0}, 0, -1, -1, xWL] - 
       64*H[0, 0, {3, 0}, 0, 0, 0, xWL] - 256*H[0, 0, {3, 0}, 0, {3, 0}, -1, 
         xWL] + 128*H[0, 0, {3, 0}, 0, {3, 0}, 0, xWL] - 
       512*H[0, 0, {3, 0}, 0, {3, 1}, -1, xWL] + 
       256*H[0, 0, {3, 0}, 0, {3, 1}, 0, xWL] - 
       2048*H[0, 0, {3, 1}, -1, -1, -1, xWL] + 
       256*H[0, 0, {3, 1}, -1, 0, 0, xWL] + 1024*H[0, 0, {3, 1}, -1, {3, 0}, 
         -1, xWL] - 512*H[0, 0, {3, 1}, -1, {3, 0}, 0, xWL] + 
       2048*H[0, 0, {3, 1}, -1, {3, 1}, -1, xWL] - 
       1024*H[0, 0, {3, 1}, -1, {3, 1}, 0, xWL] + 
       1024*H[0, 0, {3, 1}, 0, -1, -1, xWL] - 
       128*H[0, 0, {3, 1}, 0, 0, 0, xWL] - 512*H[0, 0, {3, 1}, 0, {3, 0}, -1, 
         xWL] + 256*H[0, 0, {3, 1}, 0, {3, 0}, 0, xWL] - 
       1024*H[0, 0, {3, 1}, 0, {3, 1}, -1, xWL] + 
       512*H[0, 0, {3, 1}, 0, {3, 1}, 0, xWL]) + 
     768*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*H[0, 0, {3, 1}, 0, 
       {{1, 3, 1}, 0}, -1, xWL] - 4608*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*
      H[0, 0, {3, 1}, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
     3072*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[0, 0, {3, 1}, 0, 
       {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
     512*(3 - 4*xWL - 11*xWL^2 - 4*xWL^3 + 3*xWL^4)*H[0, 0, {3, 1}, 0, 
       {{1, 3, 1}, 1}, -1, xWL] - 3072*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*
      H[0, 0, {3, 1}, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
     2048*(1 - xWL - 3*xWL^2 - xWL^3 + xWL^4)*H[0, 0, {3, 1}, 0, 
       {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + (1 - xWL^2 + xWL^4)*
      ((-3552*z2^2*H[-1, {{1, 3, 1}, 0}, xWL])/5 - 
       (2368*z2^2*H[-1, {{1, 3, 1}, 1}, xWL])/5 + 
       (1776*z2^2*H[0, {{1, 3, 1}, 0}, xWL])/5 + 
       (1184*z2^2*H[0, {{1, 3, 1}, 1}, xWL])/5 + 
       2688*z3*H[-1, -1, {{1, 3, 1}, 0}, xWL] + 
       1792*z3*H[-1, -1, {{1, 3, 1}, 1}, xWL] + 
       4032*z3*H[-1, 0, {{1, 3, 1}, 0}, xWL] + 
       2688*z3*H[-1, 0, {{1, 3, 1}, 1}, xWL] + 
       8832*z3*H[-1, {{1, 3, 1}, 0}, -1, xWL] + 
       960*z3*H[-1, {{1, 3, 1}, 0}, 0, xWL] - 
       16128*z3*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
       10752*z3*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
       5888*z3*H[-1, {{1, 3, 1}, 1}, -1, xWL] + 
       640*z3*H[-1, {{1, 3, 1}, 1}, 0, xWL] - 
       10752*z3*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
       7168*z3*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] - 
       1344*z3*H[0, -1, {{1, 3, 1}, 0}, xWL] - 
       896*z3*H[0, -1, {{1, 3, 1}, 1}, xWL] - 
       2016*z3*H[0, 0, {{1, 3, 1}, 0}, xWL] - 
       1344*z3*H[0, 0, {{1, 3, 1}, 1}, xWL] - 
       4416*z3*H[0, {{1, 3, 1}, 0}, -1, xWL] - 
       480*z3*H[0, {{1, 3, 1}, 0}, 0, xWL] + 
       8064*z3*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + 
       5376*z3*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
       2944*z3*H[0, {{1, 3, 1}, 1}, -1, xWL] - 
       320*z3*H[0, {{1, 3, 1}, 1}, 0, xWL] + 
       5376*z3*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
       3584*z3*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] - 
       1024*z2*H[-1, -1, -1, {3, 0}, xWL] - 2048*z2*H[-1, -1, -1, {3, 1}, 
         xWL] + 256*z2*H[-1, -1, 0, 0, xWL] + 
       512*z2*H[-1, -1, 0, {3, 0}, xWL] + 1024*z2*H[-1, -1, 0, {3, 1}, xWL] + 
       8448*z2*H[-1, -1, {{1, 3, 1}, 0}, -1, xWL] - 
       1920*z2*H[-1, -1, {{1, 3, 1}, 0}, 0, xWL] - 
       6912*z2*H[-1, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
       4608*z2*H[-1, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
       5632*z2*H[-1, -1, {{1, 3, 1}, 1}, -1, xWL] - 
       1280*z2*H[-1, -1, {{1, 3, 1}, 1}, 0, xWL] - 
       4608*z2*H[-1, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
       3072*z2*H[-1, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] - 
       128*z2*H[-1, 0, -1, -1, xWL] - 512*z2*H[-1, 0, -1, {3, 0}, xWL] - 
       1024*z2*H[-1, 0, -1, {3, 1}, xWL] + 1600*z2*H[-1, 0, 0, 0, xWL] + 
       256*z2*H[-1, 0, 0, {3, 0}, xWL] + 512*z2*H[-1, 0, 0, {3, 1}, xWL] + 
       8064*z2*H[-1, 0, {{1, 3, 1}, 0}, -1, xWL] - 
       4800*z2*H[-1, 0, {{1, 3, 1}, 0}, 0, xWL] + 
       2304*z2*H[-1, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + 
       1536*z2*H[-1, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
       5376*z2*H[-1, 0, {{1, 3, 1}, 1}, -1, xWL] - 
       3200*z2*H[-1, 0, {{1, 3, 1}, 1}, 0, xWL] + 
       1536*z2*H[-1, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
       1024*z2*H[-1, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
       384*z2*H[-1, {{1, 3, 1}, 0}, -1, -1, xWL] - 
       1152*z2*H[-1, {{1, 3, 1}, 0}, -1, 0, xWL] + 
       3072*z2*H[-1, {{1, 3, 1}, 0}, -1, {3, 0}, xWL] + 
       6144*z2*H[-1, {{1, 3, 1}, 0}, -1, {3, 1}, xWL] - 
       6336*z2*H[-1, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, xWL] - 
       4224*z2*H[-1, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, xWL] + 
       12096*z2*H[-1, {{1, 3, 1}, 0}, 0, -1, xWL] - 
       5184*z2*H[-1, {{1, 3, 1}, 0}, 0, 0, xWL] - 
       1536*z2*H[-1, {{1, 3, 1}, 0}, 0, {3, 0}, xWL] - 
       3072*z2*H[-1, {{1, 3, 1}, 0}, 0, {3, 1}, xWL] + 
       2016*z2*H[-1, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, xWL] + 
       1344*z2*H[-1, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, xWL] - 
       36864*z2*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, xWL] + 
       17280*z2*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, xWL] + 
       3456*z2*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + 
       2304*z2*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
       24576*z2*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, xWL] + 
       11520*z2*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, xWL] + 
       2304*z2*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
       1536*z2*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
       256*z2*H[-1, {{1, 3, 1}, 1}, -1, -1, xWL] - 
       768*z2*H[-1, {{1, 3, 1}, 1}, -1, 0, xWL] + 
       2048*z2*H[-1, {{1, 3, 1}, 1}, -1, {3, 0}, xWL] + 
       4096*z2*H[-1, {{1, 3, 1}, 1}, -1, {3, 1}, xWL] - 
       4224*z2*H[-1, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, xWL] - 
       2816*z2*H[-1, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, xWL] + 
       8064*z2*H[-1, {{1, 3, 1}, 1}, 0, -1, xWL] - 
       3456*z2*H[-1, {{1, 3, 1}, 1}, 0, 0, xWL] - 
       1024*z2*H[-1, {{1, 3, 1}, 1}, 0, {3, 0}, xWL] - 
       2048*z2*H[-1, {{1, 3, 1}, 1}, 0, {3, 1}, xWL] + 
       1344*z2*H[-1, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, xWL] + 
       896*z2*H[-1, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, xWL] - 
       24576*z2*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, xWL] + 
       11520*z2*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, xWL] + 
       2304*z2*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + 
       1536*z2*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
       16384*z2*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, xWL] + 
       7680*z2*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, xWL] + 
       1536*z2*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
       1024*z2*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
       512*z2*H[0, -1, -1, {3, 0}, xWL] + 1024*z2*H[0, -1, -1, {3, 1}, xWL] - 
       128*z2*H[0, -1, 0, 0, xWL] - 256*z2*H[0, -1, 0, {3, 0}, xWL] - 
       512*z2*H[0, -1, 0, {3, 1}, xWL] - 4224*z2*H[0, -1, {{1, 3, 1}, 0}, -1, 
         xWL] + 960*z2*H[0, -1, {{1, 3, 1}, 0}, 0, xWL] + 
       3456*z2*H[0, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + 
       2304*z2*H[0, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
       2816*z2*H[0, -1, {{1, 3, 1}, 1}, -1, xWL] + 
       640*z2*H[0, -1, {{1, 3, 1}, 1}, 0, xWL] + 
       2304*z2*H[0, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
       1536*z2*H[0, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
       64*z2*H[0, 0, -1, -1, xWL] + 256*z2*H[0, 0, -1, {3, 0}, xWL] + 
       512*z2*H[0, 0, -1, {3, 1}, xWL] - 800*z2*H[0, 0, 0, 0, xWL] - 
       128*z2*H[0, 0, 0, {3, 0}, xWL] - 256*z2*H[0, 0, 0, {3, 1}, xWL] - 
       4032*z2*H[0, 0, {{1, 3, 1}, 0}, -1, xWL] + 
       2400*z2*H[0, 0, {{1, 3, 1}, 0}, 0, xWL] - 
       1152*z2*H[0, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
       768*z2*H[0, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
       2688*z2*H[0, 0, {{1, 3, 1}, 1}, -1, xWL] + 
       1600*z2*H[0, 0, {{1, 3, 1}, 1}, 0, xWL] - 
       768*z2*H[0, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
       512*z2*H[0, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] - 
       192*z2*H[0, {{1, 3, 1}, 0}, -1, -1, xWL] + 
       576*z2*H[0, {{1, 3, 1}, 0}, -1, 0, xWL] - 
       1536*z2*H[0, {{1, 3, 1}, 0}, -1, {3, 0}, xWL] - 
       3072*z2*H[0, {{1, 3, 1}, 0}, -1, {3, 1}, xWL] + 
       3168*z2*H[0, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, xWL] + 
       2112*z2*H[0, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, xWL] - 
       6048*z2*H[0, {{1, 3, 1}, 0}, 0, -1, xWL] + 
       2592*z2*H[0, {{1, 3, 1}, 0}, 0, 0, xWL] + 
       768*z2*H[0, {{1, 3, 1}, 0}, 0, {3, 0}, xWL] + 
       1536*z2*H[0, {{1, 3, 1}, 0}, 0, {3, 1}, xWL] - 
       1008*z2*H[0, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, xWL] - 
       672*z2*H[0, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, xWL] + 
       18432*z2*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, xWL] - 
       8640*z2*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, xWL] - 
       1728*z2*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
       1152*z2*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
       12288*z2*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, xWL] - 
       5760*z2*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, xWL] - 
       1152*z2*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
       768*z2*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] - 
       128*z2*H[0, {{1, 3, 1}, 1}, -1, -1, xWL] + 
       384*z2*H[0, {{1, 3, 1}, 1}, -1, 0, xWL] - 
       1024*z2*H[0, {{1, 3, 1}, 1}, -1, {3, 0}, xWL] - 
       2048*z2*H[0, {{1, 3, 1}, 1}, -1, {3, 1}, xWL] + 
       2112*z2*H[0, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, xWL] + 
       1408*z2*H[0, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, xWL] - 
       4032*z2*H[0, {{1, 3, 1}, 1}, 0, -1, xWL] + 
       1728*z2*H[0, {{1, 3, 1}, 1}, 0, 0, xWL] + 
       512*z2*H[0, {{1, 3, 1}, 1}, 0, {3, 0}, xWL] + 
       1024*z2*H[0, {{1, 3, 1}, 1}, 0, {3, 1}, xWL] - 
       672*z2*H[0, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, xWL] - 
       448*z2*H[0, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, xWL] + 
       12288*z2*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, xWL] - 
       5760*z2*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, xWL] - 
       1152*z2*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
       768*z2*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
       8192*z2*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, xWL] - 
       3840*z2*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, xWL] - 
       768*z2*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
       512*z2*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] - 
       3072*H[-1, -1, -1, 0, -1, -1, xWL] + 1024*H[-1, -1, -1, 0, {3, 0}, -1, 
         xWL] - 512*H[-1, -1, -1, 0, {3, 0}, 0, xWL] + 
       2048*H[-1, -1, -1, 0, {3, 1}, -1, xWL] - 
       1024*H[-1, -1, -1, 0, {3, 1}, 0, xWL] + 
       2048*H[-1, -1, -1, {3, 0}, -1, -1, xWL] + 
       1024*H[-1, -1, -1, {3, 0}, -1, 0, xWL] - 
       6144*H[-1, -1, -1, {3, 0}, -1, {{1, 3, 1}, 0}, xWL] - 
       4096*H[-1, -1, -1, {3, 0}, -1, {{1, 3, 1}, 1}, xWL] - 
       1024*H[-1, -1, -1, {3, 0}, 0, 0, xWL] + 
       3072*H[-1, -1, -1, {3, 0}, 0, {{1, 3, 1}, 0}, xWL] + 
       2048*H[-1, -1, -1, {3, 0}, 0, {{1, 3, 1}, 1}, xWL] - 
       1024*H[-1, -1, -1, {3, 0}, {3, 0}, -1, xWL] + 
       512*H[-1, -1, -1, {3, 0}, {3, 0}, 0, xWL] - 
       2048*H[-1, -1, -1, {3, 0}, {3, 1}, -1, xWL] + 
       1024*H[-1, -1, -1, {3, 0}, {3, 1}, 0, xWL] + 
       4096*H[-1, -1, -1, {3, 1}, -1, -1, xWL] + 
       2048*H[-1, -1, -1, {3, 1}, -1, 0, xWL] - 
       12288*H[-1, -1, -1, {3, 1}, -1, {{1, 3, 1}, 0}, xWL] - 
       8192*H[-1, -1, -1, {3, 1}, -1, {{1, 3, 1}, 1}, xWL] - 
       2048*H[-1, -1, -1, {3, 1}, 0, 0, xWL] + 
       6144*H[-1, -1, -1, {3, 1}, 0, {{1, 3, 1}, 0}, xWL] + 
       4096*H[-1, -1, -1, {3, 1}, 0, {{1, 3, 1}, 1}, xWL] - 
       2048*H[-1, -1, -1, {3, 1}, {3, 0}, -1, xWL] + 
       1024*H[-1, -1, -1, {3, 1}, {3, 0}, 0, xWL] - 
       4096*H[-1, -1, -1, {3, 1}, {3, 1}, -1, xWL] + 
       2048*H[-1, -1, -1, {3, 1}, {3, 1}, 0, xWL] + 
       3072*H[-1, -1, -1, {{1, 3, 1}, 0}, -1, -1, xWL] + 
       2048*H[-1, -1, -1, {{1, 3, 1}, 1}, -1, -1, xWL] + 
       6144*H[-1, -1, 0, -1, {{1, 3, 1}, 0}, 0, xWL] + 
       4096*H[-1, -1, 0, -1, {{1, 3, 1}, 1}, 0, xWL] - 
       2304*H[-1, -1, 0, 0, -1, {{1, 3, 1}, 0}, xWL] - 
       1536*H[-1, -1, 0, 0, -1, {{1, 3, 1}, 1}, xWL] + 
       1280*H[-1, -1, 0, 0, 0, -1, xWL] + 256*H[-1, -1, 0, 0, 0, 0, xWL] - 
       2688*H[-1, -1, 0, 0, 0, {{1, 3, 1}, 0}, xWL] - 
       1792*H[-1, -1, 0, 0, 0, {{1, 3, 1}, 1}, xWL] - 
       1536*H[-1, -1, 0, 0, {{1, 3, 1}, 0}, -1, xWL] - 
       3072*H[-1, -1, 0, 0, {{1, 3, 1}, 0}, 0, xWL] + 
       11520*H[-1, -1, 0, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + 
       7680*H[-1, -1, 0, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
       1024*H[-1, -1, 0, 0, {{1, 3, 1}, 1}, -1, xWL] - 
       2048*H[-1, -1, 0, 0, {{1, 3, 1}, 1}, 0, xWL] + 
       7680*H[-1, -1, 0, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
       5120*H[-1, -1, 0, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] - 
       1024*H[-1, -1, 0, {3, 0}, -1, -1, xWL] - 
       512*H[-1, -1, 0, {3, 0}, -1, 0, xWL] + 
       3072*H[-1, -1, 0, {3, 0}, -1, {{1, 3, 1}, 0}, xWL] + 
       2048*H[-1, -1, 0, {3, 0}, -1, {{1, 3, 1}, 1}, xWL] + 
       512*H[-1, -1, 0, {3, 0}, 0, 0, xWL] - 
       1536*H[-1, -1, 0, {3, 0}, 0, {{1, 3, 1}, 0}, xWL] - 
       1024*H[-1, -1, 0, {3, 0}, 0, {{1, 3, 1}, 1}, xWL] + 
       512*H[-1, -1, 0, {3, 0}, {3, 0}, -1, xWL] - 
       256*H[-1, -1, 0, {3, 0}, {3, 0}, 0, xWL] + 
       1024*H[-1, -1, 0, {3, 0}, {3, 1}, -1, xWL] - 
       512*H[-1, -1, 0, {3, 0}, {3, 1}, 0, xWL] - 
       2048*H[-1, -1, 0, {3, 1}, -1, -1, xWL] - 
       1024*H[-1, -1, 0, {3, 1}, -1, 0, xWL] + 
       6144*H[-1, -1, 0, {3, 1}, -1, {{1, 3, 1}, 0}, xWL] + 
       4096*H[-1, -1, 0, {3, 1}, -1, {{1, 3, 1}, 1}, xWL] + 
       1024*H[-1, -1, 0, {3, 1}, 0, 0, xWL] - 
       3072*H[-1, -1, 0, {3, 1}, 0, {{1, 3, 1}, 0}, xWL] - 
       2048*H[-1, -1, 0, {3, 1}, 0, {{1, 3, 1}, 1}, xWL] + 
       1024*H[-1, -1, 0, {3, 1}, {3, 0}, -1, xWL] - 
       512*H[-1, -1, 0, {3, 1}, {3, 0}, 0, xWL] + 
       2048*H[-1, -1, 0, {3, 1}, {3, 1}, -1, xWL] - 
       1024*H[-1, -1, 0, {3, 1}, {3, 1}, 0, xWL] + 
       7680*H[-1, -1, 0, {{1, 3, 1}, 0}, -1, -1, xWL] + 
       5120*H[-1, -1, 0, {{1, 3, 1}, 1}, -1, -1, xWL] - 
       1536*H[-1, -1, {3, 0}, -1, {{1, 3, 1}, 0}, 0, xWL] - 
       1024*H[-1, -1, {3, 0}, -1, {{1, 3, 1}, 1}, 0, xWL] + 
       768*H[-1, -1, {3, 0}, 0, {{1, 3, 1}, 0}, 0, xWL] + 
       512*H[-1, -1, {3, 0}, 0, {{1, 3, 1}, 1}, 0, xWL] - 
       3072*H[-1, -1, {3, 1}, -1, {{1, 3, 1}, 0}, 0, xWL] - 
       2048*H[-1, -1, {3, 1}, -1, {{1, 3, 1}, 1}, 0, xWL] + 
       1536*H[-1, -1, {3, 1}, 0, {{1, 3, 1}, 0}, 0, xWL] + 
       1024*H[-1, -1, {3, 1}, 0, {{1, 3, 1}, 1}, 0, xWL] - 
       24576*H[-1, -1, {{1, 3, 1}, 0}, -1, -1, -1, xWL] + 
       15360*H[-1, -1, {{1, 3, 1}, 0}, -1, -1, 0, xWL] - 
       9216*H[-1, -1, {{1, 3, 1}, 0}, -1, -1, {{1, 3, 1}, 0}, xWL] - 
       6144*H[-1, -1, {{1, 3, 1}, 0}, -1, -1, {{1, 3, 1}, 1}, xWL] - 
       3072*H[-1, -1, {{1, 3, 1}, 0}, -1, 0, -1, xWL] + 
       4608*H[-1, -1, {{1, 3, 1}, 0}, -1, 0, 0, xWL] - 
       9216*H[-1, -1, {{1, 3, 1}, 0}, -1, 0, {{1, 3, 1}, 0}, xWL] - 
       6144*H[-1, -1, {{1, 3, 1}, 0}, -1, 0, {{1, 3, 1}, 1}, xWL] + 
       15360*H[-1, -1, {{1, 3, 1}, 0}, -1, {3, 0}, -1, xWL] - 
       7680*H[-1, -1, {{1, 3, 1}, 0}, -1, {3, 0}, 0, xWL] + 
       30720*H[-1, -1, {{1, 3, 1}, 0}, -1, {3, 1}, -1, xWL] - 
       15360*H[-1, -1, {{1, 3, 1}, 0}, -1, {3, 1}, 0, xWL] - 
       13824*H[-1, -1, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, 0, xWL] + 
       41472*H[-1, -1, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         xWL] + 27648*H[-1, -1, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, xWL] - 9216*H[-1, -1, {{1, 3, 1}, 0}, -1, 
         {{1, 3, 1}, 1}, 0, xWL] + 27648*H[-1, -1, {{1, 3, 1}, 0}, -1, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
       18432*H[-1, -1, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 
         xWL] + 21504*H[-1, -1, {{1, 3, 1}, 0}, 0, -1, -1, xWL] - 
       7680*H[-1, -1, {{1, 3, 1}, 0}, 0, -1, 0, xWL] - 
       9216*H[-1, -1, {{1, 3, 1}, 0}, 0, -1, {{1, 3, 1}, 0}, xWL] - 
       6144*H[-1, -1, {{1, 3, 1}, 0}, 0, -1, {{1, 3, 1}, 1}, xWL] - 
       3072*H[-1, -1, {{1, 3, 1}, 0}, 0, 0, -1, xWL] - 
       2304*H[-1, -1, {{1, 3, 1}, 0}, 0, 0, 0, xWL] + 
       11520*H[-1, -1, {{1, 3, 1}, 0}, 0, 0, {{1, 3, 1}, 0}, xWL] + 
       7680*H[-1, -1, {{1, 3, 1}, 0}, 0, 0, {{1, 3, 1}, 1}, xWL] - 
       7680*H[-1, -1, {{1, 3, 1}, 0}, 0, {3, 0}, -1, xWL] + 
       3840*H[-1, -1, {{1, 3, 1}, 0}, 0, {3, 0}, 0, xWL] - 
       15360*H[-1, -1, {{1, 3, 1}, 0}, 0, {3, 1}, -1, xWL] + 
       7680*H[-1, -1, {{1, 3, 1}, 0}, 0, {3, 1}, 0, xWL] + 
       6912*H[-1, -1, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, 0, xWL] - 
       20736*H[-1, -1, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         xWL] - 13824*H[-1, -1, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, xWL] + 4608*H[-1, -1, {{1, 3, 1}, 0}, 0, 
         {{1, 3, 1}, 1}, 0, xWL] - 13824*H[-1, -1, {{1, 3, 1}, 0}, 0, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
       9216*H[-1, -1, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 
         xWL] - 27648*H[-1, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, -1, 
         xWL] + 41472*H[-1, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, 
         {{1, 3, 1}, 0}, xWL] + 27648*H[-1, -1, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, xWL] + 
       13824*H[-1, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, -1, xWL] - 
       20736*H[-1, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, 
         xWL] - 13824*H[-1, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, 
         {{1, 3, 1}, 1}, xWL] - 18432*H[-1, -1, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, -1, -1, xWL] + 27648*H[-1, -1, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, xWL] + 
       18432*H[-1, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, 
         xWL] + 9216*H[-1, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, -1, xWL] - 
       13824*H[-1, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, 
         xWL] - 9216*H[-1, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, 
         {{1, 3, 1}, 1}, xWL] - 16384*H[-1, -1, {{1, 3, 1}, 1}, -1, -1, -1, 
         xWL] + 10240*H[-1, -1, {{1, 3, 1}, 1}, -1, -1, 0, xWL] - 
       6144*H[-1, -1, {{1, 3, 1}, 1}, -1, -1, {{1, 3, 1}, 0}, xWL] - 
       4096*H[-1, -1, {{1, 3, 1}, 1}, -1, -1, {{1, 3, 1}, 1}, xWL] - 
       2048*H[-1, -1, {{1, 3, 1}, 1}, -1, 0, -1, xWL] + 
       3072*H[-1, -1, {{1, 3, 1}, 1}, -1, 0, 0, xWL] - 
       6144*H[-1, -1, {{1, 3, 1}, 1}, -1, 0, {{1, 3, 1}, 0}, xWL] - 
       4096*H[-1, -1, {{1, 3, 1}, 1}, -1, 0, {{1, 3, 1}, 1}, xWL] + 
       10240*H[-1, -1, {{1, 3, 1}, 1}, -1, {3, 0}, -1, xWL] - 
       5120*H[-1, -1, {{1, 3, 1}, 1}, -1, {3, 0}, 0, xWL] + 
       20480*H[-1, -1, {{1, 3, 1}, 1}, -1, {3, 1}, -1, xWL] - 
       10240*H[-1, -1, {{1, 3, 1}, 1}, -1, {3, 1}, 0, xWL] - 
       9216*H[-1, -1, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, 0, xWL] + 
       27648*H[-1, -1, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         xWL] + 18432*H[-1, -1, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, xWL] - 6144*H[-1, -1, {{1, 3, 1}, 1}, -1, 
         {{1, 3, 1}, 1}, 0, xWL] + 18432*H[-1, -1, {{1, 3, 1}, 1}, -1, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
       12288*H[-1, -1, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 
         xWL] + 14336*H[-1, -1, {{1, 3, 1}, 1}, 0, -1, -1, xWL] - 
       5120*H[-1, -1, {{1, 3, 1}, 1}, 0, -1, 0, xWL] - 
       6144*H[-1, -1, {{1, 3, 1}, 1}, 0, -1, {{1, 3, 1}, 0}, xWL] - 
       4096*H[-1, -1, {{1, 3, 1}, 1}, 0, -1, {{1, 3, 1}, 1}, xWL] - 
       2048*H[-1, -1, {{1, 3, 1}, 1}, 0, 0, -1, xWL] - 
       1536*H[-1, -1, {{1, 3, 1}, 1}, 0, 0, 0, xWL] + 
       7680*H[-1, -1, {{1, 3, 1}, 1}, 0, 0, {{1, 3, 1}, 0}, xWL] + 
       5120*H[-1, -1, {{1, 3, 1}, 1}, 0, 0, {{1, 3, 1}, 1}, xWL] - 
       5120*H[-1, -1, {{1, 3, 1}, 1}, 0, {3, 0}, -1, xWL] + 
       2560*H[-1, -1, {{1, 3, 1}, 1}, 0, {3, 0}, 0, xWL] - 
       10240*H[-1, -1, {{1, 3, 1}, 1}, 0, {3, 1}, -1, xWL] + 
       5120*H[-1, -1, {{1, 3, 1}, 1}, 0, {3, 1}, 0, xWL] + 
       4608*H[-1, -1, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, 0, xWL] - 
       13824*H[-1, -1, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         xWL] - 9216*H[-1, -1, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, xWL] + 3072*H[-1, -1, {{1, 3, 1}, 1}, 0, 
         {{1, 3, 1}, 1}, 0, xWL] - 9216*H[-1, -1, {{1, 3, 1}, 1}, 0, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
       6144*H[-1, -1, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 
         xWL] - 18432*H[-1, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, -1, 
         xWL] + 27648*H[-1, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, 
         {{1, 3, 1}, 0}, xWL] + 18432*H[-1, -1, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, xWL] + 
       9216*H[-1, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, -1, xWL] - 
       13824*H[-1, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, 
         xWL] - 9216*H[-1, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, 
         {{1, 3, 1}, 1}, xWL] - 12288*H[-1, -1, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 1}, -1, -1, xWL] + 18432*H[-1, -1, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, xWL] + 
       12288*H[-1, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, 
         xWL] + 6144*H[-1, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, -1, xWL] - 
       9216*H[-1, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, 
         xWL] - 6144*H[-1, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, 
         {{1, 3, 1}, 1}, xWL] + 25600*H[-1, 0, -1, -1, -1, -1, xWL] - 
       11776*H[-1, 0, -1, -1, -1, 0, xWL] - 3072*H[-1, 0, -1, -1, -1, 
         {{1, 3, 1}, 0}, xWL] - 2048*H[-1, 0, -1, -1, -1, {{1, 3, 1}, 1}, 
         xWL] - 8704*H[-1, 0, -1, -1, 0, -1, xWL] + 
       3840*H[-1, 0, -1, -1, 0, 0, xWL] + 1536*H[-1, 0, -1, -1, 0, 
         {{1, 3, 1}, 0}, xWL] + 1024*H[-1, 0, -1, -1, 0, {{1, 3, 1}, 1}, 
         xWL] - 2048*H[-1, 0, -1, -1, {3, 0}, -1, xWL] + 
       1024*H[-1, 0, -1, -1, {3, 0}, 0, xWL] - 
       4096*H[-1, 0, -1, -1, {3, 1}, -1, xWL] + 
       2048*H[-1, 0, -1, -1, {3, 1}, 0, xWL] - 
       6144*H[-1, 0, -1, -1, {{1, 3, 1}, 0}, -1, xWL] + 
       3072*H[-1, 0, -1, -1, {{1, 3, 1}, 0}, 0, xWL] - 
       4096*H[-1, 0, -1, -1, {{1, 3, 1}, 1}, -1, xWL] + 
       2048*H[-1, 0, -1, -1, {{1, 3, 1}, 1}, 0, xWL] - 
       13824*H[-1, 0, -1, 0, -1, -1, xWL] + 1536*H[-1, 0, -1, 0, {3, 0}, -1, 
         xWL] - 768*H[-1, 0, -1, 0, {3, 0}, 0, xWL] + 
       3072*H[-1, 0, -1, 0, {3, 1}, -1, xWL] - 
       1536*H[-1, 0, -1, 0, {3, 1}, 0, xWL] - 
       9216*H[-1, 0, -1, 0, {{1, 3, 1}, 0}, 0, xWL] - 
       6144*H[-1, 0, -1, 0, {{1, 3, 1}, 1}, 0, xWL] + 
       1024*H[-1, 0, -1, {3, 0}, -1, -1, xWL] + 
       512*H[-1, 0, -1, {3, 0}, -1, 0, xWL] - 
       3072*H[-1, 0, -1, {3, 0}, -1, {{1, 3, 1}, 0}, xWL] - 
       2048*H[-1, 0, -1, {3, 0}, -1, {{1, 3, 1}, 1}, xWL] - 
       512*H[-1, 0, -1, {3, 0}, 0, 0, xWL] + 
       1536*H[-1, 0, -1, {3, 0}, 0, {{1, 3, 1}, 0}, xWL] + 
       1024*H[-1, 0, -1, {3, 0}, 0, {{1, 3, 1}, 1}, xWL] - 
       512*H[-1, 0, -1, {3, 0}, {3, 0}, -1, xWL] + 
       256*H[-1, 0, -1, {3, 0}, {3, 0}, 0, xWL] - 
       1024*H[-1, 0, -1, {3, 0}, {3, 1}, -1, xWL] + 
       512*H[-1, 0, -1, {3, 0}, {3, 1}, 0, xWL] + 
       2048*H[-1, 0, -1, {3, 1}, -1, -1, xWL] + 
       1024*H[-1, 0, -1, {3, 1}, -1, 0, xWL] - 
       6144*H[-1, 0, -1, {3, 1}, -1, {{1, 3, 1}, 0}, xWL] - 
       4096*H[-1, 0, -1, {3, 1}, -1, {{1, 3, 1}, 1}, xWL] - 
       1024*H[-1, 0, -1, {3, 1}, 0, 0, xWL] + 
       3072*H[-1, 0, -1, {3, 1}, 0, {{1, 3, 1}, 0}, xWL] + 
       2048*H[-1, 0, -1, {3, 1}, 0, {{1, 3, 1}, 1}, xWL] - 
       1024*H[-1, 0, -1, {3, 1}, {3, 0}, -1, xWL] + 
       512*H[-1, 0, -1, {3, 1}, {3, 0}, 0, xWL] - 
       2048*H[-1, 0, -1, {3, 1}, {3, 1}, -1, xWL] + 
       1024*H[-1, 0, -1, {3, 1}, {3, 1}, 0, xWL] + 
       23040*H[-1, 0, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, xWL] + 
       15360*H[-1, 0, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, xWL] + 
       15360*H[-1, 0, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, xWL] + 
       10240*H[-1, 0, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, xWL] - 
       6912*H[-1, 0, 0, -1, {{1, 3, 1}, 0}, 0, xWL] - 
       4608*H[-1, 0, 0, -1, {{1, 3, 1}, 1}, 0, xWL] - 
       4992*H[-1, 0, 0, 0, -1, {{1, 3, 1}, 0}, xWL] - 
       3328*H[-1, 0, 0, 0, -1, {{1, 3, 1}, 1}, xWL] - 
       5248*H[-1, 0, 0, 0, 0, -1, xWL] + 7872*H[-1, 0, 0, 0, 0, 
         {{1, 3, 1}, 0}, xWL] + 5248*H[-1, 0, 0, 0, 0, {{1, 3, 1}, 1}, xWL] - 
       3840*H[-1, 0, 0, 0, {{1, 3, 1}, 0}, -1, xWL] + 
       7296*H[-1, 0, 0, 0, {{1, 3, 1}, 0}, 0, xWL] - 
       16128*H[-1, 0, 0, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
       10752*H[-1, 0, 0, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
       2560*H[-1, 0, 0, 0, {{1, 3, 1}, 1}, -1, xWL] + 
       4864*H[-1, 0, 0, 0, {{1, 3, 1}, 1}, 0, xWL] - 
       10752*H[-1, 0, 0, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
       7168*H[-1, 0, 0, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] - 
       512*H[-1, 0, 0, {3, 0}, -1, -1, xWL] - 
       256*H[-1, 0, 0, {3, 0}, -1, 0, xWL] + 
       1536*H[-1, 0, 0, {3, 0}, -1, {{1, 3, 1}, 0}, xWL] + 
       1024*H[-1, 0, 0, {3, 0}, -1, {{1, 3, 1}, 1}, xWL] + 
       256*H[-1, 0, 0, {3, 0}, 0, 0, xWL] - 768*H[-1, 0, 0, {3, 0}, 0, 
         {{1, 3, 1}, 0}, xWL] - 512*H[-1, 0, 0, {3, 0}, 0, {{1, 3, 1}, 1}, 
         xWL] + 256*H[-1, 0, 0, {3, 0}, {3, 0}, -1, xWL] - 
       128*H[-1, 0, 0, {3, 0}, {3, 0}, 0, xWL] + 
       512*H[-1, 0, 0, {3, 0}, {3, 1}, -1, xWL] - 
       256*H[-1, 0, 0, {3, 0}, {3, 1}, 0, xWL] - 
       1024*H[-1, 0, 0, {3, 1}, -1, -1, xWL] - 
       512*H[-1, 0, 0, {3, 1}, -1, 0, xWL] + 
       3072*H[-1, 0, 0, {3, 1}, -1, {{1, 3, 1}, 0}, xWL] + 
       2048*H[-1, 0, 0, {3, 1}, -1, {{1, 3, 1}, 1}, xWL] + 
       512*H[-1, 0, 0, {3, 1}, 0, 0, xWL] - 1536*H[-1, 0, 0, {3, 1}, 0, 
         {{1, 3, 1}, 0}, xWL] - 1024*H[-1, 0, 0, {3, 1}, 0, {{1, 3, 1}, 1}, 
         xWL] + 512*H[-1, 0, 0, {3, 1}, {3, 0}, -1, xWL] - 
       256*H[-1, 0, 0, {3, 1}, {3, 0}, 0, xWL] + 
       1024*H[-1, 0, 0, {3, 1}, {3, 1}, -1, xWL] - 
       512*H[-1, 0, 0, {3, 1}, {3, 1}, 0, xWL] - 
       3072*H[-1, 0, 0, {{1, 3, 1}, 0}, -1, -1, xWL] - 
       11520*H[-1, 0, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, xWL] - 
       7680*H[-1, 0, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, xWL] - 
       2048*H[-1, 0, 0, {{1, 3, 1}, 1}, -1, -1, xWL] - 
       7680*H[-1, 0, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, xWL] - 
       5120*H[-1, 0, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, xWL] + 
       768*H[-1, 0, {3, 0}, -1, {{1, 3, 1}, 0}, 0, xWL] + 
       512*H[-1, 0, {3, 0}, -1, {{1, 3, 1}, 1}, 0, xWL] - 
       384*H[-1, 0, {3, 0}, 0, {{1, 3, 1}, 0}, 0, xWL] - 
       256*H[-1, 0, {3, 0}, 0, {{1, 3, 1}, 1}, 0, xWL] + 
       1536*H[-1, 0, {3, 1}, -1, {{1, 3, 1}, 0}, 0, xWL] + 
       1024*H[-1, 0, {3, 1}, -1, {{1, 3, 1}, 1}, 0, xWL] - 
       768*H[-1, 0, {3, 1}, 0, {{1, 3, 1}, 0}, 0, xWL] - 
       512*H[-1, 0, {3, 1}, 0, {{1, 3, 1}, 1}, 0, xWL] + 
       24576*H[-1, 0, {{1, 3, 1}, 0}, -1, -1, -1, xWL] - 
       7680*H[-1, 0, {{1, 3, 1}, 0}, -1, -1, 0, xWL] - 
       13824*H[-1, 0, {{1, 3, 1}, 0}, -1, -1, {{1, 3, 1}, 0}, xWL] - 
       9216*H[-1, 0, {{1, 3, 1}, 0}, -1, -1, {{1, 3, 1}, 1}, xWL] - 
       16896*H[-1, 0, {{1, 3, 1}, 0}, -1, 0, -1, xWL] + 
       3072*H[-1, 0, {{1, 3, 1}, 0}, -1, 0, 0, xWL] + 
       16128*H[-1, 0, {{1, 3, 1}, 0}, -1, 0, {{1, 3, 1}, 0}, xWL] + 
       10752*H[-1, 0, {{1, 3, 1}, 0}, -1, 0, {{1, 3, 1}, 1}, xWL] + 
       7680*H[-1, 0, {{1, 3, 1}, 0}, -1, {3, 0}, -1, xWL] - 
       3840*H[-1, 0, {{1, 3, 1}, 0}, -1, {3, 0}, 0, xWL] + 
       15360*H[-1, 0, {{1, 3, 1}, 0}, -1, {3, 1}, -1, xWL] - 
       7680*H[-1, 0, {{1, 3, 1}, 0}, -1, {3, 1}, 0, xWL] - 
       9216*H[-1, 0, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, -1, xWL] + 
       13824*H[-1, 0, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, 0, xWL] - 
       27648*H[-1, 0, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         xWL] - 18432*H[-1, 0, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, xWL] - 6144*H[-1, 0, {{1, 3, 1}, 0}, -1, 
         {{1, 3, 1}, 1}, -1, xWL] + 9216*H[-1, 0, {{1, 3, 1}, 0}, -1, 
         {{1, 3, 1}, 1}, 0, xWL] - 18432*H[-1, 0, {{1, 3, 1}, 0}, -1, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
       12288*H[-1, 0, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 
         xWL] - 15360*H[-1, 0, {{1, 3, 1}, 0}, 0, -1, -1, xWL] + 
       3840*H[-1, 0, {{1, 3, 1}, 0}, 0, -1, 0, xWL] + 
       11520*H[-1, 0, {{1, 3, 1}, 0}, 0, -1, {{1, 3, 1}, 0}, xWL] + 
       7680*H[-1, 0, {{1, 3, 1}, 0}, 0, -1, {{1, 3, 1}, 1}, xWL] + 
       9984*H[-1, 0, {{1, 3, 1}, 0}, 0, 0, -1, xWL] - 
       1536*H[-1, 0, {{1, 3, 1}, 0}, 0, 0, 0, xWL] - 
       10368*H[-1, 0, {{1, 3, 1}, 0}, 0, 0, {{1, 3, 1}, 0}, xWL] - 
       6912*H[-1, 0, {{1, 3, 1}, 0}, 0, 0, {{1, 3, 1}, 1}, xWL] - 
       3840*H[-1, 0, {{1, 3, 1}, 0}, 0, {3, 0}, -1, xWL] + 
       1920*H[-1, 0, {{1, 3, 1}, 0}, 0, {3, 0}, 0, xWL] - 
       7680*H[-1, 0, {{1, 3, 1}, 0}, 0, {3, 1}, -1, xWL] + 
       3840*H[-1, 0, {{1, 3, 1}, 0}, 0, {3, 1}, 0, xWL] + 
       4608*H[-1, 0, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, -1, xWL] - 
       6912*H[-1, 0, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, 0, xWL] + 
       13824*H[-1, 0, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         xWL] + 9216*H[-1, 0, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, xWL] + 3072*H[-1, 0, {{1, 3, 1}, 0}, 0, 
         {{1, 3, 1}, 1}, -1, xWL] - 4608*H[-1, 0, {{1, 3, 1}, 0}, 0, 
         {{1, 3, 1}, 1}, 0, xWL] + 9216*H[-1, 0, {{1, 3, 1}, 0}, 0, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
       6144*H[-1, 0, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 
         xWL] + 9216*H[-1, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, -1, xWL] - 
       13824*H[-1, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, 
         xWL] - 9216*H[-1, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, 
         {{1, 3, 1}, 1}, xWL] - 4608*H[-1, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         0, -1, xWL] + 6912*H[-1, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, 
         {{1, 3, 1}, 0}, xWL] + 4608*H[-1, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         0, {{1, 3, 1}, 1}, xWL] + 6144*H[-1, 0, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, -1, -1, xWL] - 9216*H[-1, 0, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, xWL] - 
       6144*H[-1, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, 
         xWL] - 3072*H[-1, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, -1, xWL] + 
       4608*H[-1, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, 
         xWL] + 3072*H[-1, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, 
         {{1, 3, 1}, 1}, xWL] + 16384*H[-1, 0, {{1, 3, 1}, 1}, -1, -1, -1, 
         xWL] - 5120*H[-1, 0, {{1, 3, 1}, 1}, -1, -1, 0, xWL] - 
       9216*H[-1, 0, {{1, 3, 1}, 1}, -1, -1, {{1, 3, 1}, 0}, xWL] - 
       6144*H[-1, 0, {{1, 3, 1}, 1}, -1, -1, {{1, 3, 1}, 1}, xWL] - 
       11264*H[-1, 0, {{1, 3, 1}, 1}, -1, 0, -1, xWL] + 
       2048*H[-1, 0, {{1, 3, 1}, 1}, -1, 0, 0, xWL] + 
       10752*H[-1, 0, {{1, 3, 1}, 1}, -1, 0, {{1, 3, 1}, 0}, xWL] + 
       7168*H[-1, 0, {{1, 3, 1}, 1}, -1, 0, {{1, 3, 1}, 1}, xWL] + 
       5120*H[-1, 0, {{1, 3, 1}, 1}, -1, {3, 0}, -1, xWL] - 
       2560*H[-1, 0, {{1, 3, 1}, 1}, -1, {3, 0}, 0, xWL] + 
       10240*H[-1, 0, {{1, 3, 1}, 1}, -1, {3, 1}, -1, xWL] - 
       5120*H[-1, 0, {{1, 3, 1}, 1}, -1, {3, 1}, 0, xWL] - 
       6144*H[-1, 0, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, -1, xWL] + 
       9216*H[-1, 0, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, 0, xWL] - 
       18432*H[-1, 0, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         xWL] - 12288*H[-1, 0, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, xWL] - 4096*H[-1, 0, {{1, 3, 1}, 1}, -1, 
         {{1, 3, 1}, 1}, -1, xWL] + 6144*H[-1, 0, {{1, 3, 1}, 1}, -1, 
         {{1, 3, 1}, 1}, 0, xWL] - 12288*H[-1, 0, {{1, 3, 1}, 1}, -1, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
       8192*H[-1, 0, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 
         xWL] - 10240*H[-1, 0, {{1, 3, 1}, 1}, 0, -1, -1, xWL] + 
       2560*H[-1, 0, {{1, 3, 1}, 1}, 0, -1, 0, xWL] + 
       7680*H[-1, 0, {{1, 3, 1}, 1}, 0, -1, {{1, 3, 1}, 0}, xWL] + 
       5120*H[-1, 0, {{1, 3, 1}, 1}, 0, -1, {{1, 3, 1}, 1}, xWL] + 
       6656*H[-1, 0, {{1, 3, 1}, 1}, 0, 0, -1, xWL] - 
       1024*H[-1, 0, {{1, 3, 1}, 1}, 0, 0, 0, xWL] - 
       6912*H[-1, 0, {{1, 3, 1}, 1}, 0, 0, {{1, 3, 1}, 0}, xWL] - 
       4608*H[-1, 0, {{1, 3, 1}, 1}, 0, 0, {{1, 3, 1}, 1}, xWL] - 
       2560*H[-1, 0, {{1, 3, 1}, 1}, 0, {3, 0}, -1, xWL] + 
       1280*H[-1, 0, {{1, 3, 1}, 1}, 0, {3, 0}, 0, xWL] - 
       5120*H[-1, 0, {{1, 3, 1}, 1}, 0, {3, 1}, -1, xWL] + 
       2560*H[-1, 0, {{1, 3, 1}, 1}, 0, {3, 1}, 0, xWL] + 
       3072*H[-1, 0, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, -1, xWL] - 
       4608*H[-1, 0, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, 0, xWL] + 
       9216*H[-1, 0, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         xWL] + 6144*H[-1, 0, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, xWL] + 2048*H[-1, 0, {{1, 3, 1}, 1}, 0, 
         {{1, 3, 1}, 1}, -1, xWL] - 3072*H[-1, 0, {{1, 3, 1}, 1}, 0, 
         {{1, 3, 1}, 1}, 0, xWL] + 6144*H[-1, 0, {{1, 3, 1}, 1}, 0, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
       4096*H[-1, 0, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 
         xWL] + 6144*H[-1, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, -1, xWL] - 
       9216*H[-1, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, 
         xWL] - 6144*H[-1, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, 
         {{1, 3, 1}, 1}, xWL] - 3072*H[-1, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 
         0, -1, xWL] + 4608*H[-1, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, 
         {{1, 3, 1}, 0}, xWL] + 3072*H[-1, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 
         0, {{1, 3, 1}, 1}, xWL] + 4096*H[-1, 0, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 1}, -1, -1, xWL] - 6144*H[-1, 0, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, xWL] - 
       4096*H[-1, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, 
         xWL] - 2048*H[-1, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, -1, xWL] + 
       3072*H[-1, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, 
         xWL] + 2048*H[-1, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, 
         {{1, 3, 1}, 1}, xWL] - 76800*H[-1, {{1, 3, 1}, 0}, -1, -1, -1, -1, 
         xWL] + 35328*H[-1, {{1, 3, 1}, 0}, -1, -1, -1, 0, xWL] + 
       9216*H[-1, {{1, 3, 1}, 0}, -1, -1, -1, {{1, 3, 1}, 0}, xWL] + 
       6144*H[-1, {{1, 3, 1}, 0}, -1, -1, -1, {{1, 3, 1}, 1}, xWL] + 
       26112*H[-1, {{1, 3, 1}, 0}, -1, -1, 0, -1, xWL] - 
       11520*H[-1, {{1, 3, 1}, 0}, -1, -1, 0, 0, xWL] - 
       4608*H[-1, {{1, 3, 1}, 0}, -1, -1, 0, {{1, 3, 1}, 0}, xWL] - 
       3072*H[-1, {{1, 3, 1}, 0}, -1, -1, 0, {{1, 3, 1}, 1}, xWL] + 
       6144*H[-1, {{1, 3, 1}, 0}, -1, -1, {3, 0}, -1, xWL] - 
       3072*H[-1, {{1, 3, 1}, 0}, -1, -1, {3, 0}, 0, xWL] + 
       12288*H[-1, {{1, 3, 1}, 0}, -1, -1, {3, 1}, -1, xWL] - 
       6144*H[-1, {{1, 3, 1}, 0}, -1, -1, {3, 1}, 0, xWL] + 
       18432*H[-1, {{1, 3, 1}, 0}, -1, -1, {{1, 3, 1}, 0}, -1, xWL] - 
       9216*H[-1, {{1, 3, 1}, 0}, -1, -1, {{1, 3, 1}, 0}, 0, xWL] + 
       12288*H[-1, {{1, 3, 1}, 0}, -1, -1, {{1, 3, 1}, 1}, -1, xWL] - 
       6144*H[-1, {{1, 3, 1}, 0}, -1, -1, {{1, 3, 1}, 1}, 0, xWL] + 
       46080*H[-1, {{1, 3, 1}, 0}, -1, 0, -1, -1, xWL] - 
       15360*H[-1, {{1, 3, 1}, 0}, -1, 0, -1, 0, xWL] - 
       23040*H[-1, {{1, 3, 1}, 0}, -1, 0, -1, {{1, 3, 1}, 0}, xWL] - 
       15360*H[-1, {{1, 3, 1}, 0}, -1, 0, -1, {{1, 3, 1}, 1}, xWL] - 
       10752*H[-1, {{1, 3, 1}, 0}, -1, 0, 0, -1, xWL] - 
       4608*H[-1, {{1, 3, 1}, 0}, -1, 0, 0, 0, xWL] + 
       29952*H[-1, {{1, 3, 1}, 0}, -1, 0, 0, {{1, 3, 1}, 0}, xWL] + 
       19968*H[-1, {{1, 3, 1}, 0}, -1, 0, 0, {{1, 3, 1}, 1}, xWL] - 
       6144*H[-1, {{1, 3, 1}, 0}, -1, 0, {3, 0}, -1, xWL] + 
       3072*H[-1, {{1, 3, 1}, 0}, -1, 0, {3, 0}, 0, xWL] - 
       12288*H[-1, {{1, 3, 1}, 0}, -1, 0, {3, 1}, -1, xWL] + 
       6144*H[-1, {{1, 3, 1}, 0}, -1, 0, {3, 1}, 0, xWL] - 
       18432*H[-1, {{1, 3, 1}, 0}, -1, 0, {{1, 3, 1}, 0}, -1, xWL] + 
       27648*H[-1, {{1, 3, 1}, 0}, -1, 0, {{1, 3, 1}, 0}, 0, xWL] - 
       55296*H[-1, {{1, 3, 1}, 0}, -1, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         xWL] - 36864*H[-1, {{1, 3, 1}, 0}, -1, 0, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, xWL] - 12288*H[-1, {{1, 3, 1}, 0}, -1, 0, 
         {{1, 3, 1}, 1}, -1, xWL] + 18432*H[-1, {{1, 3, 1}, 0}, -1, 0, 
         {{1, 3, 1}, 1}, 0, xWL] - 36864*H[-1, {{1, 3, 1}, 0}, -1, 0, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
       24576*H[-1, {{1, 3, 1}, 0}, -1, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 
         xWL] - 6144*H[-1, {{1, 3, 1}, 0}, -1, {3, 0}, -1, -1, xWL] - 
       3072*H[-1, {{1, 3, 1}, 0}, -1, {3, 0}, -1, 0, xWL] + 
       18432*H[-1, {{1, 3, 1}, 0}, -1, {3, 0}, -1, {{1, 3, 1}, 0}, xWL] + 
       12288*H[-1, {{1, 3, 1}, 0}, -1, {3, 0}, -1, {{1, 3, 1}, 1}, xWL] + 
       3072*H[-1, {{1, 3, 1}, 0}, -1, {3, 0}, 0, 0, xWL] - 
       9216*H[-1, {{1, 3, 1}, 0}, -1, {3, 0}, 0, {{1, 3, 1}, 0}, xWL] - 
       6144*H[-1, {{1, 3, 1}, 0}, -1, {3, 0}, 0, {{1, 3, 1}, 1}, xWL] + 
       3072*H[-1, {{1, 3, 1}, 0}, -1, {3, 0}, {3, 0}, -1, xWL] - 
       1536*H[-1, {{1, 3, 1}, 0}, -1, {3, 0}, {3, 0}, 0, xWL] + 
       6144*H[-1, {{1, 3, 1}, 0}, -1, {3, 0}, {3, 1}, -1, xWL] - 
       3072*H[-1, {{1, 3, 1}, 0}, -1, {3, 0}, {3, 1}, 0, xWL] - 
       12288*H[-1, {{1, 3, 1}, 0}, -1, {3, 1}, -1, -1, xWL] - 
       6144*H[-1, {{1, 3, 1}, 0}, -1, {3, 1}, -1, 0, xWL] + 
       36864*H[-1, {{1, 3, 1}, 0}, -1, {3, 1}, -1, {{1, 3, 1}, 0}, xWL] + 
       24576*H[-1, {{1, 3, 1}, 0}, -1, {3, 1}, -1, {{1, 3, 1}, 1}, xWL] + 
       6144*H[-1, {{1, 3, 1}, 0}, -1, {3, 1}, 0, 0, xWL] - 
       18432*H[-1, {{1, 3, 1}, 0}, -1, {3, 1}, 0, {{1, 3, 1}, 0}, xWL] - 
       12288*H[-1, {{1, 3, 1}, 0}, -1, {3, 1}, 0, {{1, 3, 1}, 1}, xWL] + 
       6144*H[-1, {{1, 3, 1}, 0}, -1, {3, 1}, {3, 0}, -1, xWL] - 
       3072*H[-1, {{1, 3, 1}, 0}, -1, {3, 1}, {3, 0}, 0, xWL] + 
       12288*H[-1, {{1, 3, 1}, 0}, -1, {3, 1}, {3, 1}, -1, xWL] - 
       6144*H[-1, {{1, 3, 1}, 0}, -1, {3, 1}, {3, 1}, 0, xWL] - 
       4608*H[-1, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, -1, -1, xWL] + 
       2304*H[-1, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, -1, 0, xWL] - 
       6912*H[-1, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, 0, -1, xWL] + 
       21888*H[-1, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, 0, 0, xWL] - 
       55296*H[-1, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, 
         xWL] - 36864*H[-1, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, 0, 
         {{1, 3, 1}, 1}, xWL] + 27648*H[-1, {{1, 3, 1}, 0}, -1, 
         {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, xWL] - 
       69120*H[-1, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, 
         xWL] + 165888*H[-1, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + 
       110592*H[-1, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, xWL] + 18432*H[-1, {{1, 3, 1}, 0}, -1, 
         {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, xWL] - 
       46080*H[-1, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, 
         xWL] + 110592*H[-1, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
       73728*H[-1, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 1}, xWL] - 3072*H[-1, {{1, 3, 1}, 0}, -1, 
         {{1, 3, 1}, 1}, -1, -1, xWL] + 1536*H[-1, {{1, 3, 1}, 0}, -1, 
         {{1, 3, 1}, 1}, -1, 0, xWL] - 4608*H[-1, {{1, 3, 1}, 0}, -1, 
         {{1, 3, 1}, 1}, 0, -1, xWL] + 14592*H[-1, {{1, 3, 1}, 0}, -1, 
         {{1, 3, 1}, 1}, 0, 0, xWL] - 36864*H[-1, {{1, 3, 1}, 0}, -1, 
         {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, xWL] - 
       24576*H[-1, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, 
         xWL] + 18432*H[-1, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 0}, -1, xWL] - 46080*H[-1, {{1, 3, 1}, 0}, -1, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, xWL] + 
       110592*H[-1, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 0}, xWL] + 73728*H[-1, {{1, 3, 1}, 0}, -1, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
       12288*H[-1, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, 
         xWL] - 30720*H[-1, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 1}, 0, xWL] + 73728*H[-1, {{1, 3, 1}, 0}, -1, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
       49152*H[-1, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 1}, xWL] + 50688*H[-1, {{1, 3, 1}, 0}, 0, -1, -1, -1, 
         xWL] - 17664*H[-1, {{1, 3, 1}, 0}, 0, -1, -1, 0, xWL] - 
       23040*H[-1, {{1, 3, 1}, 0}, 0, -1, -1, {{1, 3, 1}, 0}, xWL] - 
       15360*H[-1, {{1, 3, 1}, 0}, 0, -1, -1, {{1, 3, 1}, 1}, xWL] - 
       31488*H[-1, {{1, 3, 1}, 0}, 0, -1, 0, -1, xWL] + 
       11136*H[-1, {{1, 3, 1}, 0}, 0, -1, 0, 0, xWL] + 
       13824*H[-1, {{1, 3, 1}, 0}, 0, -1, 0, {{1, 3, 1}, 0}, xWL] + 
       9216*H[-1, {{1, 3, 1}, 0}, 0, -1, 0, {{1, 3, 1}, 1}, xWL] + 
       12288*H[-1, {{1, 3, 1}, 0}, 0, -1, {3, 0}, -1, xWL] - 
       6144*H[-1, {{1, 3, 1}, 0}, 0, -1, {3, 0}, 0, xWL] + 
       24576*H[-1, {{1, 3, 1}, 0}, 0, -1, {3, 1}, -1, xWL] - 
       12288*H[-1, {{1, 3, 1}, 0}, 0, -1, {3, 1}, 0, xWL] - 
       18432*H[-1, {{1, 3, 1}, 0}, 0, -1, {{1, 3, 1}, 0}, -1, xWL] + 
       11520*H[-1, {{1, 3, 1}, 0}, 0, -1, {{1, 3, 1}, 0}, 0, xWL] - 
       6912*H[-1, {{1, 3, 1}, 0}, 0, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         xWL] - 4608*H[-1, {{1, 3, 1}, 0}, 0, -1, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, xWL] - 12288*H[-1, {{1, 3, 1}, 0}, 0, -1, 
         {{1, 3, 1}, 1}, -1, xWL] + 7680*H[-1, {{1, 3, 1}, 0}, 0, -1, 
         {{1, 3, 1}, 1}, 0, xWL] - 4608*H[-1, {{1, 3, 1}, 0}, 0, -1, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
       3072*H[-1, {{1, 3, 1}, 0}, 0, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 
         xWL] - 27648*H[-1, {{1, 3, 1}, 0}, 0, 0, -1, -1, xWL] + 
       7680*H[-1, {{1, 3, 1}, 0}, 0, 0, -1, 0, xWL] + 
       18432*H[-1, {{1, 3, 1}, 0}, 0, 0, -1, {{1, 3, 1}, 0}, xWL] + 
       12288*H[-1, {{1, 3, 1}, 0}, 0, 0, -1, {{1, 3, 1}, 1}, xWL] + 
       13824*H[-1, {{1, 3, 1}, 0}, 0, 0, 0, -1, xWL] - 
       384*H[-1, {{1, 3, 1}, 0}, 0, 0, 0, 0, xWL] - 
       19584*H[-1, {{1, 3, 1}, 0}, 0, 0, 0, {{1, 3, 1}, 0}, xWL] - 
       13056*H[-1, {{1, 3, 1}, 0}, 0, 0, 0, {{1, 3, 1}, 1}, xWL] - 
       4608*H[-1, {{1, 3, 1}, 0}, 0, 0, {3, 0}, -1, xWL] + 
       2304*H[-1, {{1, 3, 1}, 0}, 0, 0, {3, 0}, 0, xWL] - 
       9216*H[-1, {{1, 3, 1}, 0}, 0, 0, {3, 1}, -1, xWL] + 
       4608*H[-1, {{1, 3, 1}, 0}, 0, 0, {3, 1}, 0, xWL] + 
       13824*H[-1, {{1, 3, 1}, 0}, 0, 0, {{1, 3, 1}, 0}, -1, xWL] - 
       17280*H[-1, {{1, 3, 1}, 0}, 0, 0, {{1, 3, 1}, 0}, 0, xWL] + 
       31104*H[-1, {{1, 3, 1}, 0}, 0, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         xWL] + 20736*H[-1, {{1, 3, 1}, 0}, 0, 0, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, xWL] + 9216*H[-1, {{1, 3, 1}, 0}, 0, 0, 
         {{1, 3, 1}, 1}, -1, xWL] - 11520*H[-1, {{1, 3, 1}, 0}, 0, 0, 
         {{1, 3, 1}, 1}, 0, xWL] + 20736*H[-1, {{1, 3, 1}, 0}, 0, 0, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
       13824*H[-1, {{1, 3, 1}, 0}, 0, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 
         xWL] + 3072*H[-1, {{1, 3, 1}, 0}, 0, {3, 0}, -1, -1, xWL] + 
       1536*H[-1, {{1, 3, 1}, 0}, 0, {3, 0}, -1, 0, xWL] - 
       9216*H[-1, {{1, 3, 1}, 0}, 0, {3, 0}, -1, {{1, 3, 1}, 0}, xWL] - 
       6144*H[-1, {{1, 3, 1}, 0}, 0, {3, 0}, -1, {{1, 3, 1}, 1}, xWL] - 
       1536*H[-1, {{1, 3, 1}, 0}, 0, {3, 0}, 0, 0, xWL] + 
       4608*H[-1, {{1, 3, 1}, 0}, 0, {3, 0}, 0, {{1, 3, 1}, 0}, xWL] + 
       3072*H[-1, {{1, 3, 1}, 0}, 0, {3, 0}, 0, {{1, 3, 1}, 1}, xWL] - 
       1536*H[-1, {{1, 3, 1}, 0}, 0, {3, 0}, {3, 0}, -1, xWL] + 
       768*H[-1, {{1, 3, 1}, 0}, 0, {3, 0}, {3, 0}, 0, xWL] - 
       3072*H[-1, {{1, 3, 1}, 0}, 0, {3, 0}, {3, 1}, -1, xWL] + 
       1536*H[-1, {{1, 3, 1}, 0}, 0, {3, 0}, {3, 1}, 0, xWL] + 
       6144*H[-1, {{1, 3, 1}, 0}, 0, {3, 1}, -1, -1, xWL] + 
       3072*H[-1, {{1, 3, 1}, 0}, 0, {3, 1}, -1, 0, xWL] - 
       18432*H[-1, {{1, 3, 1}, 0}, 0, {3, 1}, -1, {{1, 3, 1}, 0}, xWL] - 
       12288*H[-1, {{1, 3, 1}, 0}, 0, {3, 1}, -1, {{1, 3, 1}, 1}, xWL] - 
       3072*H[-1, {{1, 3, 1}, 0}, 0, {3, 1}, 0, 0, xWL] + 
       9216*H[-1, {{1, 3, 1}, 0}, 0, {3, 1}, 0, {{1, 3, 1}, 0}, xWL] + 
       6144*H[-1, {{1, 3, 1}, 0}, 0, {3, 1}, 0, {{1, 3, 1}, 1}, xWL] - 
       3072*H[-1, {{1, 3, 1}, 0}, 0, {3, 1}, {3, 0}, -1, xWL] + 
       1536*H[-1, {{1, 3, 1}, 0}, 0, {3, 1}, {3, 0}, 0, xWL] - 
       6144*H[-1, {{1, 3, 1}, 0}, 0, {3, 1}, {3, 1}, -1, xWL] + 
       3072*H[-1, {{1, 3, 1}, 0}, 0, {3, 1}, {3, 1}, 0, xWL] - 
       2304*H[-1, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, -1, -1, xWL] - 
       1152*H[-1, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, -1, 0, xWL] + 
       6912*H[-1, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, 
         xWL] + 4608*H[-1, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, -1, 
         {{1, 3, 1}, 1}, xWL] + 5760*H[-1, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, 
         0, -1, xWL] - 10944*H[-1, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, 0, 0, 
         xWL] + 24192*H[-1, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, 0, 
         {{1, 3, 1}, 0}, xWL] + 16128*H[-1, {{1, 3, 1}, 0}, 0, 
         {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, xWL] - 
       13824*H[-1, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, 
         xWL] + 34560*H[-1, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 0}, 0, xWL] - 82944*H[-1, {{1, 3, 1}, 0}, 0, 
         {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
       55296*H[-1, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, xWL] - 9216*H[-1, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, -1, xWL] + 23040*H[-1, {{1, 3, 1}, 0}, 0, 
         {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, xWL] - 
       55296*H[-1, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 0}, xWL] - 36864*H[-1, {{1, 3, 1}, 0}, 0, 
         {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] - 
       1536*H[-1, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, -1, -1, xWL] - 
       768*H[-1, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, -1, 0, xWL] + 
       4608*H[-1, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, 
         xWL] + 3072*H[-1, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, -1, 
         {{1, 3, 1}, 1}, xWL] + 3840*H[-1, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, 
         0, -1, xWL] - 7296*H[-1, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, 0, 0, 
         xWL] + 16128*H[-1, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, 0, 
         {{1, 3, 1}, 0}, xWL] + 10752*H[-1, {{1, 3, 1}, 0}, 0, 
         {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, xWL] - 
       9216*H[-1, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, 
         xWL] + 23040*H[-1, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 0}, 0, xWL] - 55296*H[-1, {{1, 3, 1}, 0}, 0, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
       36864*H[-1, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, xWL] - 6144*H[-1, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 1}, -1, xWL] + 15360*H[-1, {{1, 3, 1}, 0}, 0, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, xWL] - 
       36864*H[-1, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 0}, xWL] - 24576*H[-1, {{1, 3, 1}, 0}, 0, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] - 
       36864*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, -1, -1, xWL] + 
       55296*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, -1, {{1, 3, 1}, 0}, 
         xWL] + 36864*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, -1, 
         {{1, 3, 1}, 1}, xWL] + 55296*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         -1, 0, -1, xWL] - 16128*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, 0, 
         0, xWL] - 34560*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, 0, 
         {{1, 3, 1}, 0}, xWL] - 23040*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         -1, 0, {{1, 3, 1}, 1}, xWL] - 46080*H[-1, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 0}, -1, {3, 0}, -1, xWL] + 
       23040*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, {3, 0}, 0, xWL] - 
       92160*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, {3, 1}, -1, xWL] + 
       46080*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, {3, 1}, 0, xWL] + 
       27648*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, -1, 
         xWL] - 20736*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, 
         {{1, 3, 1}, 0}, 0, xWL] + 20736*H[-1, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + 
       13824*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, xWL] + 18432*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         -1, {{1, 3, 1}, 1}, -1, xWL] - 13824*H[-1, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, 0, xWL] + 
       13824*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 0}, xWL] + 9216*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
       13824*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, -1, -1, xWL] - 
       20736*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, -1, {{1, 3, 1}, 0}, 
         xWL] - 13824*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, -1, 
         {{1, 3, 1}, 1}, xWL] - 25344*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         0, 0, -1, xWL] + 8064*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, 0, 0, 
         xWL] + 13824*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, 0, 
         {{1, 3, 1}, 0}, xWL] + 9216*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, 
         0, {{1, 3, 1}, 1}, xWL] + 23040*H[-1, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 0}, 0, {3, 0}, -1, xWL] - 
       11520*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, {3, 0}, 0, xWL] + 
       46080*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, {3, 1}, -1, xWL] - 
       23040*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, {3, 1}, 0, xWL] - 
       13824*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, -1, 
         xWL] + 10368*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, 
         {{1, 3, 1}, 0}, 0, xWL] - 10368*H[-1, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
       6912*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, xWL] - 9216*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, 
         {{1, 3, 1}, 1}, -1, xWL] + 6912*H[-1, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, 0, xWL] - 
       6912*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 0}, xWL] - 4608*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
       13824*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, -1, 
         xWL] - 20736*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         -1, {{1, 3, 1}, 0}, xWL] - 13824*H[-1, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, xWL] - 
       6912*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, -1, 
         xWL] + 10368*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         0, {{1, 3, 1}, 0}, xWL] + 6912*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, xWL] + 
       9216*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, -1, 
         xWL] - 13824*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 
         -1, {{1, 3, 1}, 0}, xWL] - 9216*H[-1, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, xWL] - 
       4608*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, -1, 
         xWL] + 6912*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, 
         {{1, 3, 1}, 0}, xWL] + 4608*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, xWL] - 
       24576*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, -1, -1, xWL] + 
       36864*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, -1, {{1, 3, 1}, 0}, 
         xWL] + 24576*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, -1, 
         {{1, 3, 1}, 1}, xWL] + 36864*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 
         -1, 0, -1, xWL] - 10752*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, 0, 
         0, xWL] - 23040*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, 0, 
         {{1, 3, 1}, 0}, xWL] - 15360*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 
         -1, 0, {{1, 3, 1}, 1}, xWL] - 30720*H[-1, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, -1, {3, 0}, -1, xWL] + 
       15360*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, {3, 0}, 0, xWL] - 
       61440*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, {3, 1}, -1, xWL] + 
       30720*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, {3, 1}, 0, xWL] + 
       18432*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, -1, 
         xWL] - 13824*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, 
         {{1, 3, 1}, 0}, 0, xWL] + 13824*H[-1, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + 
       9216*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, xWL] + 12288*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 
         -1, {{1, 3, 1}, 1}, -1, xWL] - 9216*H[-1, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, 0, xWL] + 
       9216*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 0}, xWL] + 6144*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 
         -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
       9216*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, -1, -1, xWL] - 
       13824*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, -1, {{1, 3, 1}, 0}, 
         xWL] - 9216*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, -1, 
         {{1, 3, 1}, 1}, xWL] - 16896*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 
         0, 0, -1, xWL] + 5376*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, 0, 0, 
         xWL] + 9216*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, 0, 
         {{1, 3, 1}, 0}, xWL] + 6144*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, 
         0, {{1, 3, 1}, 1}, xWL] + 15360*H[-1, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, 0, {3, 0}, -1, xWL] - 
       7680*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, {3, 0}, 0, xWL] + 
       30720*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, {3, 1}, -1, xWL] - 
       15360*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, {3, 1}, 0, xWL] - 
       9216*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, -1, 
         xWL] + 6912*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, 
         0, xWL] - 6912*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, 
         {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
       4608*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, xWL] - 6144*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, 
         {{1, 3, 1}, 1}, -1, xWL] + 4608*H[-1, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, 0, xWL] - 
       4608*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 0}, xWL] - 3072*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
       9216*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, -1, 
         xWL] - 13824*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 
         -1, {{1, 3, 1}, 0}, xWL] - 9216*H[-1, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, xWL] - 
       4608*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, -1, 
         xWL] + 6912*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, 
         {{1, 3, 1}, 0}, xWL] + 4608*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, xWL] + 
       6144*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, -1, 
         xWL] - 9216*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 
         -1, {{1, 3, 1}, 0}, xWL] - 6144*H[-1, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, xWL] - 
       3072*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, -1, 
         xWL] + 4608*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, 
         {{1, 3, 1}, 0}, xWL] + 3072*H[-1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, xWL] - 
       51200*H[-1, {{1, 3, 1}, 1}, -1, -1, -1, -1, xWL] + 
       23552*H[-1, {{1, 3, 1}, 1}, -1, -1, -1, 0, xWL] + 
       6144*H[-1, {{1, 3, 1}, 1}, -1, -1, -1, {{1, 3, 1}, 0}, xWL] + 
       4096*H[-1, {{1, 3, 1}, 1}, -1, -1, -1, {{1, 3, 1}, 1}, xWL] + 
       17408*H[-1, {{1, 3, 1}, 1}, -1, -1, 0, -1, xWL] - 
       7680*H[-1, {{1, 3, 1}, 1}, -1, -1, 0, 0, xWL] - 
       3072*H[-1, {{1, 3, 1}, 1}, -1, -1, 0, {{1, 3, 1}, 0}, xWL] - 
       2048*H[-1, {{1, 3, 1}, 1}, -1, -1, 0, {{1, 3, 1}, 1}, xWL] + 
       4096*H[-1, {{1, 3, 1}, 1}, -1, -1, {3, 0}, -1, xWL] - 
       2048*H[-1, {{1, 3, 1}, 1}, -1, -1, {3, 0}, 0, xWL] + 
       8192*H[-1, {{1, 3, 1}, 1}, -1, -1, {3, 1}, -1, xWL] - 
       4096*H[-1, {{1, 3, 1}, 1}, -1, -1, {3, 1}, 0, xWL] + 
       12288*H[-1, {{1, 3, 1}, 1}, -1, -1, {{1, 3, 1}, 0}, -1, xWL] - 
       6144*H[-1, {{1, 3, 1}, 1}, -1, -1, {{1, 3, 1}, 0}, 0, xWL] + 
       8192*H[-1, {{1, 3, 1}, 1}, -1, -1, {{1, 3, 1}, 1}, -1, xWL] - 
       4096*H[-1, {{1, 3, 1}, 1}, -1, -1, {{1, 3, 1}, 1}, 0, xWL] + 
       30720*H[-1, {{1, 3, 1}, 1}, -1, 0, -1, -1, xWL] - 
       10240*H[-1, {{1, 3, 1}, 1}, -1, 0, -1, 0, xWL] - 
       15360*H[-1, {{1, 3, 1}, 1}, -1, 0, -1, {{1, 3, 1}, 0}, xWL] - 
       10240*H[-1, {{1, 3, 1}, 1}, -1, 0, -1, {{1, 3, 1}, 1}, xWL] - 
       7168*H[-1, {{1, 3, 1}, 1}, -1, 0, 0, -1, xWL] - 
       3072*H[-1, {{1, 3, 1}, 1}, -1, 0, 0, 0, xWL] + 
       19968*H[-1, {{1, 3, 1}, 1}, -1, 0, 0, {{1, 3, 1}, 0}, xWL] + 
       13312*H[-1, {{1, 3, 1}, 1}, -1, 0, 0, {{1, 3, 1}, 1}, xWL] - 
       4096*H[-1, {{1, 3, 1}, 1}, -1, 0, {3, 0}, -1, xWL] + 
       2048*H[-1, {{1, 3, 1}, 1}, -1, 0, {3, 0}, 0, xWL] - 
       8192*H[-1, {{1, 3, 1}, 1}, -1, 0, {3, 1}, -1, xWL] + 
       4096*H[-1, {{1, 3, 1}, 1}, -1, 0, {3, 1}, 0, xWL] - 
       12288*H[-1, {{1, 3, 1}, 1}, -1, 0, {{1, 3, 1}, 0}, -1, xWL] + 
       18432*H[-1, {{1, 3, 1}, 1}, -1, 0, {{1, 3, 1}, 0}, 0, xWL] - 
       36864*H[-1, {{1, 3, 1}, 1}, -1, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         xWL] - 24576*H[-1, {{1, 3, 1}, 1}, -1, 0, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, xWL] - 8192*H[-1, {{1, 3, 1}, 1}, -1, 0, 
         {{1, 3, 1}, 1}, -1, xWL] + 12288*H[-1, {{1, 3, 1}, 1}, -1, 0, 
         {{1, 3, 1}, 1}, 0, xWL] - 24576*H[-1, {{1, 3, 1}, 1}, -1, 0, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
       16384*H[-1, {{1, 3, 1}, 1}, -1, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 
         xWL] - 4096*H[-1, {{1, 3, 1}, 1}, -1, {3, 0}, -1, -1, xWL] - 
       2048*H[-1, {{1, 3, 1}, 1}, -1, {3, 0}, -1, 0, xWL] + 
       12288*H[-1, {{1, 3, 1}, 1}, -1, {3, 0}, -1, {{1, 3, 1}, 0}, xWL] + 
       8192*H[-1, {{1, 3, 1}, 1}, -1, {3, 0}, -1, {{1, 3, 1}, 1}, xWL] + 
       2048*H[-1, {{1, 3, 1}, 1}, -1, {3, 0}, 0, 0, xWL] - 
       6144*H[-1, {{1, 3, 1}, 1}, -1, {3, 0}, 0, {{1, 3, 1}, 0}, xWL] - 
       4096*H[-1, {{1, 3, 1}, 1}, -1, {3, 0}, 0, {{1, 3, 1}, 1}, xWL] + 
       2048*H[-1, {{1, 3, 1}, 1}, -1, {3, 0}, {3, 0}, -1, xWL] - 
       1024*H[-1, {{1, 3, 1}, 1}, -1, {3, 0}, {3, 0}, 0, xWL] + 
       4096*H[-1, {{1, 3, 1}, 1}, -1, {3, 0}, {3, 1}, -1, xWL] - 
       2048*H[-1, {{1, 3, 1}, 1}, -1, {3, 0}, {3, 1}, 0, xWL] - 
       8192*H[-1, {{1, 3, 1}, 1}, -1, {3, 1}, -1, -1, xWL] - 
       4096*H[-1, {{1, 3, 1}, 1}, -1, {3, 1}, -1, 0, xWL] + 
       24576*H[-1, {{1, 3, 1}, 1}, -1, {3, 1}, -1, {{1, 3, 1}, 0}, xWL] + 
       16384*H[-1, {{1, 3, 1}, 1}, -1, {3, 1}, -1, {{1, 3, 1}, 1}, xWL] + 
       4096*H[-1, {{1, 3, 1}, 1}, -1, {3, 1}, 0, 0, xWL] - 
       12288*H[-1, {{1, 3, 1}, 1}, -1, {3, 1}, 0, {{1, 3, 1}, 0}, xWL] - 
       8192*H[-1, {{1, 3, 1}, 1}, -1, {3, 1}, 0, {{1, 3, 1}, 1}, xWL] + 
       4096*H[-1, {{1, 3, 1}, 1}, -1, {3, 1}, {3, 0}, -1, xWL] - 
       2048*H[-1, {{1, 3, 1}, 1}, -1, {3, 1}, {3, 0}, 0, xWL] + 
       8192*H[-1, {{1, 3, 1}, 1}, -1, {3, 1}, {3, 1}, -1, xWL] - 
       4096*H[-1, {{1, 3, 1}, 1}, -1, {3, 1}, {3, 1}, 0, xWL] - 
       3072*H[-1, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, -1, -1, xWL] + 
       1536*H[-1, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, -1, 0, xWL] - 
       4608*H[-1, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, 0, -1, xWL] + 
       14592*H[-1, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, 0, 0, xWL] - 
       36864*H[-1, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, 
         xWL] - 24576*H[-1, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, 0, 
         {{1, 3, 1}, 1}, xWL] + 18432*H[-1, {{1, 3, 1}, 1}, -1, 
         {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, xWL] - 
       46080*H[-1, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, 
         xWL] + 110592*H[-1, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + 
       73728*H[-1, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, xWL] + 12288*H[-1, {{1, 3, 1}, 1}, -1, 
         {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, xWL] - 
       30720*H[-1, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, 
         xWL] + 73728*H[-1, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
       49152*H[-1, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 1}, xWL] - 2048*H[-1, {{1, 3, 1}, 1}, -1, 
         {{1, 3, 1}, 1}, -1, -1, xWL] + 1024*H[-1, {{1, 3, 1}, 1}, -1, 
         {{1, 3, 1}, 1}, -1, 0, xWL] - 3072*H[-1, {{1, 3, 1}, 1}, -1, 
         {{1, 3, 1}, 1}, 0, -1, xWL] + 9728*H[-1, {{1, 3, 1}, 1}, -1, 
         {{1, 3, 1}, 1}, 0, 0, xWL] - 24576*H[-1, {{1, 3, 1}, 1}, -1, 
         {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, xWL] - 
       16384*H[-1, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, 
         xWL] + 12288*H[-1, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 0}, -1, xWL] - 30720*H[-1, {{1, 3, 1}, 1}, -1, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, xWL] + 
       73728*H[-1, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 0}, xWL] + 49152*H[-1, {{1, 3, 1}, 1}, -1, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
       8192*H[-1, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, 
         xWL] - 20480*H[-1, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 1}, 0, xWL] + 49152*H[-1, {{1, 3, 1}, 1}, -1, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
       32768*H[-1, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 1}, xWL] + 33792*H[-1, {{1, 3, 1}, 1}, 0, -1, -1, -1, 
         xWL] - 11776*H[-1, {{1, 3, 1}, 1}, 0, -1, -1, 0, xWL] - 
       15360*H[-1, {{1, 3, 1}, 1}, 0, -1, -1, {{1, 3, 1}, 0}, xWL] - 
       10240*H[-1, {{1, 3, 1}, 1}, 0, -1, -1, {{1, 3, 1}, 1}, xWL] - 
       20992*H[-1, {{1, 3, 1}, 1}, 0, -1, 0, -1, xWL] + 
       7424*H[-1, {{1, 3, 1}, 1}, 0, -1, 0, 0, xWL] + 
       9216*H[-1, {{1, 3, 1}, 1}, 0, -1, 0, {{1, 3, 1}, 0}, xWL] + 
       6144*H[-1, {{1, 3, 1}, 1}, 0, -1, 0, {{1, 3, 1}, 1}, xWL] + 
       8192*H[-1, {{1, 3, 1}, 1}, 0, -1, {3, 0}, -1, xWL] - 
       4096*H[-1, {{1, 3, 1}, 1}, 0, -1, {3, 0}, 0, xWL] + 
       16384*H[-1, {{1, 3, 1}, 1}, 0, -1, {3, 1}, -1, xWL] - 
       8192*H[-1, {{1, 3, 1}, 1}, 0, -1, {3, 1}, 0, xWL] - 
       12288*H[-1, {{1, 3, 1}, 1}, 0, -1, {{1, 3, 1}, 0}, -1, xWL] + 
       7680*H[-1, {{1, 3, 1}, 1}, 0, -1, {{1, 3, 1}, 0}, 0, xWL] - 
       4608*H[-1, {{1, 3, 1}, 1}, 0, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         xWL] - 3072*H[-1, {{1, 3, 1}, 1}, 0, -1, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, xWL] - 8192*H[-1, {{1, 3, 1}, 1}, 0, -1, 
         {{1, 3, 1}, 1}, -1, xWL] + 5120*H[-1, {{1, 3, 1}, 1}, 0, -1, 
         {{1, 3, 1}, 1}, 0, xWL] - 3072*H[-1, {{1, 3, 1}, 1}, 0, -1, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
       2048*H[-1, {{1, 3, 1}, 1}, 0, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 
         xWL] - 18432*H[-1, {{1, 3, 1}, 1}, 0, 0, -1, -1, xWL] + 
       5120*H[-1, {{1, 3, 1}, 1}, 0, 0, -1, 0, xWL] + 
       12288*H[-1, {{1, 3, 1}, 1}, 0, 0, -1, {{1, 3, 1}, 0}, xWL] + 
       8192*H[-1, {{1, 3, 1}, 1}, 0, 0, -1, {{1, 3, 1}, 1}, xWL] + 
       9216*H[-1, {{1, 3, 1}, 1}, 0, 0, 0, -1, xWL] - 
       256*H[-1, {{1, 3, 1}, 1}, 0, 0, 0, 0, xWL] - 
       13056*H[-1, {{1, 3, 1}, 1}, 0, 0, 0, {{1, 3, 1}, 0}, xWL] - 
       8704*H[-1, {{1, 3, 1}, 1}, 0, 0, 0, {{1, 3, 1}, 1}, xWL] - 
       3072*H[-1, {{1, 3, 1}, 1}, 0, 0, {3, 0}, -1, xWL] + 
       1536*H[-1, {{1, 3, 1}, 1}, 0, 0, {3, 0}, 0, xWL] - 
       6144*H[-1, {{1, 3, 1}, 1}, 0, 0, {3, 1}, -1, xWL] + 
       3072*H[-1, {{1, 3, 1}, 1}, 0, 0, {3, 1}, 0, xWL] + 
       9216*H[-1, {{1, 3, 1}, 1}, 0, 0, {{1, 3, 1}, 0}, -1, xWL] - 
       11520*H[-1, {{1, 3, 1}, 1}, 0, 0, {{1, 3, 1}, 0}, 0, xWL] + 
       20736*H[-1, {{1, 3, 1}, 1}, 0, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         xWL] + 13824*H[-1, {{1, 3, 1}, 1}, 0, 0, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, xWL] + 6144*H[-1, {{1, 3, 1}, 1}, 0, 0, 
         {{1, 3, 1}, 1}, -1, xWL] - 7680*H[-1, {{1, 3, 1}, 1}, 0, 0, 
         {{1, 3, 1}, 1}, 0, xWL] + 13824*H[-1, {{1, 3, 1}, 1}, 0, 0, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
       9216*H[-1, {{1, 3, 1}, 1}, 0, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 
         xWL] + 2048*H[-1, {{1, 3, 1}, 1}, 0, {3, 0}, -1, -1, xWL] + 
       1024*H[-1, {{1, 3, 1}, 1}, 0, {3, 0}, -1, 0, xWL] - 
       6144*H[-1, {{1, 3, 1}, 1}, 0, {3, 0}, -1, {{1, 3, 1}, 0}, xWL] - 
       4096*H[-1, {{1, 3, 1}, 1}, 0, {3, 0}, -1, {{1, 3, 1}, 1}, xWL] - 
       1024*H[-1, {{1, 3, 1}, 1}, 0, {3, 0}, 0, 0, xWL] + 
       3072*H[-1, {{1, 3, 1}, 1}, 0, {3, 0}, 0, {{1, 3, 1}, 0}, xWL] + 
       2048*H[-1, {{1, 3, 1}, 1}, 0, {3, 0}, 0, {{1, 3, 1}, 1}, xWL] - 
       1024*H[-1, {{1, 3, 1}, 1}, 0, {3, 0}, {3, 0}, -1, xWL] + 
       512*H[-1, {{1, 3, 1}, 1}, 0, {3, 0}, {3, 0}, 0, xWL] - 
       2048*H[-1, {{1, 3, 1}, 1}, 0, {3, 0}, {3, 1}, -1, xWL] + 
       1024*H[-1, {{1, 3, 1}, 1}, 0, {3, 0}, {3, 1}, 0, xWL] + 
       4096*H[-1, {{1, 3, 1}, 1}, 0, {3, 1}, -1, -1, xWL] + 
       2048*H[-1, {{1, 3, 1}, 1}, 0, {3, 1}, -1, 0, xWL] - 
       12288*H[-1, {{1, 3, 1}, 1}, 0, {3, 1}, -1, {{1, 3, 1}, 0}, xWL] - 
       8192*H[-1, {{1, 3, 1}, 1}, 0, {3, 1}, -1, {{1, 3, 1}, 1}, xWL] - 
       2048*H[-1, {{1, 3, 1}, 1}, 0, {3, 1}, 0, 0, xWL] + 
       6144*H[-1, {{1, 3, 1}, 1}, 0, {3, 1}, 0, {{1, 3, 1}, 0}, xWL] + 
       4096*H[-1, {{1, 3, 1}, 1}, 0, {3, 1}, 0, {{1, 3, 1}, 1}, xWL] - 
       2048*H[-1, {{1, 3, 1}, 1}, 0, {3, 1}, {3, 0}, -1, xWL] + 
       1024*H[-1, {{1, 3, 1}, 1}, 0, {3, 1}, {3, 0}, 0, xWL] - 
       4096*H[-1, {{1, 3, 1}, 1}, 0, {3, 1}, {3, 1}, -1, xWL] + 
       2048*H[-1, {{1, 3, 1}, 1}, 0, {3, 1}, {3, 1}, 0, xWL] - 
       1536*H[-1, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, -1, -1, xWL] - 
       768*H[-1, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, -1, 0, xWL] + 
       4608*H[-1, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, 
         xWL] + 3072*H[-1, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, -1, 
         {{1, 3, 1}, 1}, xWL] + 3840*H[-1, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, 
         0, -1, xWL] - 7296*H[-1, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, 0, 0, 
         xWL] + 16128*H[-1, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, 0, 
         {{1, 3, 1}, 0}, xWL] + 10752*H[-1, {{1, 3, 1}, 1}, 0, 
         {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, xWL] - 
       9216*H[-1, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, 
         xWL] + 23040*H[-1, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 0}, 0, xWL] - 55296*H[-1, {{1, 3, 1}, 1}, 0, 
         {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
       36864*H[-1, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, xWL] - 6144*H[-1, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, -1, xWL] + 15360*H[-1, {{1, 3, 1}, 1}, 0, 
         {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, xWL] - 
       36864*H[-1, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 0}, xWL] - 24576*H[-1, {{1, 3, 1}, 1}, 0, 
         {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] - 
       1024*H[-1, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, -1, -1, xWL] - 
       512*H[-1, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, -1, 0, xWL] + 
       3072*H[-1, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, 
         xWL] + 2048*H[-1, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, -1, 
         {{1, 3, 1}, 1}, xWL] + 2560*H[-1, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, 
         0, -1, xWL] - 4864*H[-1, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, 0, 0, 
         xWL] + 10752*H[-1, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, 0, 
         {{1, 3, 1}, 0}, xWL] + 7168*H[-1, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, 
         0, {{1, 3, 1}, 1}, xWL] - 6144*H[-1, {{1, 3, 1}, 1}, 0, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, xWL] + 
       15360*H[-1, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, 
         xWL] - 36864*H[-1, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
       24576*H[-1, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, xWL] - 4096*H[-1, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 1}, -1, xWL] + 10240*H[-1, {{1, 3, 1}, 1}, 0, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, xWL] - 
       24576*H[-1, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 0}, xWL] - 16384*H[-1, {{1, 3, 1}, 1}, 0, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] - 
       24576*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, -1, -1, xWL] + 
       36864*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, -1, {{1, 3, 1}, 0}, 
         xWL] + 24576*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, -1, 
         {{1, 3, 1}, 1}, xWL] + 36864*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 
         -1, 0, -1, xWL] - 10752*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, 0, 
         0, xWL] - 23040*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, 0, 
         {{1, 3, 1}, 0}, xWL] - 15360*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 
         -1, 0, {{1, 3, 1}, 1}, xWL] - 30720*H[-1, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 0}, -1, {3, 0}, -1, xWL] + 
       15360*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, {3, 0}, 0, xWL] - 
       61440*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, {3, 1}, -1, xWL] + 
       30720*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, {3, 1}, 0, xWL] + 
       18432*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, -1, 
         xWL] - 13824*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, 
         {{1, 3, 1}, 0}, 0, xWL] + 13824*H[-1, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + 
       9216*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, xWL] + 12288*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 
         -1, {{1, 3, 1}, 1}, -1, xWL] - 9216*H[-1, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, 0, xWL] + 
       9216*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 0}, xWL] + 6144*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 
         -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
       9216*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, -1, -1, xWL] - 
       13824*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, -1, {{1, 3, 1}, 0}, 
         xWL] - 9216*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, -1, 
         {{1, 3, 1}, 1}, xWL] - 16896*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 
         0, 0, -1, xWL] + 5376*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, 0, 0, 
         xWL] + 9216*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, 0, 
         {{1, 3, 1}, 0}, xWL] + 6144*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, 
         0, {{1, 3, 1}, 1}, xWL] + 15360*H[-1, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 0}, 0, {3, 0}, -1, xWL] - 
       7680*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, {3, 0}, 0, xWL] + 
       30720*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, {3, 1}, -1, xWL] - 
       15360*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, {3, 1}, 0, xWL] - 
       9216*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, -1, 
         xWL] + 6912*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, 
         0, xWL] - 6912*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, 
         {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
       4608*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, xWL] - 6144*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, 
         {{1, 3, 1}, 1}, -1, xWL] + 4608*H[-1, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, 0, xWL] - 
       4608*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 0}, xWL] - 3072*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
       9216*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, -1, 
         xWL] - 13824*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         -1, {{1, 3, 1}, 0}, xWL] - 9216*H[-1, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, xWL] - 
       4608*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, -1, 
         xWL] + 6912*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, 
         {{1, 3, 1}, 0}, xWL] + 4608*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, xWL] + 
       6144*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, -1, 
         xWL] - 9216*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 
         -1, {{1, 3, 1}, 0}, xWL] - 6144*H[-1, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, xWL] - 
       3072*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, -1, 
         xWL] + 4608*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, 
         {{1, 3, 1}, 0}, xWL] + 3072*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, xWL] - 
       16384*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, -1, -1, xWL] + 
       24576*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, -1, {{1, 3, 1}, 0}, 
         xWL] + 16384*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, -1, 
         {{1, 3, 1}, 1}, xWL] + 24576*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 
         -1, 0, -1, xWL] - 7168*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, 0, 
         0, xWL] - 15360*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, 0, 
         {{1, 3, 1}, 0}, xWL] - 10240*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 
         -1, 0, {{1, 3, 1}, 1}, xWL] - 20480*H[-1, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 1}, -1, {3, 0}, -1, xWL] + 
       10240*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, {3, 0}, 0, xWL] - 
       40960*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, {3, 1}, -1, xWL] + 
       20480*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, {3, 1}, 0, xWL] + 
       12288*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, -1, 
         xWL] - 9216*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, 
         {{1, 3, 1}, 0}, 0, xWL] + 9216*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 
         -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + 
       6144*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, xWL] + 8192*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 
         -1, {{1, 3, 1}, 1}, -1, xWL] - 6144*H[-1, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, 0, xWL] + 
       6144*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 0}, xWL] + 4096*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 
         -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
       6144*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, -1, -1, xWL] - 
       9216*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, -1, {{1, 3, 1}, 0}, 
         xWL] - 6144*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, -1, 
         {{1, 3, 1}, 1}, xWL] - 11264*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 
         0, 0, -1, xWL] + 3584*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, 0, 0, 
         xWL] + 6144*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, 0, 
         {{1, 3, 1}, 0}, xWL] + 4096*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, 
         0, {{1, 3, 1}, 1}, xWL] + 10240*H[-1, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 1}, 0, {3, 0}, -1, xWL] - 
       5120*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, {3, 0}, 0, xWL] + 
       20480*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, {3, 1}, -1, xWL] - 
       10240*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, {3, 1}, 0, xWL] - 
       6144*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, -1, 
         xWL] + 4608*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, 
         0, xWL] - 4608*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, 
         {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
       3072*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, xWL] - 4096*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, 
         {{1, 3, 1}, 1}, -1, xWL] + 3072*H[-1, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, 0, xWL] - 
       3072*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 0}, xWL] - 2048*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
       6144*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, -1, 
         xWL] - 9216*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 
         -1, {{1, 3, 1}, 0}, xWL] - 6144*H[-1, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, xWL] - 
       3072*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, -1, 
         xWL] + 4608*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, 
         {{1, 3, 1}, 0}, xWL] + 3072*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, xWL] + 
       4096*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, -1, 
         xWL] - 6144*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 
         -1, {{1, 3, 1}, 0}, xWL] - 4096*H[-1, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, xWL] - 
       2048*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, -1, 
         xWL] + 3072*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, 
         {{1, 3, 1}, 0}, xWL] + 2048*H[-1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, xWL] + 
       1536*H[0, -1, -1, 0, -1, -1, xWL] - 512*H[0, -1, -1, 0, {3, 0}, -1, 
         xWL] + 256*H[0, -1, -1, 0, {3, 0}, 0, xWL] - 
       1024*H[0, -1, -1, 0, {3, 1}, -1, xWL] + 
       512*H[0, -1, -1, 0, {3, 1}, 0, xWL] - 
       1024*H[0, -1, -1, {3, 0}, -1, -1, xWL] - 
       512*H[0, -1, -1, {3, 0}, -1, 0, xWL] + 
       3072*H[0, -1, -1, {3, 0}, -1, {{1, 3, 1}, 0}, xWL] + 
       2048*H[0, -1, -1, {3, 0}, -1, {{1, 3, 1}, 1}, xWL] + 
       512*H[0, -1, -1, {3, 0}, 0, 0, xWL] - 
       1536*H[0, -1, -1, {3, 0}, 0, {{1, 3, 1}, 0}, xWL] - 
       1024*H[0, -1, -1, {3, 0}, 0, {{1, 3, 1}, 1}, xWL] + 
       512*H[0, -1, -1, {3, 0}, {3, 0}, -1, xWL] - 
       256*H[0, -1, -1, {3, 0}, {3, 0}, 0, xWL] + 
       1024*H[0, -1, -1, {3, 0}, {3, 1}, -1, xWL] - 
       512*H[0, -1, -1, {3, 0}, {3, 1}, 0, xWL] - 
       2048*H[0, -1, -1, {3, 1}, -1, -1, xWL] - 
       1024*H[0, -1, -1, {3, 1}, -1, 0, xWL] + 
       6144*H[0, -1, -1, {3, 1}, -1, {{1, 3, 1}, 0}, xWL] + 
       4096*H[0, -1, -1, {3, 1}, -1, {{1, 3, 1}, 1}, xWL] + 
       1024*H[0, -1, -1, {3, 1}, 0, 0, xWL] - 
       3072*H[0, -1, -1, {3, 1}, 0, {{1, 3, 1}, 0}, xWL] - 
       2048*H[0, -1, -1, {3, 1}, 0, {{1, 3, 1}, 1}, xWL] + 
       1024*H[0, -1, -1, {3, 1}, {3, 0}, -1, xWL] - 
       512*H[0, -1, -1, {3, 1}, {3, 0}, 0, xWL] + 
       2048*H[0, -1, -1, {3, 1}, {3, 1}, -1, xWL] - 
       1024*H[0, -1, -1, {3, 1}, {3, 1}, 0, xWL] - 
       1536*H[0, -1, -1, {{1, 3, 1}, 0}, -1, -1, xWL] - 
       1024*H[0, -1, -1, {{1, 3, 1}, 1}, -1, -1, xWL] - 
       3072*H[0, -1, 0, -1, {{1, 3, 1}, 0}, 0, xWL] - 
       2048*H[0, -1, 0, -1, {{1, 3, 1}, 1}, 0, xWL] + 
       1152*H[0, -1, 0, 0, -1, {{1, 3, 1}, 0}, xWL] + 
       768*H[0, -1, 0, 0, -1, {{1, 3, 1}, 1}, xWL] - 
       640*H[0, -1, 0, 0, 0, -1, xWL] - 128*H[0, -1, 0, 0, 0, 0, xWL] + 
       1344*H[0, -1, 0, 0, 0, {{1, 3, 1}, 0}, xWL] + 
       896*H[0, -1, 0, 0, 0, {{1, 3, 1}, 1}, xWL] + 
       768*H[0, -1, 0, 0, {{1, 3, 1}, 0}, -1, xWL] + 
       1536*H[0, -1, 0, 0, {{1, 3, 1}, 0}, 0, xWL] - 
       5760*H[0, -1, 0, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
       3840*H[0, -1, 0, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
       512*H[0, -1, 0, 0, {{1, 3, 1}, 1}, -1, xWL] + 
       1024*H[0, -1, 0, 0, {{1, 3, 1}, 1}, 0, xWL] - 
       3840*H[0, -1, 0, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
       2560*H[0, -1, 0, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
       512*H[0, -1, 0, {3, 0}, -1, -1, xWL] + 
       256*H[0, -1, 0, {3, 0}, -1, 0, xWL] - 
       1536*H[0, -1, 0, {3, 0}, -1, {{1, 3, 1}, 0}, xWL] - 
       1024*H[0, -1, 0, {3, 0}, -1, {{1, 3, 1}, 1}, xWL] - 
       256*H[0, -1, 0, {3, 0}, 0, 0, xWL] + 768*H[0, -1, 0, {3, 0}, 0, 
         {{1, 3, 1}, 0}, xWL] + 512*H[0, -1, 0, {3, 0}, 0, {{1, 3, 1}, 1}, 
         xWL] - 256*H[0, -1, 0, {3, 0}, {3, 0}, -1, xWL] + 
       128*H[0, -1, 0, {3, 0}, {3, 0}, 0, xWL] - 
       512*H[0, -1, 0, {3, 0}, {3, 1}, -1, xWL] + 
       256*H[0, -1, 0, {3, 0}, {3, 1}, 0, xWL] + 
       1024*H[0, -1, 0, {3, 1}, -1, -1, xWL] + 
       512*H[0, -1, 0, {3, 1}, -1, 0, xWL] - 
       3072*H[0, -1, 0, {3, 1}, -1, {{1, 3, 1}, 0}, xWL] - 
       2048*H[0, -1, 0, {3, 1}, -1, {{1, 3, 1}, 1}, xWL] - 
       512*H[0, -1, 0, {3, 1}, 0, 0, xWL] + 1536*H[0, -1, 0, {3, 1}, 0, 
         {{1, 3, 1}, 0}, xWL] + 1024*H[0, -1, 0, {3, 1}, 0, {{1, 3, 1}, 1}, 
         xWL] - 512*H[0, -1, 0, {3, 1}, {3, 0}, -1, xWL] + 
       256*H[0, -1, 0, {3, 1}, {3, 0}, 0, xWL] - 
       1024*H[0, -1, 0, {3, 1}, {3, 1}, -1, xWL] + 
       512*H[0, -1, 0, {3, 1}, {3, 1}, 0, xWL] - 
       3840*H[0, -1, 0, {{1, 3, 1}, 0}, -1, -1, xWL] - 
       2560*H[0, -1, 0, {{1, 3, 1}, 1}, -1, -1, xWL] + 
       768*H[0, -1, {3, 0}, -1, {{1, 3, 1}, 0}, 0, xWL] + 
       512*H[0, -1, {3, 0}, -1, {{1, 3, 1}, 1}, 0, xWL] - 
       384*H[0, -1, {3, 0}, 0, {{1, 3, 1}, 0}, 0, xWL] - 
       256*H[0, -1, {3, 0}, 0, {{1, 3, 1}, 1}, 0, xWL] + 
       1536*H[0, -1, {3, 1}, -1, {{1, 3, 1}, 0}, 0, xWL] + 
       1024*H[0, -1, {3, 1}, -1, {{1, 3, 1}, 1}, 0, xWL] - 
       768*H[0, -1, {3, 1}, 0, {{1, 3, 1}, 0}, 0, xWL] - 
       512*H[0, -1, {3, 1}, 0, {{1, 3, 1}, 1}, 0, xWL] + 
       12288*H[0, -1, {{1, 3, 1}, 0}, -1, -1, -1, xWL] - 
       7680*H[0, -1, {{1, 3, 1}, 0}, -1, -1, 0, xWL] + 
       4608*H[0, -1, {{1, 3, 1}, 0}, -1, -1, {{1, 3, 1}, 0}, xWL] + 
       3072*H[0, -1, {{1, 3, 1}, 0}, -1, -1, {{1, 3, 1}, 1}, xWL] + 
       1536*H[0, -1, {{1, 3, 1}, 0}, -1, 0, -1, xWL] - 
       2304*H[0, -1, {{1, 3, 1}, 0}, -1, 0, 0, xWL] + 
       4608*H[0, -1, {{1, 3, 1}, 0}, -1, 0, {{1, 3, 1}, 0}, xWL] + 
       3072*H[0, -1, {{1, 3, 1}, 0}, -1, 0, {{1, 3, 1}, 1}, xWL] - 
       7680*H[0, -1, {{1, 3, 1}, 0}, -1, {3, 0}, -1, xWL] + 
       3840*H[0, -1, {{1, 3, 1}, 0}, -1, {3, 0}, 0, xWL] - 
       15360*H[0, -1, {{1, 3, 1}, 0}, -1, {3, 1}, -1, xWL] + 
       7680*H[0, -1, {{1, 3, 1}, 0}, -1, {3, 1}, 0, xWL] + 
       6912*H[0, -1, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, 0, xWL] - 
       20736*H[0, -1, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         xWL] - 13824*H[0, -1, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, xWL] + 4608*H[0, -1, {{1, 3, 1}, 0}, -1, 
         {{1, 3, 1}, 1}, 0, xWL] - 13824*H[0, -1, {{1, 3, 1}, 0}, -1, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
       9216*H[0, -1, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 
         xWL] - 10752*H[0, -1, {{1, 3, 1}, 0}, 0, -1, -1, xWL] + 
       3840*H[0, -1, {{1, 3, 1}, 0}, 0, -1, 0, xWL] + 
       4608*H[0, -1, {{1, 3, 1}, 0}, 0, -1, {{1, 3, 1}, 0}, xWL] + 
       3072*H[0, -1, {{1, 3, 1}, 0}, 0, -1, {{1, 3, 1}, 1}, xWL] + 
       1536*H[0, -1, {{1, 3, 1}, 0}, 0, 0, -1, xWL] + 
       1152*H[0, -1, {{1, 3, 1}, 0}, 0, 0, 0, xWL] - 
       5760*H[0, -1, {{1, 3, 1}, 0}, 0, 0, {{1, 3, 1}, 0}, xWL] - 
       3840*H[0, -1, {{1, 3, 1}, 0}, 0, 0, {{1, 3, 1}, 1}, xWL] + 
       3840*H[0, -1, {{1, 3, 1}, 0}, 0, {3, 0}, -1, xWL] - 
       1920*H[0, -1, {{1, 3, 1}, 0}, 0, {3, 0}, 0, xWL] + 
       7680*H[0, -1, {{1, 3, 1}, 0}, 0, {3, 1}, -1, xWL] - 
       3840*H[0, -1, {{1, 3, 1}, 0}, 0, {3, 1}, 0, xWL] - 
       3456*H[0, -1, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, 0, xWL] + 
       10368*H[0, -1, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         xWL] + 6912*H[0, -1, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, xWL] - 2304*H[0, -1, {{1, 3, 1}, 0}, 0, 
         {{1, 3, 1}, 1}, 0, xWL] + 6912*H[0, -1, {{1, 3, 1}, 0}, 0, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
       4608*H[0, -1, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 
         xWL] + 13824*H[0, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, -1, xWL] - 
       20736*H[0, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, 
         xWL] - 13824*H[0, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, 
         {{1, 3, 1}, 1}, xWL] - 6912*H[0, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         0, -1, xWL] + 10368*H[0, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, 
         {{1, 3, 1}, 0}, xWL] + 6912*H[0, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         0, {{1, 3, 1}, 1}, xWL] + 9216*H[0, -1, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, -1, -1, xWL] - 13824*H[0, -1, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, xWL] - 
       9216*H[0, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, 
         xWL] - 4608*H[0, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, -1, xWL] + 
       6912*H[0, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, 
         xWL] + 4608*H[0, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, 
         {{1, 3, 1}, 1}, xWL] + 8192*H[0, -1, {{1, 3, 1}, 1}, -1, -1, -1, 
         xWL] - 5120*H[0, -1, {{1, 3, 1}, 1}, -1, -1, 0, xWL] + 
       3072*H[0, -1, {{1, 3, 1}, 1}, -1, -1, {{1, 3, 1}, 0}, xWL] + 
       2048*H[0, -1, {{1, 3, 1}, 1}, -1, -1, {{1, 3, 1}, 1}, xWL] + 
       1024*H[0, -1, {{1, 3, 1}, 1}, -1, 0, -1, xWL] - 
       1536*H[0, -1, {{1, 3, 1}, 1}, -1, 0, 0, xWL] + 
       3072*H[0, -1, {{1, 3, 1}, 1}, -1, 0, {{1, 3, 1}, 0}, xWL] + 
       2048*H[0, -1, {{1, 3, 1}, 1}, -1, 0, {{1, 3, 1}, 1}, xWL] - 
       5120*H[0, -1, {{1, 3, 1}, 1}, -1, {3, 0}, -1, xWL] + 
       2560*H[0, -1, {{1, 3, 1}, 1}, -1, {3, 0}, 0, xWL] - 
       10240*H[0, -1, {{1, 3, 1}, 1}, -1, {3, 1}, -1, xWL] + 
       5120*H[0, -1, {{1, 3, 1}, 1}, -1, {3, 1}, 0, xWL] + 
       4608*H[0, -1, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, 0, xWL] - 
       13824*H[0, -1, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         xWL] - 9216*H[0, -1, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, xWL] + 3072*H[0, -1, {{1, 3, 1}, 1}, -1, 
         {{1, 3, 1}, 1}, 0, xWL] - 9216*H[0, -1, {{1, 3, 1}, 1}, -1, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
       6144*H[0, -1, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 
         xWL] - 7168*H[0, -1, {{1, 3, 1}, 1}, 0, -1, -1, xWL] + 
       2560*H[0, -1, {{1, 3, 1}, 1}, 0, -1, 0, xWL] + 
       3072*H[0, -1, {{1, 3, 1}, 1}, 0, -1, {{1, 3, 1}, 0}, xWL] + 
       2048*H[0, -1, {{1, 3, 1}, 1}, 0, -1, {{1, 3, 1}, 1}, xWL] + 
       1024*H[0, -1, {{1, 3, 1}, 1}, 0, 0, -1, xWL] + 
       768*H[0, -1, {{1, 3, 1}, 1}, 0, 0, 0, xWL] - 
       3840*H[0, -1, {{1, 3, 1}, 1}, 0, 0, {{1, 3, 1}, 0}, xWL] - 
       2560*H[0, -1, {{1, 3, 1}, 1}, 0, 0, {{1, 3, 1}, 1}, xWL] + 
       2560*H[0, -1, {{1, 3, 1}, 1}, 0, {3, 0}, -1, xWL] - 
       1280*H[0, -1, {{1, 3, 1}, 1}, 0, {3, 0}, 0, xWL] + 
       5120*H[0, -1, {{1, 3, 1}, 1}, 0, {3, 1}, -1, xWL] - 
       2560*H[0, -1, {{1, 3, 1}, 1}, 0, {3, 1}, 0, xWL] - 
       2304*H[0, -1, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, 0, xWL] + 
       6912*H[0, -1, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         xWL] + 4608*H[0, -1, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, xWL] - 1536*H[0, -1, {{1, 3, 1}, 1}, 0, 
         {{1, 3, 1}, 1}, 0, xWL] + 4608*H[0, -1, {{1, 3, 1}, 1}, 0, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
       3072*H[0, -1, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 
         xWL] + 9216*H[0, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, -1, xWL] - 
       13824*H[0, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, 
         xWL] - 9216*H[0, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, 
         {{1, 3, 1}, 1}, xWL] - 4608*H[0, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 
         0, -1, xWL] + 6912*H[0, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, 
         {{1, 3, 1}, 0}, xWL] + 4608*H[0, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 
         0, {{1, 3, 1}, 1}, xWL] + 6144*H[0, -1, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 1}, -1, -1, xWL] - 9216*H[0, -1, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, xWL] - 
       6144*H[0, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, 
         xWL] - 3072*H[0, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, -1, xWL] + 
       4608*H[0, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, 
         xWL] + 3072*H[0, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, 
         {{1, 3, 1}, 1}, xWL] - 12800*H[0, 0, -1, -1, -1, -1, xWL] + 
       5888*H[0, 0, -1, -1, -1, 0, xWL] + 1536*H[0, 0, -1, -1, -1, 
         {{1, 3, 1}, 0}, xWL] + 1024*H[0, 0, -1, -1, -1, {{1, 3, 1}, 1}, 
         xWL] + 4352*H[0, 0, -1, -1, 0, -1, xWL] - 
       1920*H[0, 0, -1, -1, 0, 0, xWL] - 768*H[0, 0, -1, -1, 0, 
         {{1, 3, 1}, 0}, xWL] - 512*H[0, 0, -1, -1, 0, {{1, 3, 1}, 1}, xWL] + 
       1024*H[0, 0, -1, -1, {3, 0}, -1, xWL] - 
       512*H[0, 0, -1, -1, {3, 0}, 0, xWL] + 2048*H[0, 0, -1, -1, {3, 1}, -1, 
         xWL] - 1024*H[0, 0, -1, -1, {3, 1}, 0, xWL] + 
       3072*H[0, 0, -1, -1, {{1, 3, 1}, 0}, -1, xWL] - 
       1536*H[0, 0, -1, -1, {{1, 3, 1}, 0}, 0, xWL] + 
       2048*H[0, 0, -1, -1, {{1, 3, 1}, 1}, -1, xWL] - 
       1024*H[0, 0, -1, -1, {{1, 3, 1}, 1}, 0, xWL] + 
       6912*H[0, 0, -1, 0, -1, -1, xWL] - 768*H[0, 0, -1, 0, {3, 0}, -1, 
         xWL] + 384*H[0, 0, -1, 0, {3, 0}, 0, xWL] - 
       1536*H[0, 0, -1, 0, {3, 1}, -1, xWL] + 
       768*H[0, 0, -1, 0, {3, 1}, 0, xWL] + 
       4608*H[0, 0, -1, 0, {{1, 3, 1}, 0}, 0, xWL] + 
       3072*H[0, 0, -1, 0, {{1, 3, 1}, 1}, 0, xWL] - 
       512*H[0, 0, -1, {3, 0}, -1, -1, xWL] - 
       256*H[0, 0, -1, {3, 0}, -1, 0, xWL] + 
       1536*H[0, 0, -1, {3, 0}, -1, {{1, 3, 1}, 0}, xWL] + 
       1024*H[0, 0, -1, {3, 0}, -1, {{1, 3, 1}, 1}, xWL] + 
       256*H[0, 0, -1, {3, 0}, 0, 0, xWL] - 768*H[0, 0, -1, {3, 0}, 0, 
         {{1, 3, 1}, 0}, xWL] - 512*H[0, 0, -1, {3, 0}, 0, {{1, 3, 1}, 1}, 
         xWL] + 256*H[0, 0, -1, {3, 0}, {3, 0}, -1, xWL] - 
       128*H[0, 0, -1, {3, 0}, {3, 0}, 0, xWL] + 
       512*H[0, 0, -1, {3, 0}, {3, 1}, -1, xWL] - 
       256*H[0, 0, -1, {3, 0}, {3, 1}, 0, xWL] - 
       1024*H[0, 0, -1, {3, 1}, -1, -1, xWL] - 
       512*H[0, 0, -1, {3, 1}, -1, 0, xWL] + 
       3072*H[0, 0, -1, {3, 1}, -1, {{1, 3, 1}, 0}, xWL] + 
       2048*H[0, 0, -1, {3, 1}, -1, {{1, 3, 1}, 1}, xWL] + 
       512*H[0, 0, -1, {3, 1}, 0, 0, xWL] - 1536*H[0, 0, -1, {3, 1}, 0, 
         {{1, 3, 1}, 0}, xWL] - 1024*H[0, 0, -1, {3, 1}, 0, {{1, 3, 1}, 1}, 
         xWL] + 512*H[0, 0, -1, {3, 1}, {3, 0}, -1, xWL] - 
       256*H[0, 0, -1, {3, 1}, {3, 0}, 0, xWL] + 
       1024*H[0, 0, -1, {3, 1}, {3, 1}, -1, xWL] - 
       512*H[0, 0, -1, {3, 1}, {3, 1}, 0, xWL] - 
       11520*H[0, 0, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, xWL] - 
       7680*H[0, 0, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, xWL] - 
       7680*H[0, 0, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, xWL] - 
       5120*H[0, 0, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, xWL] + 
       3456*H[0, 0, 0, -1, {{1, 3, 1}, 0}, 0, xWL] + 
       2304*H[0, 0, 0, -1, {{1, 3, 1}, 1}, 0, xWL] + 
       2496*H[0, 0, 0, 0, -1, {{1, 3, 1}, 0}, xWL] + 
       1664*H[0, 0, 0, 0, -1, {{1, 3, 1}, 1}, xWL] + 
       2624*H[0, 0, 0, 0, 0, -1, xWL] - 3936*H[0, 0, 0, 0, 0, {{1, 3, 1}, 0}, 
         xWL] - 2624*H[0, 0, 0, 0, 0, {{1, 3, 1}, 1}, xWL] + 
       1920*H[0, 0, 0, 0, {{1, 3, 1}, 0}, -1, xWL] - 
       3648*H[0, 0, 0, 0, {{1, 3, 1}, 0}, 0, xWL] + 
       8064*H[0, 0, 0, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + 
       5376*H[0, 0, 0, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
       1280*H[0, 0, 0, 0, {{1, 3, 1}, 1}, -1, xWL] - 
       2432*H[0, 0, 0, 0, {{1, 3, 1}, 1}, 0, xWL] + 
       5376*H[0, 0, 0, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
       3584*H[0, 0, 0, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
       256*H[0, 0, 0, {3, 0}, -1, -1, xWL] + 
       128*H[0, 0, 0, {3, 0}, -1, 0, xWL] - 768*H[0, 0, 0, {3, 0}, -1, 
         {{1, 3, 1}, 0}, xWL] - 512*H[0, 0, 0, {3, 0}, -1, {{1, 3, 1}, 1}, 
         xWL] - 128*H[0, 0, 0, {3, 0}, 0, 0, xWL] + 
       384*H[0, 0, 0, {3, 0}, 0, {{1, 3, 1}, 0}, xWL] + 
       256*H[0, 0, 0, {3, 0}, 0, {{1, 3, 1}, 1}, xWL] - 
       128*H[0, 0, 0, {3, 0}, {3, 0}, -1, xWL] + 
       64*H[0, 0, 0, {3, 0}, {3, 0}, 0, xWL] - 
       256*H[0, 0, 0, {3, 0}, {3, 1}, -1, xWL] + 
       128*H[0, 0, 0, {3, 0}, {3, 1}, 0, xWL] + 
       512*H[0, 0, 0, {3, 1}, -1, -1, xWL] + 
       256*H[0, 0, 0, {3, 1}, -1, 0, xWL] - 1536*H[0, 0, 0, {3, 1}, -1, 
         {{1, 3, 1}, 0}, xWL] - 1024*H[0, 0, 0, {3, 1}, -1, {{1, 3, 1}, 1}, 
         xWL] - 256*H[0, 0, 0, {3, 1}, 0, 0, xWL] + 
       768*H[0, 0, 0, {3, 1}, 0, {{1, 3, 1}, 0}, xWL] + 
       512*H[0, 0, 0, {3, 1}, 0, {{1, 3, 1}, 1}, xWL] - 
       256*H[0, 0, 0, {3, 1}, {3, 0}, -1, xWL] + 
       128*H[0, 0, 0, {3, 1}, {3, 0}, 0, xWL] - 
       512*H[0, 0, 0, {3, 1}, {3, 1}, -1, xWL] + 
       256*H[0, 0, 0, {3, 1}, {3, 1}, 0, xWL] + 
       1536*H[0, 0, 0, {{1, 3, 1}, 0}, -1, -1, xWL] + 
       5760*H[0, 0, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, xWL] + 
       3840*H[0, 0, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, xWL] + 
       1024*H[0, 0, 0, {{1, 3, 1}, 1}, -1, -1, xWL] + 
       3840*H[0, 0, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, xWL] + 
       2560*H[0, 0, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, xWL] - 
       384*H[0, 0, {3, 0}, -1, {{1, 3, 1}, 0}, 0, xWL] - 
       256*H[0, 0, {3, 0}, -1, {{1, 3, 1}, 1}, 0, xWL] + 
       192*H[0, 0, {3, 0}, 0, {{1, 3, 1}, 0}, 0, xWL] + 
       128*H[0, 0, {3, 0}, 0, {{1, 3, 1}, 1}, 0, xWL] - 
       768*H[0, 0, {3, 1}, -1, {{1, 3, 1}, 0}, 0, xWL] - 
       512*H[0, 0, {3, 1}, -1, {{1, 3, 1}, 1}, 0, xWL] + 
       384*H[0, 0, {3, 1}, 0, {{1, 3, 1}, 0}, 0, xWL] + 
       256*H[0, 0, {3, 1}, 0, {{1, 3, 1}, 1}, 0, xWL] - 
       12288*H[0, 0, {{1, 3, 1}, 0}, -1, -1, -1, xWL] + 
       3840*H[0, 0, {{1, 3, 1}, 0}, -1, -1, 0, xWL] + 
       6912*H[0, 0, {{1, 3, 1}, 0}, -1, -1, {{1, 3, 1}, 0}, xWL] + 
       4608*H[0, 0, {{1, 3, 1}, 0}, -1, -1, {{1, 3, 1}, 1}, xWL] + 
       8448*H[0, 0, {{1, 3, 1}, 0}, -1, 0, -1, xWL] - 
       1536*H[0, 0, {{1, 3, 1}, 0}, -1, 0, 0, xWL] - 
       8064*H[0, 0, {{1, 3, 1}, 0}, -1, 0, {{1, 3, 1}, 0}, xWL] - 
       5376*H[0, 0, {{1, 3, 1}, 0}, -1, 0, {{1, 3, 1}, 1}, xWL] - 
       3840*H[0, 0, {{1, 3, 1}, 0}, -1, {3, 0}, -1, xWL] + 
       1920*H[0, 0, {{1, 3, 1}, 0}, -1, {3, 0}, 0, xWL] - 
       7680*H[0, 0, {{1, 3, 1}, 0}, -1, {3, 1}, -1, xWL] + 
       3840*H[0, 0, {{1, 3, 1}, 0}, -1, {3, 1}, 0, xWL] + 
       4608*H[0, 0, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, -1, xWL] - 
       6912*H[0, 0, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, 0, xWL] + 
       13824*H[0, 0, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         xWL] + 9216*H[0, 0, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, xWL] + 3072*H[0, 0, {{1, 3, 1}, 0}, -1, 
         {{1, 3, 1}, 1}, -1, xWL] - 4608*H[0, 0, {{1, 3, 1}, 0}, -1, 
         {{1, 3, 1}, 1}, 0, xWL] + 9216*H[0, 0, {{1, 3, 1}, 0}, -1, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
       6144*H[0, 0, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 
         xWL] + 7680*H[0, 0, {{1, 3, 1}, 0}, 0, -1, -1, xWL] - 
       1920*H[0, 0, {{1, 3, 1}, 0}, 0, -1, 0, xWL] - 
       5760*H[0, 0, {{1, 3, 1}, 0}, 0, -1, {{1, 3, 1}, 0}, xWL] - 
       3840*H[0, 0, {{1, 3, 1}, 0}, 0, -1, {{1, 3, 1}, 1}, xWL] - 
       4992*H[0, 0, {{1, 3, 1}, 0}, 0, 0, -1, xWL] + 
       768*H[0, 0, {{1, 3, 1}, 0}, 0, 0, 0, xWL] + 
       5184*H[0, 0, {{1, 3, 1}, 0}, 0, 0, {{1, 3, 1}, 0}, xWL] + 
       3456*H[0, 0, {{1, 3, 1}, 0}, 0, 0, {{1, 3, 1}, 1}, xWL] + 
       1920*H[0, 0, {{1, 3, 1}, 0}, 0, {3, 0}, -1, xWL] - 
       960*H[0, 0, {{1, 3, 1}, 0}, 0, {3, 0}, 0, xWL] + 
       3840*H[0, 0, {{1, 3, 1}, 0}, 0, {3, 1}, -1, xWL] - 
       1920*H[0, 0, {{1, 3, 1}, 0}, 0, {3, 1}, 0, xWL] - 
       2304*H[0, 0, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, -1, xWL] + 
       3456*H[0, 0, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, 0, xWL] - 
       6912*H[0, 0, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
       4608*H[0, 0, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
       1536*H[0, 0, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, -1, xWL] + 
       2304*H[0, 0, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, 0, xWL] - 
       4608*H[0, 0, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
       3072*H[0, 0, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] - 
       4608*H[0, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, -1, xWL] + 
       6912*H[0, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, 
         xWL] + 4608*H[0, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, 
         {{1, 3, 1}, 1}, xWL] + 2304*H[0, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         0, -1, xWL] - 3456*H[0, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, 
         {{1, 3, 1}, 0}, xWL] - 2304*H[0, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         0, {{1, 3, 1}, 1}, xWL] - 3072*H[0, 0, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, -1, -1, xWL] + 4608*H[0, 0, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, xWL] + 
       3072*H[0, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, 
         xWL] + 1536*H[0, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, -1, xWL] - 
       2304*H[0, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, xWL] - 
       1536*H[0, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, xWL] - 
       8192*H[0, 0, {{1, 3, 1}, 1}, -1, -1, -1, xWL] + 
       2560*H[0, 0, {{1, 3, 1}, 1}, -1, -1, 0, xWL] + 
       4608*H[0, 0, {{1, 3, 1}, 1}, -1, -1, {{1, 3, 1}, 0}, xWL] + 
       3072*H[0, 0, {{1, 3, 1}, 1}, -1, -1, {{1, 3, 1}, 1}, xWL] + 
       5632*H[0, 0, {{1, 3, 1}, 1}, -1, 0, -1, xWL] - 
       1024*H[0, 0, {{1, 3, 1}, 1}, -1, 0, 0, xWL] - 
       5376*H[0, 0, {{1, 3, 1}, 1}, -1, 0, {{1, 3, 1}, 0}, xWL] - 
       3584*H[0, 0, {{1, 3, 1}, 1}, -1, 0, {{1, 3, 1}, 1}, xWL] - 
       2560*H[0, 0, {{1, 3, 1}, 1}, -1, {3, 0}, -1, xWL] + 
       1280*H[0, 0, {{1, 3, 1}, 1}, -1, {3, 0}, 0, xWL] - 
       5120*H[0, 0, {{1, 3, 1}, 1}, -1, {3, 1}, -1, xWL] + 
       2560*H[0, 0, {{1, 3, 1}, 1}, -1, {3, 1}, 0, xWL] + 
       3072*H[0, 0, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, -1, xWL] - 
       4608*H[0, 0, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, 0, xWL] + 
       9216*H[0, 0, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         xWL] + 6144*H[0, 0, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, xWL] + 2048*H[0, 0, {{1, 3, 1}, 1}, -1, 
         {{1, 3, 1}, 1}, -1, xWL] - 3072*H[0, 0, {{1, 3, 1}, 1}, -1, 
         {{1, 3, 1}, 1}, 0, xWL] + 6144*H[0, 0, {{1, 3, 1}, 1}, -1, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
       4096*H[0, 0, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 
         xWL] + 5120*H[0, 0, {{1, 3, 1}, 1}, 0, -1, -1, xWL] - 
       1280*H[0, 0, {{1, 3, 1}, 1}, 0, -1, 0, xWL] - 
       3840*H[0, 0, {{1, 3, 1}, 1}, 0, -1, {{1, 3, 1}, 0}, xWL] - 
       2560*H[0, 0, {{1, 3, 1}, 1}, 0, -1, {{1, 3, 1}, 1}, xWL] - 
       3328*H[0, 0, {{1, 3, 1}, 1}, 0, 0, -1, xWL] + 
       512*H[0, 0, {{1, 3, 1}, 1}, 0, 0, 0, xWL] + 
       3456*H[0, 0, {{1, 3, 1}, 1}, 0, 0, {{1, 3, 1}, 0}, xWL] + 
       2304*H[0, 0, {{1, 3, 1}, 1}, 0, 0, {{1, 3, 1}, 1}, xWL] + 
       1280*H[0, 0, {{1, 3, 1}, 1}, 0, {3, 0}, -1, xWL] - 
       640*H[0, 0, {{1, 3, 1}, 1}, 0, {3, 0}, 0, xWL] + 
       2560*H[0, 0, {{1, 3, 1}, 1}, 0, {3, 1}, -1, xWL] - 
       1280*H[0, 0, {{1, 3, 1}, 1}, 0, {3, 1}, 0, xWL] - 
       1536*H[0, 0, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, -1, xWL] + 
       2304*H[0, 0, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, 0, xWL] - 
       4608*H[0, 0, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
       3072*H[0, 0, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
       1024*H[0, 0, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, -1, xWL] + 
       1536*H[0, 0, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, 0, xWL] - 
       3072*H[0, 0, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
       2048*H[0, 0, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] - 
       3072*H[0, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, -1, xWL] + 
       4608*H[0, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, 
         xWL] + 3072*H[0, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, 
         {{1, 3, 1}, 1}, xWL] + 1536*H[0, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 
         0, -1, xWL] - 2304*H[0, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, 
         {{1, 3, 1}, 0}, xWL] - 1536*H[0, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 
         0, {{1, 3, 1}, 1}, xWL] - 2048*H[0, 0, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 1}, -1, -1, xWL] + 3072*H[0, 0, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, xWL] + 
       2048*H[0, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, 
         xWL] + 1024*H[0, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, -1, xWL] - 
       1536*H[0, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, xWL] - 
       1024*H[0, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, xWL] + 
       38400*H[0, {{1, 3, 1}, 0}, -1, -1, -1, -1, xWL] - 
       17664*H[0, {{1, 3, 1}, 0}, -1, -1, -1, 0, xWL] - 
       4608*H[0, {{1, 3, 1}, 0}, -1, -1, -1, {{1, 3, 1}, 0}, xWL] - 
       3072*H[0, {{1, 3, 1}, 0}, -1, -1, -1, {{1, 3, 1}, 1}, xWL] - 
       13056*H[0, {{1, 3, 1}, 0}, -1, -1, 0, -1, xWL] + 
       5760*H[0, {{1, 3, 1}, 0}, -1, -1, 0, 0, xWL] + 
       2304*H[0, {{1, 3, 1}, 0}, -1, -1, 0, {{1, 3, 1}, 0}, xWL] + 
       1536*H[0, {{1, 3, 1}, 0}, -1, -1, 0, {{1, 3, 1}, 1}, xWL] - 
       3072*H[0, {{1, 3, 1}, 0}, -1, -1, {3, 0}, -1, xWL] + 
       1536*H[0, {{1, 3, 1}, 0}, -1, -1, {3, 0}, 0, xWL] - 
       6144*H[0, {{1, 3, 1}, 0}, -1, -1, {3, 1}, -1, xWL] + 
       3072*H[0, {{1, 3, 1}, 0}, -1, -1, {3, 1}, 0, xWL] - 
       9216*H[0, {{1, 3, 1}, 0}, -1, -1, {{1, 3, 1}, 0}, -1, xWL] + 
       4608*H[0, {{1, 3, 1}, 0}, -1, -1, {{1, 3, 1}, 0}, 0, xWL] - 
       6144*H[0, {{1, 3, 1}, 0}, -1, -1, {{1, 3, 1}, 1}, -1, xWL] + 
       3072*H[0, {{1, 3, 1}, 0}, -1, -1, {{1, 3, 1}, 1}, 0, xWL] - 
       23040*H[0, {{1, 3, 1}, 0}, -1, 0, -1, -1, xWL] + 
       7680*H[0, {{1, 3, 1}, 0}, -1, 0, -1, 0, xWL] + 
       11520*H[0, {{1, 3, 1}, 0}, -1, 0, -1, {{1, 3, 1}, 0}, xWL] + 
       7680*H[0, {{1, 3, 1}, 0}, -1, 0, -1, {{1, 3, 1}, 1}, xWL] + 
       5376*H[0, {{1, 3, 1}, 0}, -1, 0, 0, -1, xWL] + 
       2304*H[0, {{1, 3, 1}, 0}, -1, 0, 0, 0, xWL] - 
       14976*H[0, {{1, 3, 1}, 0}, -1, 0, 0, {{1, 3, 1}, 0}, xWL] - 
       9984*H[0, {{1, 3, 1}, 0}, -1, 0, 0, {{1, 3, 1}, 1}, xWL] + 
       3072*H[0, {{1, 3, 1}, 0}, -1, 0, {3, 0}, -1, xWL] - 
       1536*H[0, {{1, 3, 1}, 0}, -1, 0, {3, 0}, 0, xWL] + 
       6144*H[0, {{1, 3, 1}, 0}, -1, 0, {3, 1}, -1, xWL] - 
       3072*H[0, {{1, 3, 1}, 0}, -1, 0, {3, 1}, 0, xWL] + 
       9216*H[0, {{1, 3, 1}, 0}, -1, 0, {{1, 3, 1}, 0}, -1, xWL] - 
       13824*H[0, {{1, 3, 1}, 0}, -1, 0, {{1, 3, 1}, 0}, 0, xWL] + 
       27648*H[0, {{1, 3, 1}, 0}, -1, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         xWL] + 18432*H[0, {{1, 3, 1}, 0}, -1, 0, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, xWL] + 6144*H[0, {{1, 3, 1}, 0}, -1, 0, 
         {{1, 3, 1}, 1}, -1, xWL] - 9216*H[0, {{1, 3, 1}, 0}, -1, 0, 
         {{1, 3, 1}, 1}, 0, xWL] + 18432*H[0, {{1, 3, 1}, 0}, -1, 0, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
       12288*H[0, {{1, 3, 1}, 0}, -1, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 
         xWL] + 3072*H[0, {{1, 3, 1}, 0}, -1, {3, 0}, -1, -1, xWL] + 
       1536*H[0, {{1, 3, 1}, 0}, -1, {3, 0}, -1, 0, xWL] - 
       9216*H[0, {{1, 3, 1}, 0}, -1, {3, 0}, -1, {{1, 3, 1}, 0}, xWL] - 
       6144*H[0, {{1, 3, 1}, 0}, -1, {3, 0}, -1, {{1, 3, 1}, 1}, xWL] - 
       1536*H[0, {{1, 3, 1}, 0}, -1, {3, 0}, 0, 0, xWL] + 
       4608*H[0, {{1, 3, 1}, 0}, -1, {3, 0}, 0, {{1, 3, 1}, 0}, xWL] + 
       3072*H[0, {{1, 3, 1}, 0}, -1, {3, 0}, 0, {{1, 3, 1}, 1}, xWL] - 
       1536*H[0, {{1, 3, 1}, 0}, -1, {3, 0}, {3, 0}, -1, xWL] + 
       768*H[0, {{1, 3, 1}, 0}, -1, {3, 0}, {3, 0}, 0, xWL] - 
       3072*H[0, {{1, 3, 1}, 0}, -1, {3, 0}, {3, 1}, -1, xWL] + 
       1536*H[0, {{1, 3, 1}, 0}, -1, {3, 0}, {3, 1}, 0, xWL] + 
       6144*H[0, {{1, 3, 1}, 0}, -1, {3, 1}, -1, -1, xWL] + 
       3072*H[0, {{1, 3, 1}, 0}, -1, {3, 1}, -1, 0, xWL] - 
       18432*H[0, {{1, 3, 1}, 0}, -1, {3, 1}, -1, {{1, 3, 1}, 0}, xWL] - 
       12288*H[0, {{1, 3, 1}, 0}, -1, {3, 1}, -1, {{1, 3, 1}, 1}, xWL] - 
       3072*H[0, {{1, 3, 1}, 0}, -1, {3, 1}, 0, 0, xWL] + 
       9216*H[0, {{1, 3, 1}, 0}, -1, {3, 1}, 0, {{1, 3, 1}, 0}, xWL] + 
       6144*H[0, {{1, 3, 1}, 0}, -1, {3, 1}, 0, {{1, 3, 1}, 1}, xWL] - 
       3072*H[0, {{1, 3, 1}, 0}, -1, {3, 1}, {3, 0}, -1, xWL] + 
       1536*H[0, {{1, 3, 1}, 0}, -1, {3, 1}, {3, 0}, 0, xWL] - 
       6144*H[0, {{1, 3, 1}, 0}, -1, {3, 1}, {3, 1}, -1, xWL] + 
       3072*H[0, {{1, 3, 1}, 0}, -1, {3, 1}, {3, 1}, 0, xWL] + 
       2304*H[0, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, -1, -1, xWL] - 
       1152*H[0, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, -1, 0, xWL] + 
       3456*H[0, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, 0, -1, xWL] - 
       10944*H[0, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, 0, 0, xWL] + 
       27648*H[0, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, 
         xWL] + 18432*H[0, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, 0, 
         {{1, 3, 1}, 1}, xWL] - 13824*H[0, {{1, 3, 1}, 0}, -1, 
         {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, xWL] + 
       34560*H[0, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, 
         xWL] - 82944*H[0, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
       55296*H[0, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, xWL] - 9216*H[0, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, -1, xWL] + 23040*H[0, {{1, 3, 1}, 0}, -1, 
         {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, xWL] - 
       55296*H[0, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 0}, xWL] - 36864*H[0, {{1, 3, 1}, 0}, -1, 
         {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
       1536*H[0, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, -1, -1, xWL] - 
       768*H[0, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, -1, 0, xWL] + 
       2304*H[0, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, 0, -1, xWL] - 
       7296*H[0, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, 0, 0, xWL] + 
       18432*H[0, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, 
         xWL] + 12288*H[0, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, 0, 
         {{1, 3, 1}, 1}, xWL] - 9216*H[0, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 0}, -1, xWL] + 23040*H[0, {{1, 3, 1}, 0}, -1, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, xWL] - 
       55296*H[0, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 0}, xWL] - 36864*H[0, {{1, 3, 1}, 0}, -1, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
       6144*H[0, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, 
         xWL] + 15360*H[0, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 1}, 0, xWL] - 36864*H[0, {{1, 3, 1}, 0}, -1, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
       24576*H[0, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 1}, xWL] - 25344*H[0, {{1, 3, 1}, 0}, 0, -1, -1, -1, 
         xWL] + 8832*H[0, {{1, 3, 1}, 0}, 0, -1, -1, 0, xWL] + 
       11520*H[0, {{1, 3, 1}, 0}, 0, -1, -1, {{1, 3, 1}, 0}, xWL] + 
       7680*H[0, {{1, 3, 1}, 0}, 0, -1, -1, {{1, 3, 1}, 1}, xWL] + 
       15744*H[0, {{1, 3, 1}, 0}, 0, -1, 0, -1, xWL] - 
       5568*H[0, {{1, 3, 1}, 0}, 0, -1, 0, 0, xWL] - 
       6912*H[0, {{1, 3, 1}, 0}, 0, -1, 0, {{1, 3, 1}, 0}, xWL] - 
       4608*H[0, {{1, 3, 1}, 0}, 0, -1, 0, {{1, 3, 1}, 1}, xWL] - 
       6144*H[0, {{1, 3, 1}, 0}, 0, -1, {3, 0}, -1, xWL] + 
       3072*H[0, {{1, 3, 1}, 0}, 0, -1, {3, 0}, 0, xWL] - 
       12288*H[0, {{1, 3, 1}, 0}, 0, -1, {3, 1}, -1, xWL] + 
       6144*H[0, {{1, 3, 1}, 0}, 0, -1, {3, 1}, 0, xWL] + 
       9216*H[0, {{1, 3, 1}, 0}, 0, -1, {{1, 3, 1}, 0}, -1, xWL] - 
       5760*H[0, {{1, 3, 1}, 0}, 0, -1, {{1, 3, 1}, 0}, 0, xWL] + 
       3456*H[0, {{1, 3, 1}, 0}, 0, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         xWL] + 2304*H[0, {{1, 3, 1}, 0}, 0, -1, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, xWL] + 6144*H[0, {{1, 3, 1}, 0}, 0, -1, 
         {{1, 3, 1}, 1}, -1, xWL] - 3840*H[0, {{1, 3, 1}, 0}, 0, -1, 
         {{1, 3, 1}, 1}, 0, xWL] + 2304*H[0, {{1, 3, 1}, 0}, 0, -1, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
       1536*H[0, {{1, 3, 1}, 0}, 0, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 
         xWL] + 13824*H[0, {{1, 3, 1}, 0}, 0, 0, -1, -1, xWL] - 
       3840*H[0, {{1, 3, 1}, 0}, 0, 0, -1, 0, xWL] - 
       9216*H[0, {{1, 3, 1}, 0}, 0, 0, -1, {{1, 3, 1}, 0}, xWL] - 
       6144*H[0, {{1, 3, 1}, 0}, 0, 0, -1, {{1, 3, 1}, 1}, xWL] - 
       6912*H[0, {{1, 3, 1}, 0}, 0, 0, 0, -1, xWL] + 
       192*H[0, {{1, 3, 1}, 0}, 0, 0, 0, 0, xWL] + 
       9792*H[0, {{1, 3, 1}, 0}, 0, 0, 0, {{1, 3, 1}, 0}, xWL] + 
       6528*H[0, {{1, 3, 1}, 0}, 0, 0, 0, {{1, 3, 1}, 1}, xWL] + 
       2304*H[0, {{1, 3, 1}, 0}, 0, 0, {3, 0}, -1, xWL] - 
       1152*H[0, {{1, 3, 1}, 0}, 0, 0, {3, 0}, 0, xWL] + 
       4608*H[0, {{1, 3, 1}, 0}, 0, 0, {3, 1}, -1, xWL] - 
       2304*H[0, {{1, 3, 1}, 0}, 0, 0, {3, 1}, 0, xWL] - 
       6912*H[0, {{1, 3, 1}, 0}, 0, 0, {{1, 3, 1}, 0}, -1, xWL] + 
       8640*H[0, {{1, 3, 1}, 0}, 0, 0, {{1, 3, 1}, 0}, 0, xWL] - 
       15552*H[0, {{1, 3, 1}, 0}, 0, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         xWL] - 10368*H[0, {{1, 3, 1}, 0}, 0, 0, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, xWL] - 4608*H[0, {{1, 3, 1}, 0}, 0, 0, 
         {{1, 3, 1}, 1}, -1, xWL] + 5760*H[0, {{1, 3, 1}, 0}, 0, 0, 
         {{1, 3, 1}, 1}, 0, xWL] - 10368*H[0, {{1, 3, 1}, 0}, 0, 0, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
       6912*H[0, {{1, 3, 1}, 0}, 0, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] - 
       1536*H[0, {{1, 3, 1}, 0}, 0, {3, 0}, -1, -1, xWL] - 
       768*H[0, {{1, 3, 1}, 0}, 0, {3, 0}, -1, 0, xWL] + 
       4608*H[0, {{1, 3, 1}, 0}, 0, {3, 0}, -1, {{1, 3, 1}, 0}, xWL] + 
       3072*H[0, {{1, 3, 1}, 0}, 0, {3, 0}, -1, {{1, 3, 1}, 1}, xWL] + 
       768*H[0, {{1, 3, 1}, 0}, 0, {3, 0}, 0, 0, xWL] - 
       2304*H[0, {{1, 3, 1}, 0}, 0, {3, 0}, 0, {{1, 3, 1}, 0}, xWL] - 
       1536*H[0, {{1, 3, 1}, 0}, 0, {3, 0}, 0, {{1, 3, 1}, 1}, xWL] + 
       768*H[0, {{1, 3, 1}, 0}, 0, {3, 0}, {3, 0}, -1, xWL] - 
       384*H[0, {{1, 3, 1}, 0}, 0, {3, 0}, {3, 0}, 0, xWL] + 
       1536*H[0, {{1, 3, 1}, 0}, 0, {3, 0}, {3, 1}, -1, xWL] - 
       768*H[0, {{1, 3, 1}, 0}, 0, {3, 0}, {3, 1}, 0, xWL] - 
       3072*H[0, {{1, 3, 1}, 0}, 0, {3, 1}, -1, -1, xWL] - 
       1536*H[0, {{1, 3, 1}, 0}, 0, {3, 1}, -1, 0, xWL] + 
       9216*H[0, {{1, 3, 1}, 0}, 0, {3, 1}, -1, {{1, 3, 1}, 0}, xWL] + 
       6144*H[0, {{1, 3, 1}, 0}, 0, {3, 1}, -1, {{1, 3, 1}, 1}, xWL] + 
       1536*H[0, {{1, 3, 1}, 0}, 0, {3, 1}, 0, 0, xWL] - 
       4608*H[0, {{1, 3, 1}, 0}, 0, {3, 1}, 0, {{1, 3, 1}, 0}, xWL] - 
       3072*H[0, {{1, 3, 1}, 0}, 0, {3, 1}, 0, {{1, 3, 1}, 1}, xWL] + 
       1536*H[0, {{1, 3, 1}, 0}, 0, {3, 1}, {3, 0}, -1, xWL] - 
       768*H[0, {{1, 3, 1}, 0}, 0, {3, 1}, {3, 0}, 0, xWL] + 
       3072*H[0, {{1, 3, 1}, 0}, 0, {3, 1}, {3, 1}, -1, xWL] - 
       1536*H[0, {{1, 3, 1}, 0}, 0, {3, 1}, {3, 1}, 0, xWL] + 
       1152*H[0, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, -1, -1, xWL] + 
       576*H[0, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, -1, 0, xWL] - 
       3456*H[0, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, 
         xWL] - 2304*H[0, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, -1, 
         {{1, 3, 1}, 1}, xWL] - 2880*H[0, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, 
         0, -1, xWL] + 5472*H[0, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, 0, 0, 
         xWL] - 12096*H[0, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, 0, 
         {{1, 3, 1}, 0}, xWL] - 8064*H[0, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, 
         0, {{1, 3, 1}, 1}, xWL] + 6912*H[0, {{1, 3, 1}, 0}, 0, 
         {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, xWL] - 
       17280*H[0, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, 
         xWL] + 41472*H[0, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 0}, xWL] + 27648*H[0, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
       4608*H[0, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, 
         xWL] - 11520*H[0, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 
         0, xWL] + 27648*H[0, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
       18432*H[0, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 1}, xWL] + 768*H[0, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, 
         -1, -1, xWL] + 384*H[0, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, -1, 0, 
         xWL] - 2304*H[0, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, -1, 
         {{1, 3, 1}, 0}, xWL] - 1536*H[0, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, 
         -1, {{1, 3, 1}, 1}, xWL] - 1920*H[0, {{1, 3, 1}, 0}, 0, 
         {{1, 3, 1}, 1}, 0, -1, xWL] + 3648*H[0, {{1, 3, 1}, 0}, 0, 
         {{1, 3, 1}, 1}, 0, 0, xWL] - 8064*H[0, {{1, 3, 1}, 0}, 0, 
         {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, xWL] - 
       5376*H[0, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, xWL] + 
       4608*H[0, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, 
         xWL] - 11520*H[0, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 
         0, xWL] + 27648*H[0, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + 
       18432*H[0, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, xWL] + 3072*H[0, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 1}, -1, xWL] - 7680*H[0, {{1, 3, 1}, 0}, 0, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, xWL] + 
       18432*H[0, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 0}, xWL] + 12288*H[0, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
       18432*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, -1, -1, xWL] - 
       27648*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, -1, {{1, 3, 1}, 0}, 
         xWL] - 18432*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, -1, 
         {{1, 3, 1}, 1}, xWL] - 27648*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         -1, 0, -1, xWL] + 8064*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, 0, 
         0, xWL] + 17280*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, 0, 
         {{1, 3, 1}, 0}, xWL] + 11520*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         -1, 0, {{1, 3, 1}, 1}, xWL] + 23040*H[0, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 0}, -1, {3, 0}, -1, xWL] - 
       11520*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, {3, 0}, 0, xWL] + 
       46080*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, {3, 1}, -1, xWL] - 
       23040*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, {3, 1}, 0, xWL] - 
       13824*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, -1, 
         xWL] + 10368*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, 
         {{1, 3, 1}, 0}, 0, xWL] - 10368*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
       6912*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, xWL] - 9216*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, 
         {{1, 3, 1}, 1}, -1, xWL] + 6912*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         -1, {{1, 3, 1}, 1}, 0, xWL] - 6912*H[0, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
       4608*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 1}, xWL] - 6912*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, 
         -1, -1, xWL] + 10368*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, -1, 
         {{1, 3, 1}, 0}, xWL] + 6912*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, 
         -1, {{1, 3, 1}, 1}, xWL] + 12672*H[0, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 0}, 0, 0, -1, xWL] - 4032*H[0, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 0}, 0, 0, 0, xWL] - 6912*H[0, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 0}, 0, 0, {{1, 3, 1}, 0}, xWL] - 
       4608*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, 0, {{1, 3, 1}, 1}, xWL] - 
       11520*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, {3, 0}, -1, xWL] + 
       5760*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, {3, 0}, 0, xWL] - 
       23040*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, {3, 1}, -1, xWL] + 
       11520*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, {3, 1}, 0, xWL] + 
       6912*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, -1, 
         xWL] - 5184*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, 
         0, xWL] + 5184*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, 
         {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + 
       3456*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, xWL] + 4608*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, 
         {{1, 3, 1}, 1}, -1, xWL] - 3456*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         0, {{1, 3, 1}, 1}, 0, xWL] + 3456*H[0, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
       2304*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 1}, xWL] - 6912*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 0}, -1, -1, xWL] + 10368*H[0, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, xWL] + 
       6912*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, 
         {{1, 3, 1}, 1}, xWL] + 3456*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 0}, 0, -1, xWL] - 5184*H[0, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, xWL] - 
       3456*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, 
         {{1, 3, 1}, 1}, xWL] - 4608*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, -1, -1, xWL] + 6912*H[0, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, xWL] + 
       4608*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, 
         {{1, 3, 1}, 1}, xWL] + 2304*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, 0, -1, xWL] - 3456*H[0, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, xWL] - 
       2304*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, 
         {{1, 3, 1}, 1}, xWL] + 12288*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 
         -1, -1, -1, xWL] - 18432*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, 
         -1, {{1, 3, 1}, 0}, xWL] - 12288*H[0, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, -1, -1, {{1, 3, 1}, 1}, xWL] - 
       18432*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, 0, -1, xWL] + 
       5376*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, 0, 0, xWL] + 
       11520*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, 0, {{1, 3, 1}, 0}, 
         xWL] + 7680*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, 0, 
         {{1, 3, 1}, 1}, xWL] + 15360*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 
         -1, {3, 0}, -1, xWL] - 7680*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, 
         {3, 0}, 0, xWL] + 30720*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, 
         {3, 1}, -1, xWL] - 15360*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, 
         {3, 1}, 0, xWL] - 9216*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, 
         {{1, 3, 1}, 0}, -1, xWL] + 6912*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 
         -1, {{1, 3, 1}, 0}, 0, xWL] - 6912*H[0, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
       4608*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, xWL] - 6144*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, 
         {{1, 3, 1}, 1}, -1, xWL] + 4608*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 
         -1, {{1, 3, 1}, 1}, 0, xWL] - 4608*H[0, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
       3072*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 1}, xWL] - 4608*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, 
         -1, -1, xWL] + 6912*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, -1, 
         {{1, 3, 1}, 0}, xWL] + 4608*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, 
         -1, {{1, 3, 1}, 1}, xWL] + 8448*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 
         0, 0, -1, xWL] - 2688*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, 0, 0, 
         xWL] - 4608*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, 0, 
         {{1, 3, 1}, 0}, xWL] - 3072*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, 
         0, {{1, 3, 1}, 1}, xWL] - 7680*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 
         0, {3, 0}, -1, xWL] + 3840*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, 
         {3, 0}, 0, xWL] - 15360*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, 
         {3, 1}, -1, xWL] + 7680*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, 
         {3, 1}, 0, xWL] + 4608*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, 
         {{1, 3, 1}, 0}, -1, xWL] - 3456*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 
         0, {{1, 3, 1}, 0}, 0, xWL] + 3456*H[0, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + 
       2304*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, xWL] + 3072*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, 
         {{1, 3, 1}, 1}, -1, xWL] - 2304*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 
         0, {{1, 3, 1}, 1}, 0, xWL] + 2304*H[0, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
       1536*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 1}, xWL] - 4608*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 0}, -1, -1, xWL] + 6912*H[0, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, xWL] + 
       4608*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, 
         {{1, 3, 1}, 1}, xWL] + 2304*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 0}, 0, -1, xWL] - 3456*H[0, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, xWL] - 
       2304*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, 
         {{1, 3, 1}, 1}, xWL] - 3072*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 1}, -1, -1, xWL] + 4608*H[0, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, xWL] + 
       3072*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, 
         {{1, 3, 1}, 1}, xWL] + 1536*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 1}, 0, -1, xWL] - 2304*H[0, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, xWL] - 
       1536*H[0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, 
         {{1, 3, 1}, 1}, xWL] + 25600*H[0, {{1, 3, 1}, 1}, -1, -1, -1, -1, 
         xWL] - 11776*H[0, {{1, 3, 1}, 1}, -1, -1, -1, 0, xWL] - 
       3072*H[0, {{1, 3, 1}, 1}, -1, -1, -1, {{1, 3, 1}, 0}, xWL] - 
       2048*H[0, {{1, 3, 1}, 1}, -1, -1, -1, {{1, 3, 1}, 1}, xWL] - 
       8704*H[0, {{1, 3, 1}, 1}, -1, -1, 0, -1, xWL] + 
       3840*H[0, {{1, 3, 1}, 1}, -1, -1, 0, 0, xWL] + 
       1536*H[0, {{1, 3, 1}, 1}, -1, -1, 0, {{1, 3, 1}, 0}, xWL] + 
       1024*H[0, {{1, 3, 1}, 1}, -1, -1, 0, {{1, 3, 1}, 1}, xWL] - 
       2048*H[0, {{1, 3, 1}, 1}, -1, -1, {3, 0}, -1, xWL] + 
       1024*H[0, {{1, 3, 1}, 1}, -1, -1, {3, 0}, 0, xWL] - 
       4096*H[0, {{1, 3, 1}, 1}, -1, -1, {3, 1}, -1, xWL] + 
       2048*H[0, {{1, 3, 1}, 1}, -1, -1, {3, 1}, 0, xWL] - 
       6144*H[0, {{1, 3, 1}, 1}, -1, -1, {{1, 3, 1}, 0}, -1, xWL] + 
       3072*H[0, {{1, 3, 1}, 1}, -1, -1, {{1, 3, 1}, 0}, 0, xWL] - 
       4096*H[0, {{1, 3, 1}, 1}, -1, -1, {{1, 3, 1}, 1}, -1, xWL] + 
       2048*H[0, {{1, 3, 1}, 1}, -1, -1, {{1, 3, 1}, 1}, 0, xWL] - 
       15360*H[0, {{1, 3, 1}, 1}, -1, 0, -1, -1, xWL] + 
       5120*H[0, {{1, 3, 1}, 1}, -1, 0, -1, 0, xWL] + 
       7680*H[0, {{1, 3, 1}, 1}, -1, 0, -1, {{1, 3, 1}, 0}, xWL] + 
       5120*H[0, {{1, 3, 1}, 1}, -1, 0, -1, {{1, 3, 1}, 1}, xWL] + 
       3584*H[0, {{1, 3, 1}, 1}, -1, 0, 0, -1, xWL] + 
       1536*H[0, {{1, 3, 1}, 1}, -1, 0, 0, 0, xWL] - 
       9984*H[0, {{1, 3, 1}, 1}, -1, 0, 0, {{1, 3, 1}, 0}, xWL] - 
       6656*H[0, {{1, 3, 1}, 1}, -1, 0, 0, {{1, 3, 1}, 1}, xWL] + 
       2048*H[0, {{1, 3, 1}, 1}, -1, 0, {3, 0}, -1, xWL] - 
       1024*H[0, {{1, 3, 1}, 1}, -1, 0, {3, 0}, 0, xWL] + 
       4096*H[0, {{1, 3, 1}, 1}, -1, 0, {3, 1}, -1, xWL] - 
       2048*H[0, {{1, 3, 1}, 1}, -1, 0, {3, 1}, 0, xWL] + 
       6144*H[0, {{1, 3, 1}, 1}, -1, 0, {{1, 3, 1}, 0}, -1, xWL] - 
       9216*H[0, {{1, 3, 1}, 1}, -1, 0, {{1, 3, 1}, 0}, 0, xWL] + 
       18432*H[0, {{1, 3, 1}, 1}, -1, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         xWL] + 12288*H[0, {{1, 3, 1}, 1}, -1, 0, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, xWL] + 4096*H[0, {{1, 3, 1}, 1}, -1, 0, 
         {{1, 3, 1}, 1}, -1, xWL] - 6144*H[0, {{1, 3, 1}, 1}, -1, 0, 
         {{1, 3, 1}, 1}, 0, xWL] + 12288*H[0, {{1, 3, 1}, 1}, -1, 0, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
       8192*H[0, {{1, 3, 1}, 1}, -1, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 
         xWL] + 2048*H[0, {{1, 3, 1}, 1}, -1, {3, 0}, -1, -1, xWL] + 
       1024*H[0, {{1, 3, 1}, 1}, -1, {3, 0}, -1, 0, xWL] - 
       6144*H[0, {{1, 3, 1}, 1}, -1, {3, 0}, -1, {{1, 3, 1}, 0}, xWL] - 
       4096*H[0, {{1, 3, 1}, 1}, -1, {3, 0}, -1, {{1, 3, 1}, 1}, xWL] - 
       1024*H[0, {{1, 3, 1}, 1}, -1, {3, 0}, 0, 0, xWL] + 
       3072*H[0, {{1, 3, 1}, 1}, -1, {3, 0}, 0, {{1, 3, 1}, 0}, xWL] + 
       2048*H[0, {{1, 3, 1}, 1}, -1, {3, 0}, 0, {{1, 3, 1}, 1}, xWL] - 
       1024*H[0, {{1, 3, 1}, 1}, -1, {3, 0}, {3, 0}, -1, xWL] + 
       512*H[0, {{1, 3, 1}, 1}, -1, {3, 0}, {3, 0}, 0, xWL] - 
       2048*H[0, {{1, 3, 1}, 1}, -1, {3, 0}, {3, 1}, -1, xWL] + 
       1024*H[0, {{1, 3, 1}, 1}, -1, {3, 0}, {3, 1}, 0, xWL] + 
       4096*H[0, {{1, 3, 1}, 1}, -1, {3, 1}, -1, -1, xWL] + 
       2048*H[0, {{1, 3, 1}, 1}, -1, {3, 1}, -1, 0, xWL] - 
       12288*H[0, {{1, 3, 1}, 1}, -1, {3, 1}, -1, {{1, 3, 1}, 0}, xWL] - 
       8192*H[0, {{1, 3, 1}, 1}, -1, {3, 1}, -1, {{1, 3, 1}, 1}, xWL] - 
       2048*H[0, {{1, 3, 1}, 1}, -1, {3, 1}, 0, 0, xWL] + 
       6144*H[0, {{1, 3, 1}, 1}, -1, {3, 1}, 0, {{1, 3, 1}, 0}, xWL] + 
       4096*H[0, {{1, 3, 1}, 1}, -1, {3, 1}, 0, {{1, 3, 1}, 1}, xWL] - 
       2048*H[0, {{1, 3, 1}, 1}, -1, {3, 1}, {3, 0}, -1, xWL] + 
       1024*H[0, {{1, 3, 1}, 1}, -1, {3, 1}, {3, 0}, 0, xWL] - 
       4096*H[0, {{1, 3, 1}, 1}, -1, {3, 1}, {3, 1}, -1, xWL] + 
       2048*H[0, {{1, 3, 1}, 1}, -1, {3, 1}, {3, 1}, 0, xWL] + 
       1536*H[0, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, -1, -1, xWL] - 
       768*H[0, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, -1, 0, xWL] + 
       2304*H[0, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, 0, -1, xWL] - 
       7296*H[0, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, 0, 0, xWL] + 
       18432*H[0, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, 
         xWL] + 12288*H[0, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, 0, 
         {{1, 3, 1}, 1}, xWL] - 9216*H[0, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 0}, -1, xWL] + 23040*H[0, {{1, 3, 1}, 1}, -1, 
         {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, xWL] - 
       55296*H[0, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 0}, xWL] - 36864*H[0, {{1, 3, 1}, 1}, -1, 
         {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
       6144*H[0, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, 
         xWL] + 15360*H[0, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, 0, xWL] - 36864*H[0, {{1, 3, 1}, 1}, -1, 
         {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
       24576*H[0, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 1}, xWL] + 1024*H[0, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, 
         -1, -1, xWL] - 512*H[0, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, -1, 0, 
         xWL] + 1536*H[0, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, 0, -1, xWL] - 
       4864*H[0, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, 0, 0, xWL] + 
       12288*H[0, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, 
         xWL] + 8192*H[0, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, 0, 
         {{1, 3, 1}, 1}, xWL] - 6144*H[0, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 0}, -1, xWL] + 15360*H[0, {{1, 3, 1}, 1}, -1, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, xWL] - 
       36864*H[0, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 0}, xWL] - 24576*H[0, {{1, 3, 1}, 1}, -1, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] - 
       4096*H[0, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, 
         xWL] + 10240*H[0, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 1}, 0, xWL] - 24576*H[0, {{1, 3, 1}, 1}, -1, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
       16384*H[0, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 1}, xWL] - 16896*H[0, {{1, 3, 1}, 1}, 0, -1, -1, -1, 
         xWL] + 5888*H[0, {{1, 3, 1}, 1}, 0, -1, -1, 0, xWL] + 
       7680*H[0, {{1, 3, 1}, 1}, 0, -1, -1, {{1, 3, 1}, 0}, xWL] + 
       5120*H[0, {{1, 3, 1}, 1}, 0, -1, -1, {{1, 3, 1}, 1}, xWL] + 
       10496*H[0, {{1, 3, 1}, 1}, 0, -1, 0, -1, xWL] - 
       3712*H[0, {{1, 3, 1}, 1}, 0, -1, 0, 0, xWL] - 
       4608*H[0, {{1, 3, 1}, 1}, 0, -1, 0, {{1, 3, 1}, 0}, xWL] - 
       3072*H[0, {{1, 3, 1}, 1}, 0, -1, 0, {{1, 3, 1}, 1}, xWL] - 
       4096*H[0, {{1, 3, 1}, 1}, 0, -1, {3, 0}, -1, xWL] + 
       2048*H[0, {{1, 3, 1}, 1}, 0, -1, {3, 0}, 0, xWL] - 
       8192*H[0, {{1, 3, 1}, 1}, 0, -1, {3, 1}, -1, xWL] + 
       4096*H[0, {{1, 3, 1}, 1}, 0, -1, {3, 1}, 0, xWL] + 
       6144*H[0, {{1, 3, 1}, 1}, 0, -1, {{1, 3, 1}, 0}, -1, xWL] - 
       3840*H[0, {{1, 3, 1}, 1}, 0, -1, {{1, 3, 1}, 0}, 0, xWL] + 
       2304*H[0, {{1, 3, 1}, 1}, 0, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         xWL] + 1536*H[0, {{1, 3, 1}, 1}, 0, -1, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, xWL] + 4096*H[0, {{1, 3, 1}, 1}, 0, -1, 
         {{1, 3, 1}, 1}, -1, xWL] - 2560*H[0, {{1, 3, 1}, 1}, 0, -1, 
         {{1, 3, 1}, 1}, 0, xWL] + 1536*H[0, {{1, 3, 1}, 1}, 0, -1, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
       1024*H[0, {{1, 3, 1}, 1}, 0, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 
         xWL] + 9216*H[0, {{1, 3, 1}, 1}, 0, 0, -1, -1, xWL] - 
       2560*H[0, {{1, 3, 1}, 1}, 0, 0, -1, 0, xWL] - 
       6144*H[0, {{1, 3, 1}, 1}, 0, 0, -1, {{1, 3, 1}, 0}, xWL] - 
       4096*H[0, {{1, 3, 1}, 1}, 0, 0, -1, {{1, 3, 1}, 1}, xWL] - 
       4608*H[0, {{1, 3, 1}, 1}, 0, 0, 0, -1, xWL] + 
       128*H[0, {{1, 3, 1}, 1}, 0, 0, 0, 0, xWL] + 
       6528*H[0, {{1, 3, 1}, 1}, 0, 0, 0, {{1, 3, 1}, 0}, xWL] + 
       4352*H[0, {{1, 3, 1}, 1}, 0, 0, 0, {{1, 3, 1}, 1}, xWL] + 
       1536*H[0, {{1, 3, 1}, 1}, 0, 0, {3, 0}, -1, xWL] - 
       768*H[0, {{1, 3, 1}, 1}, 0, 0, {3, 0}, 0, xWL] + 
       3072*H[0, {{1, 3, 1}, 1}, 0, 0, {3, 1}, -1, xWL] - 
       1536*H[0, {{1, 3, 1}, 1}, 0, 0, {3, 1}, 0, xWL] - 
       4608*H[0, {{1, 3, 1}, 1}, 0, 0, {{1, 3, 1}, 0}, -1, xWL] + 
       5760*H[0, {{1, 3, 1}, 1}, 0, 0, {{1, 3, 1}, 0}, 0, xWL] - 
       10368*H[0, {{1, 3, 1}, 1}, 0, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         xWL] - 6912*H[0, {{1, 3, 1}, 1}, 0, 0, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, xWL] - 3072*H[0, {{1, 3, 1}, 1}, 0, 0, 
         {{1, 3, 1}, 1}, -1, xWL] + 3840*H[0, {{1, 3, 1}, 1}, 0, 0, 
         {{1, 3, 1}, 1}, 0, xWL] - 6912*H[0, {{1, 3, 1}, 1}, 0, 0, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
       4608*H[0, {{1, 3, 1}, 1}, 0, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] - 
       1024*H[0, {{1, 3, 1}, 1}, 0, {3, 0}, -1, -1, xWL] - 
       512*H[0, {{1, 3, 1}, 1}, 0, {3, 0}, -1, 0, xWL] + 
       3072*H[0, {{1, 3, 1}, 1}, 0, {3, 0}, -1, {{1, 3, 1}, 0}, xWL] + 
       2048*H[0, {{1, 3, 1}, 1}, 0, {3, 0}, -1, {{1, 3, 1}, 1}, xWL] + 
       512*H[0, {{1, 3, 1}, 1}, 0, {3, 0}, 0, 0, xWL] - 
       1536*H[0, {{1, 3, 1}, 1}, 0, {3, 0}, 0, {{1, 3, 1}, 0}, xWL] - 
       1024*H[0, {{1, 3, 1}, 1}, 0, {3, 0}, 0, {{1, 3, 1}, 1}, xWL] + 
       512*H[0, {{1, 3, 1}, 1}, 0, {3, 0}, {3, 0}, -1, xWL] - 
       256*H[0, {{1, 3, 1}, 1}, 0, {3, 0}, {3, 0}, 0, xWL] + 
       1024*H[0, {{1, 3, 1}, 1}, 0, {3, 0}, {3, 1}, -1, xWL] - 
       512*H[0, {{1, 3, 1}, 1}, 0, {3, 0}, {3, 1}, 0, xWL] - 
       2048*H[0, {{1, 3, 1}, 1}, 0, {3, 1}, -1, -1, xWL] - 
       1024*H[0, {{1, 3, 1}, 1}, 0, {3, 1}, -1, 0, xWL] + 
       6144*H[0, {{1, 3, 1}, 1}, 0, {3, 1}, -1, {{1, 3, 1}, 0}, xWL] + 
       4096*H[0, {{1, 3, 1}, 1}, 0, {3, 1}, -1, {{1, 3, 1}, 1}, xWL] + 
       1024*H[0, {{1, 3, 1}, 1}, 0, {3, 1}, 0, 0, xWL] - 
       3072*H[0, {{1, 3, 1}, 1}, 0, {3, 1}, 0, {{1, 3, 1}, 0}, xWL] - 
       2048*H[0, {{1, 3, 1}, 1}, 0, {3, 1}, 0, {{1, 3, 1}, 1}, xWL] + 
       1024*H[0, {{1, 3, 1}, 1}, 0, {3, 1}, {3, 0}, -1, xWL] - 
       512*H[0, {{1, 3, 1}, 1}, 0, {3, 1}, {3, 0}, 0, xWL] + 
       2048*H[0, {{1, 3, 1}, 1}, 0, {3, 1}, {3, 1}, -1, xWL] - 
       1024*H[0, {{1, 3, 1}, 1}, 0, {3, 1}, {3, 1}, 0, xWL] + 
       768*H[0, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, -1, -1, xWL] + 
       384*H[0, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, -1, 0, xWL] - 
       2304*H[0, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, 
         xWL] - 1536*H[0, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, -1, 
         {{1, 3, 1}, 1}, xWL] - 1920*H[0, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, 
         0, -1, xWL] + 3648*H[0, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, 0, 0, 
         xWL] - 8064*H[0, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, 0, 
         {{1, 3, 1}, 0}, xWL] - 5376*H[0, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, 
         0, {{1, 3, 1}, 1}, xWL] + 4608*H[0, {{1, 3, 1}, 1}, 0, 
         {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, xWL] - 
       11520*H[0, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, 
         xWL] + 27648*H[0, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 0}, xWL] + 18432*H[0, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, xWL] + 
       3072*H[0, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, 
         xWL] - 7680*H[0, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 
         0, xWL] + 18432*H[0, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
       12288*H[0, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 1}, xWL] + 512*H[0, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, 
         -1, -1, xWL] + 256*H[0, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, -1, 0, 
         xWL] - 1536*H[0, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, -1, 
         {{1, 3, 1}, 0}, xWL] - 1024*H[0, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, 
         -1, {{1, 3, 1}, 1}, xWL] - 1280*H[0, {{1, 3, 1}, 1}, 0, 
         {{1, 3, 1}, 1}, 0, -1, xWL] + 2432*H[0, {{1, 3, 1}, 1}, 0, 
         {{1, 3, 1}, 1}, 0, 0, xWL] - 5376*H[0, {{1, 3, 1}, 1}, 0, 
         {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, xWL] - 
       3584*H[0, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, xWL] + 
       3072*H[0, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, 
         xWL] - 7680*H[0, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 
         0, xWL] + 18432*H[0, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + 
       12288*H[0, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, xWL] + 2048*H[0, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 1}, -1, xWL] - 5120*H[0, {{1, 3, 1}, 1}, 0, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, xWL] + 
       12288*H[0, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 0}, xWL] + 8192*H[0, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, xWL] + 
       12288*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, -1, -1, xWL] - 
       18432*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, -1, {{1, 3, 1}, 0}, 
         xWL] - 12288*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, -1, 
         {{1, 3, 1}, 1}, xWL] - 18432*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 
         -1, 0, -1, xWL] + 5376*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, 0, 
         0, xWL] + 11520*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, 0, 
         {{1, 3, 1}, 0}, xWL] + 7680*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, 
         0, {{1, 3, 1}, 1}, xWL] + 15360*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 
         -1, {3, 0}, -1, xWL] - 7680*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, 
         {3, 0}, 0, xWL] + 30720*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, 
         {3, 1}, -1, xWL] - 15360*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, 
         {3, 1}, 0, xWL] - 9216*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, 
         {{1, 3, 1}, 0}, -1, xWL] + 6912*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 
         -1, {{1, 3, 1}, 0}, 0, xWL] - 6912*H[0, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
       4608*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, xWL] - 6144*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, 
         {{1, 3, 1}, 1}, -1, xWL] + 4608*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 
         -1, {{1, 3, 1}, 1}, 0, xWL] - 4608*H[0, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
       3072*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 1}, xWL] - 4608*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, 
         -1, -1, xWL] + 6912*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, -1, 
         {{1, 3, 1}, 0}, xWL] + 4608*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, 
         -1, {{1, 3, 1}, 1}, xWL] + 8448*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 
         0, 0, -1, xWL] - 2688*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, 0, 0, 
         xWL] - 4608*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, 0, 
         {{1, 3, 1}, 0}, xWL] - 3072*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, 
         0, {{1, 3, 1}, 1}, xWL] - 7680*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 
         0, {3, 0}, -1, xWL] + 3840*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, 
         {3, 0}, 0, xWL] - 15360*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, 
         {3, 1}, -1, xWL] + 7680*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, 
         {3, 1}, 0, xWL] + 4608*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, 
         {{1, 3, 1}, 0}, -1, xWL] - 3456*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 
         0, {{1, 3, 1}, 0}, 0, xWL] + 3456*H[0, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + 
       2304*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, xWL] + 3072*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, 
         {{1, 3, 1}, 1}, -1, xWL] - 2304*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 
         0, {{1, 3, 1}, 1}, 0, xWL] + 2304*H[0, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
       1536*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 1}, xWL] - 4608*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 0}, -1, -1, xWL] + 6912*H[0, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, xWL] + 
       4608*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, -1, 
         {{1, 3, 1}, 1}, xWL] + 2304*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 0}, 0, -1, xWL] - 3456*H[0, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, xWL] - 
       2304*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, 0, 
         {{1, 3, 1}, 1}, xWL] - 3072*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, -1, -1, xWL] + 4608*H[0, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, xWL] + 
       3072*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, -1, 
         {{1, 3, 1}, 1}, xWL] + 1536*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, 0, -1, xWL] - 2304*H[0, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, xWL] - 
       1536*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, {{1, 3, 1}, 1}, 0, 
         {{1, 3, 1}, 1}, xWL] + 8192*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, 
         -1, -1, xWL] - 12288*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, -1, 
         {{1, 3, 1}, 0}, xWL] - 8192*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, 
         -1, {{1, 3, 1}, 1}, xWL] - 12288*H[0, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 1}, -1, 0, -1, xWL] + 3584*H[0, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 1}, -1, 0, 0, xWL] + 7680*H[0, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 1}, -1, 0, {{1, 3, 1}, 0}, xWL] + 
       5120*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, 0, {{1, 3, 1}, 1}, 
         xWL] + 10240*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, {3, 0}, -1, 
         xWL] - 5120*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, {3, 0}, 0, 
         xWL] + 20480*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, {3, 1}, -1, 
         xWL] - 10240*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, {3, 1}, 0, 
         xWL] - 6144*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, 
         -1, xWL] + 4608*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, 
         {{1, 3, 1}, 0}, 0, xWL] - 4608*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 
         -1, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] - 
       3072*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, xWL] - 4096*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, 
         {{1, 3, 1}, 1}, -1, xWL] + 3072*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 
         -1, {{1, 3, 1}, 1}, 0, xWL] - 3072*H[0, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] - 
       2048*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 1}, xWL] - 3072*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, 
         -1, -1, xWL] + 4608*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, -1, 
         {{1, 3, 1}, 0}, xWL] + 3072*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, 
         -1, {{1, 3, 1}, 1}, xWL] + 5632*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 
         0, 0, -1, xWL] - 1792*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, 0, 0, 
         xWL] - 3072*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, 0, 
         {{1, 3, 1}, 0}, xWL] - 2048*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, 
         0, {{1, 3, 1}, 1}, xWL] - 5120*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 
         0, {3, 0}, -1, xWL] + 2560*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, 
         {3, 0}, 0, xWL] - 10240*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, 
         {3, 1}, -1, xWL] + 5120*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, 
         {3, 1}, 0, xWL] + 3072*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, 
         {{1, 3, 1}, 0}, -1, xWL] - 2304*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 
         0, {{1, 3, 1}, 0}, 0, xWL] + 2304*H[0, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, {{1, 3, 1}, 0}, xWL] + 
       1536*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, 
         {{1, 3, 1}, 1}, xWL] + 2048*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, 
         {{1, 3, 1}, 1}, -1, xWL] - 1536*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 
         0, {{1, 3, 1}, 1}, 0, xWL] + 1536*H[0, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, xWL] + 
       1024*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 1}, xWL] - 3072*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 0}, -1, -1, xWL] + 4608*H[0, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, {{1, 3, 1}, 0}, xWL] + 
       3072*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, -1, 
         {{1, 3, 1}, 1}, xWL] + 1536*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 0}, 0, -1, xWL] - 2304*H[0, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, {{1, 3, 1}, 0}, xWL] - 
       1536*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, {{1, 3, 1}, 0}, 0, 
         {{1, 3, 1}, 1}, xWL] - 2048*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 1}, -1, -1, xWL] + 3072*H[0, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, {{1, 3, 1}, 0}, xWL] + 
       2048*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, -1, 
         {{1, 3, 1}, 1}, xWL] + 1024*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 1}, 0, -1, xWL] - 1536*H[0, {{1, 3, 1}, 1}, 
         {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, {{1, 3, 1}, 0}, xWL] - 
       1024*H[0, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, {{1, 3, 1}, 1}, 0, 
         {{1, 3, 1}, 1}, xWL]))/(1 + xWL)^4 + 65536*H[1, 1, 1, 1, 1, 1, y] + 
   (((-14621 + 31162*y - 14621*y^2)*H[1, y])/6 - 48*(1 - 6*y + y^2)*z3*
      H[0, -1, y] + (16*(542 - 1243*y + 542*y^2) - 
       (448*(13 - 40*y + 13*y^2)*z3)/3)*H[1, 1, y] + 
     64*(1 - 6*y + y^2)*z2*H[0, -1, -1, y] + 16*(1 - 6*y + y^2)*z2*
      H[0, -1, 0, y] - 32*(1 - 6*y + y^2)*z2*H[0, -1, 1, y] + 
     8*(1 + 46*y + y^2)*z2*H[0, 0, {6, 0}, y] - 16*(1 + 46*y + y^2)*z2*
      H[0, 0, {6, 1}, y] - 32*(1 - 6*y + y^2)*z2*H[0, 1, -1, y] - 
     8*(269 - 690*y + 269*y^2)*z2*H[0, 1, 0, y] - 8*(1 - 26*y + y^2)*z2*
      H[0, 1, {6, 0}, y] + 16*(1 - 26*y + y^2)*z2*H[0, 1, {6, 1}, y] - 
     24*(101 - 266*y + 101*y^2)*z2*H[1, 0, 0, y] - 8*(1 - 26*y + y^2)*z2*
      H[1, 0, {6, 0}, y] + 16*(1 - 26*y + y^2)*z2*H[1, 0, {6, 1}, y] - 
     128*(35 - 92*y + 35*y^2)*z2*H[1, 1, 0, y] + 
     (-32*(538 - 1301*y + 538*y^2) - 144*(65 - 162*y + 65*y^2)*z2)*
      H[1, 1, 1, y] - 16*(1 - 26*y + y^2)*z2*H[1, 1, {6, 0}, y] + 
     32*(1 - 26*y + y^2)*z2*H[1, 1, {6, 1}, y] + 256*(54 - 133*y + 54*y^2)*
      H[0, 1, 1, 1, y] + 512*(54 - 133*y + 54*y^2)*H[1, 1, 1, 1, y] - 
     192*(1 - 6*y + y^2)*H[0, -1, -1, 0, 0, y] - 192*(1 - 6*y + y^2)*
      H[0, -1, -1, 0, {6, 0}, y] + 384*(1 - 6*y + y^2)*
      H[0, -1, -1, 0, {6, 1}, y] - 64*(1 - 6*y + y^2)*H[0, -1, 0, 0, 0, y] - 
     192*(1 - 6*y + y^2)*H[0, -1, 0, 0, 1, y] + 160*(1 - 6*y + y^2)*
      H[0, -1, 0, 0, {6, 0}, y] - 320*(1 - 6*y + y^2)*
      H[0, -1, 0, 0, {6, 1}, y] - 64*(1 - 6*y + y^2)*H[0, -1, 0, 1, 0, y] - 
     64*(1 - 6*y + y^2)*H[0, -1, 0, 1, {6, 0}, y] + 
     128*(1 - 6*y + y^2)*H[0, -1, 0, 1, {6, 1}, y] - 
     48*(1 - 6*y + y^2)*H[0, -1, 0, {6, 0}, 0, y] - 
     192*(1 - 6*y + y^2)*H[0, -1, 0, {6, 0}, 1, y] + 
     48*(1 - 6*y + y^2)*H[0, -1, 0, {6, 0}, {6, 0}, y] - 
     96*(1 - 6*y + y^2)*H[0, -1, 0, {6, 0}, {6, 1}, y] + 
     96*(1 - 6*y + y^2)*H[0, -1, 0, {6, 1}, 0, y] + 
     384*(1 - 6*y + y^2)*H[0, -1, 0, {6, 1}, 1, y] - 
     96*(1 - 6*y + y^2)*H[0, -1, 0, {6, 1}, {6, 0}, y] + 
     192*(1 - 6*y + y^2)*H[0, -1, 0, {6, 1}, {6, 1}, y] + 
     96*(1 - 6*y + y^2)*H[0, -1, 1, 0, 0, y] + 96*(1 - 6*y + y^2)*
      H[0, -1, 1, 0, {6, 0}, y] - 192*(1 - 6*y + y^2)*
      H[0, -1, 1, 0, {6, 1}, y] + 128*y*H[0, 0, {6, 0}, 0, 0, y] - 
     512*y*H[0, 0, {6, 0}, 0, 1, y] + 384*y*H[0, 0, {6, 0}, 0, {6, 0}, y] - 
     768*y*H[0, 0, {6, 0}, 0, {6, 1}, y] + 256*y*H[0, 0, {6, 0}, 1, 0, y] + 
     256*y*H[0, 0, {6, 0}, 1, {6, 0}, y] - 
     512*y*H[0, 0, {6, 0}, 1, {6, 1}, y] - 
     512*y*H[0, 0, {6, 0}, {6, 0}, 1, y] + 
     256*y*H[0, 0, {6, 0}, {6, 0}, {6, 0}, y] - 
     512*y*H[0, 0, {6, 0}, {6, 0}, {6, 1}, y] + 
     1024*y*H[0, 0, {6, 0}, {6, 1}, 1, y] - 
     512*y*H[0, 0, {6, 0}, {6, 1}, {6, 0}, y] + 
     1024*y*H[0, 0, {6, 0}, {6, 1}, {6, 1}, y] - 
     256*y*H[0, 0, {6, 1}, 0, 0, y] + 1024*y*H[0, 0, {6, 1}, 0, 1, y] - 
     768*y*H[0, 0, {6, 1}, 0, {6, 0}, y] + 
     1536*y*H[0, 0, {6, 1}, 0, {6, 1}, y] - 512*y*H[0, 0, {6, 1}, 1, 0, y] - 
     512*y*H[0, 0, {6, 1}, 1, {6, 0}, y] + 
     1024*y*H[0, 0, {6, 1}, 1, {6, 1}, y] + 
     1024*y*H[0, 0, {6, 1}, {6, 0}, 1, y] - 
     512*y*H[0, 0, {6, 1}, {6, 0}, {6, 0}, y] + 
     1024*y*H[0, 0, {6, 1}, {6, 0}, {6, 1}, y] - 
     2048*y*H[0, 0, {6, 1}, {6, 1}, 1, y] + 
     1024*y*H[0, 0, {6, 1}, {6, 1}, {6, 0}, y] - 
     2048*y*H[0, 0, {6, 1}, {6, 1}, {6, 1}, y] + 96*(1 - 6*y + y^2)*
      H[0, 1, -1, 0, 0, y] + 96*(1 - 6*y + y^2)*H[0, 1, -1, 0, {6, 0}, y] - 
     192*(1 - 6*y + y^2)*H[0, 1, -1, 0, {6, 1}, y] - 
     16*(197 - 476*y + 197*y^2)*H[0, 1, 0, 0, 0, y] + 
     64*y*H[0, 1, {6, 0}, 0, 0, y] - 256*y*H[0, 1, {6, 0}, 0, 1, y] + 
     192*y*H[0, 1, {6, 0}, 0, {6, 0}, y] - 
     384*y*H[0, 1, {6, 0}, 0, {6, 1}, y] + 128*y*H[0, 1, {6, 0}, 1, 0, y] + 
     128*y*H[0, 1, {6, 0}, 1, {6, 0}, y] - 
     256*y*H[0, 1, {6, 0}, 1, {6, 1}, y] - 
     256*y*H[0, 1, {6, 0}, {6, 0}, 1, y] + 
     128*y*H[0, 1, {6, 0}, {6, 0}, {6, 0}, y] - 
     256*y*H[0, 1, {6, 0}, {6, 0}, {6, 1}, y] + 
     512*y*H[0, 1, {6, 0}, {6, 1}, 1, y] - 
     256*y*H[0, 1, {6, 0}, {6, 1}, {6, 0}, y] + 
     512*y*H[0, 1, {6, 0}, {6, 1}, {6, 1}, y] - 
     128*y*H[0, 1, {6, 1}, 0, 0, y] + 512*y*H[0, 1, {6, 1}, 0, 1, y] - 
     384*y*H[0, 1, {6, 1}, 0, {6, 0}, y] + 
     768*y*H[0, 1, {6, 1}, 0, {6, 1}, y] - 256*y*H[0, 1, {6, 1}, 1, 0, y] - 
     256*y*H[0, 1, {6, 1}, 1, {6, 0}, y] + 
     512*y*H[0, 1, {6, 1}, 1, {6, 1}, y] + 
     512*y*H[0, 1, {6, 1}, {6, 0}, 1, y] - 
     256*y*H[0, 1, {6, 1}, {6, 0}, {6, 0}, y] + 
     512*y*H[0, 1, {6, 1}, {6, 0}, {6, 1}, y] - 
     1024*y*H[0, 1, {6, 1}, {6, 1}, 1, y] + 
     512*y*H[0, 1, {6, 1}, {6, 1}, {6, 0}, y] - 
     1024*y*H[0, 1, {6, 1}, {6, 1}, {6, 1}, y] - 16*(201 - 500*y + 201*y^2)*
      H[1, 0, 0, 0, 0, y] + 112*(1 - 6*y + y^2)*H[1, 0, 0, {6, 0}, 0, y] - 
     224*(1 - 6*y + y^2)*H[1, 0, 0, {6, 1}, 0, y] - 
     32*(383 - 962*y + 383*y^2)*H[1, 0, 1, 0, 1, y] - 
     16*(775 - 1942*y + 775*y^2)*H[1, 0, 1, 1, 0, y] + 
     32*(1 - 6*y + y^2)*H[1, 0, 1, {6, 0}, 0, y] - 16*(7 - 6*y + 7*y^2)*
      H[1, 0, 1, {6, 0}, {6, 0}, y] + 32*(7 - 6*y + 7*y^2)*
      H[1, 0, 1, {6, 0}, {6, 1}, y] - 64*(1 - 6*y + y^2)*
      H[1, 0, 1, {6, 1}, 0, y] + 32*(7 - 6*y + 7*y^2)*
      H[1, 0, 1, {6, 1}, {6, 0}, y] - 64*(7 - 6*y + 7*y^2)*
      H[1, 0, 1, {6, 1}, {6, 1}, y] + 64*y*H[1, 0, {6, 0}, 0, 0, y] - 
     256*y*H[1, 0, {6, 0}, 0, 1, y] + 192*y*H[1, 0, {6, 0}, 0, {6, 0}, y] - 
     384*y*H[1, 0, {6, 0}, 0, {6, 1}, y] + 128*y*H[1, 0, {6, 0}, 1, 0, y] + 
     128*y*H[1, 0, {6, 0}, 1, {6, 0}, y] - 
     256*y*H[1, 0, {6, 0}, 1, {6, 1}, y] - 
     256*y*H[1, 0, {6, 0}, {6, 0}, 1, y] + 
     128*y*H[1, 0, {6, 0}, {6, 0}, {6, 0}, y] - 
     256*y*H[1, 0, {6, 0}, {6, 0}, {6, 1}, y] + 
     512*y*H[1, 0, {6, 0}, {6, 1}, 1, y] - 
     256*y*H[1, 0, {6, 0}, {6, 1}, {6, 0}, y] + 
     512*y*H[1, 0, {6, 0}, {6, 1}, {6, 1}, y] - 
     128*y*H[1, 0, {6, 1}, 0, 0, y] + 512*y*H[1, 0, {6, 1}, 0, 1, y] - 
     384*y*H[1, 0, {6, 1}, 0, {6, 0}, y] + 
     768*y*H[1, 0, {6, 1}, 0, {6, 1}, y] - 256*y*H[1, 0, {6, 1}, 1, 0, y] - 
     256*y*H[1, 0, {6, 1}, 1, {6, 0}, y] + 
     512*y*H[1, 0, {6, 1}, 1, {6, 1}, y] + 
     512*y*H[1, 0, {6, 1}, {6, 0}, 1, y] - 
     256*y*H[1, 0, {6, 1}, {6, 0}, {6, 0}, y] + 
     512*y*H[1, 0, {6, 1}, {6, 0}, {6, 1}, y] - 
     1024*y*H[1, 0, {6, 1}, {6, 1}, 1, y] + 
     512*y*H[1, 0, {6, 1}, {6, 1}, {6, 0}, y] - 
     1024*y*H[1, 0, {6, 1}, {6, 1}, {6, 1}, y] - 16*(405 - 982*y + 405*y^2)*
      H[1, 1, 0, 0, 0, y] - 32*(377 - 934*y + 377*y^2)*H[1, 1, 0, 0, 1, y] - 
     16*(43 - 78*y + 43*y^2)*H[1, 1, 0, 0, {6, 0}, y] + 
     32*(43 - 78*y + 43*y^2)*H[1, 1, 0, 0, {6, 1}, y] - 
     16*(763 - 1934*y + 763*y^2)*H[1, 1, 0, 1, 0, y] + 
     16*(9 - 2*y + 9*y^2)*H[1, 1, 0, 1, {6, 0}, y] - 
     32*(9 - 2*y + 9*y^2)*H[1, 1, 0, 1, {6, 1}, y] + 
     32*(1 - 6*y + y^2)*H[1, 1, 0, {6, 0}, 0, y] + 32*(9 - 34*y + 9*y^2)*
      H[1, 1, 0, {6, 0}, 1, y] - 16*(7 - 22*y + 7*y^2)*
      H[1, 1, 0, {6, 0}, {6, 0}, y] + 32*(7 - 22*y + 7*y^2)*
      H[1, 1, 0, {6, 0}, {6, 1}, y] - 64*(1 - 6*y + y^2)*
      H[1, 1, 0, {6, 1}, 0, y] - 64*(9 - 34*y + 9*y^2)*
      H[1, 1, 0, {6, 1}, 1, y] + 32*(7 - 22*y + 7*y^2)*
      H[1, 1, 0, {6, 1}, {6, 0}, y] - 64*(7 - 22*y + 7*y^2)*
      H[1, 1, 0, {6, 1}, {6, 1}, y] - 16*(753 - 1882*y + 753*y^2)*
      H[1, 1, 1, 0, 0, y] - 64*(383 - 962*y + 383*y^2)*H[1, 1, 1, 0, 1, y] - 
     16*(5 + 6*y + 5*y^2)*H[1, 1, 1, 0, {6, 0}, y] + 
     32*(5 + 6*y + 5*y^2)*H[1, 1, 1, 0, {6, 1}, y] - 
     32*(775 - 1942*y + 775*y^2)*H[1, 1, 1, 1, 0, y] + 
     25088*y*H[1, 1, 1, 1, 1, y] + 64*(1 - 6*y + y^2)*
      H[1, 1, 1, {6, 0}, 0, y] - 32*(7 - 6*y + 7*y^2)*
      H[1, 1, 1, {6, 0}, {6, 0}, y] + 64*(7 - 6*y + 7*y^2)*
      H[1, 1, 1, {6, 0}, {6, 1}, y] - 128*(1 - 6*y + y^2)*
      H[1, 1, 1, {6, 1}, 0, y] + 64*(7 - 6*y + 7*y^2)*
      H[1, 1, 1, {6, 1}, {6, 0}, y] - 128*(7 - 6*y + 7*y^2)*
      H[1, 1, 1, {6, 1}, {6, 1}, y] + 128*y*H[1, 1, {6, 0}, 0, 0, y] - 
     512*y*H[1, 1, {6, 0}, 0, 1, y] + 384*y*H[1, 1, {6, 0}, 0, {6, 0}, y] - 
     768*y*H[1, 1, {6, 0}, 0, {6, 1}, y] + 256*y*H[1, 1, {6, 0}, 1, 0, y] + 
     256*y*H[1, 1, {6, 0}, 1, {6, 0}, y] - 
     512*y*H[1, 1, {6, 0}, 1, {6, 1}, y] - 
     512*y*H[1, 1, {6, 0}, {6, 0}, 1, y] + 
     256*y*H[1, 1, {6, 0}, {6, 0}, {6, 0}, y] - 
     512*y*H[1, 1, {6, 0}, {6, 0}, {6, 1}, y] + 
     1024*y*H[1, 1, {6, 0}, {6, 1}, 1, y] - 
     512*y*H[1, 1, {6, 0}, {6, 1}, {6, 0}, y] + 
     1024*y*H[1, 1, {6, 0}, {6, 1}, {6, 1}, y] - 
     256*y*H[1, 1, {6, 1}, 0, 0, y] + 1024*y*H[1, 1, {6, 1}, 0, 1, y] - 
     768*y*H[1, 1, {6, 1}, 0, {6, 0}, y] + 
     1536*y*H[1, 1, {6, 1}, 0, {6, 1}, y] - 512*y*H[1, 1, {6, 1}, 1, 0, y] - 
     512*y*H[1, 1, {6, 1}, 1, {6, 0}, y] + 
     1024*y*H[1, 1, {6, 1}, 1, {6, 1}, y] + 
     1024*y*H[1, 1, {6, 1}, {6, 0}, 1, y] - 
     512*y*H[1, 1, {6, 1}, {6, 0}, {6, 0}, y] + 
     1024*y*H[1, 1, {6, 1}, {6, 0}, {6, 1}, y] - 
     2048*y*H[1, 1, {6, 1}, {6, 1}, 1, y] + 
     1024*y*H[1, 1, {6, 1}, {6, 1}, {6, 0}, y] - 
     2048*y*H[1, 1, {6, 1}, {6, 1}, {6, 1}, y] + (2 - 5*y + 2*y^2)*
      ((512*z3*H[0, 0, 0, y])/3 + (1024*z3*H[0, 1, 0, y])/3 + 
       (2048*z3*H[0, 1, 1, y])/3 + (1024*z3*H[1, 0, 0, y])/3 + 
       (2048*z3*H[1, 1, 0, y])/3 + (4096*z3*H[1, 1, 1, y])/3 + 
       1536*z2*H[0, 1, 1, 0, y] + 3072*z2*H[0, 1, 1, 1, y] + 
       3072*z2*H[1, 1, 1, 0, y] + 6144*z2*H[1, 1, 1, 1, y] - 
       784*H[0, 0, 0, 0, 0, y] - 3136*H[0, 0, 0, 1, 1, y] - 
       6272*H[0, 0, 1, 1, 1, y] - 6272*H[0, 1, 0, 1, 1, y] - 
       12544*H[0, 1, 1, 1, 1, y] - 6272*H[1, 0, 0, 1, 1, y] - 
       12544*H[1, 0, 1, 1, 1, y] - 12544*H[1, 1, 0, 1, 1, y] + 
       1024*H[0, 0, 0, 0, 0, 1, y] + 2048*H[0, 0, 0, 0, 1, 1, y] + 
       2048*H[0, 0, 0, 1, 0, 1, y] + 4096*H[0, 0, 0, 1, 1, 1, y] + 
       4096*H[0, 0, 1, 0, 1, 1, y] + 8192*H[0, 0, 1, 1, 1, 1, y] + 
       4096*H[0, 1, 0, 0, 1, 1, y] + 4096*H[0, 1, 0, 1, 0, 1, y] + 
       4096*H[0, 1, 0, 1, 1, 0, y] + 8192*H[0, 1, 0, 1, 1, 1, y] + 
       2048*H[0, 1, 1, 0, 0, 0, y] + 4096*H[0, 1, 1, 0, 0, 1, y] + 
       4096*H[0, 1, 1, 0, 1, 0, y] + 8192*H[0, 1, 1, 0, 1, 1, y] + 
       4096*H[0, 1, 1, 1, 0, 0, y] + 8192*H[0, 1, 1, 1, 0, 1, y] + 
       8192*H[0, 1, 1, 1, 1, 0, y] + 16384*H[0, 1, 1, 1, 1, 1, y] + 
       2048*H[1, 0, 0, 0, 0, 1, y] + 4096*H[1, 0, 0, 0, 1, 1, y] + 
       4096*H[1, 0, 0, 1, 0, 1, y] + 8192*H[1, 0, 0, 1, 1, 1, y] + 
       8192*H[1, 0, 1, 0, 1, 1, y] + 16384*H[1, 0, 1, 1, 1, 1, y] + 
       8192*H[1, 1, 0, 0, 1, 1, y] + 8192*H[1, 1, 0, 1, 0, 1, y] + 
       8192*H[1, 1, 0, 1, 1, 0, y] + 16384*H[1, 1, 0, 1, 1, 1, y] + 
       4096*H[1, 1, 1, 0, 0, 0, y] + 8192*H[1, 1, 1, 0, 0, 1, y] + 
       8192*H[1, 1, 1, 0, 1, 0, y] + 16384*H[1, 1, 1, 0, 1, 1, y] + 
       8192*H[1, 1, 1, 1, 0, 0, y] + 16384*H[1, 1, 1, 1, 0, 1, y] + 
       16384*H[1, 1, 1, 1, 1, 0, y]) - 32768*y*H[1, 1, 1, 1, 1, 1, y])/
    (-1 + y)^2 + (((2797 - 13852*y + 23616*y^2 - 15444*y^3 + 3385*y^4)*z2^2)/
      5 + (4*(5214 - 22139*y + 33188*y^2 - 22139*y^3 + 5214*y^4)*z2^3)/105 - 
     (2*(2063 - 5796*y + 8558*y^2 - 8332*y^3 + 2745*y^4)*z3)/3 + 
     (128*(4 - 36*y + 73*y^2 - 36*y^3 + 4*y^4)*z3^2)/9 + 
     z2*((10509 - 32144*y + 29498*y^2 - 29832*y^3 + 9345*y^4)/6 - 
       (4*(161 - 188*y - 54*y^2 - 188*y^3 + 161*y^4)*z3)/3) + 
     8*y*(142 - 299*y + 142*y^2)*z5 + 
     ((-37794 + 145510*y - 193853*y^2 + 148078*y^3 - 39783*y^4)/6 - 
       (2*(1158 - 5522*y + 9119*y^2 - 6186*y^3 + 1407*y^4)*z2^2)/5 + 
       z2*((-4*(747 - 2106*y + 2079*y^2 - 2138*y^3 + 611*y^4))/3 + 
         32*(8 - 42*y + 71*y^2 - 42*y^3 + 8*y^4)*z3) + 
       (64*(16 - 102*y + 187*y^2 - 102*y^3 + 16*y^4)*z5)/5)*H[0, y] + 
     ((-2*(2949 - 13388*y + 21118*y^2 - 13388*y^3 + 2949*y^4)*z2^2)/5 + 
       z2*((-4*(1411 - 4840*y + 5268*y^2 - 5152*y^3 + 1579*y^4))/3 + 
         64*(8 - 42*y + 71*y^2 - 42*y^3 + 8*y^4)*z3) + 
       (128*(16 - 102*y + 187*y^2 - 102*y^3 + 16*y^4)*z5)/5)*H[1, y] + 
     ((-15739 + 58296*y - 74035*y^2 + 58296*y^3 - 15739*y^4)/3 + 
       4*(57 - 199*y + 256*y^2 - 199*y^3 + 57*y^4)*z2)*H[{6, 0}, y] + 
     ((2*(15739 - 58296*y + 74035*y^2 - 58296*y^3 + 15739*y^4))/3 - 
       8*(57 - 199*y + 256*y^2 - 199*y^3 + 57*y^4)*z2)*H[{6, 1}, y] + 
     ((7440 - 28334*y + 41281*y^2 - 35834*y^3 + 11202*y^4)/3 + 
       (4*(504 - 2510*y + 4133*y^2 - 2510*y^3 + 504*y^4)*z2^2)/5 - 
       (16*(109 - 654*y + 1135*y^2 - 654*y^3 + 109*y^4)*z3)/3)*H[0, 0, y] + 
     (4*(1811 - 7372*y + 10837*y^2 - 7708*y^3 + 1979*y^4) + 
       (32*(126 - 559*y + 862*y^2 - 559*y^3 + 126*y^4)*z2^2)/5 - 
       (32*(85 - 420*y + 661*y^2 - 420*y^3 + 85*y^4)*z3)/3)*H[0, 1, y] + 
     ((-2*(2004 - 9296*y + 14839*y^2 - 7562*y^3 + 1131*y^4))/3 + 
       4*(19 - 158*y + 412*y^2 - 308*y^3 + 64*y^4)*z2)*H[0, {6, 0}, y] + 
     ((4*(2004 - 9296*y + 14839*y^2 - 7562*y^3 + 1131*y^4))/3 - 
       8*(19 - 158*y + 412*y^2 - 308*y^3 + 64*y^4)*z2)*H[0, {6, 1}, y] + 
     ((2*(12339 - 45278*y + 57856*y^2 - 47294*y^3 + 13347*y^4))/3 + 
       4*(597 - 2458*y + 3418*y^2 - 2166*y^3 + 471*y^4)*z2 + 
       (96*(42 - 223*y + 379*y^2 - 223*y^3 + 42*y^4)*z2^2)/5 - 
       (64*(47 - 228*y + 380*y^2 - 228*y^3 + 47*y^4)*z3)/3)*H[1, 0, y] + 
     (64*(126 - 559*y + 862*y^2 - 559*y^3 + 126*y^4)*z2^2*H[1, 1, y])/5 + 
     ((2*(6339 - 18362*y + 15016*y^2 - 18362*y^3 + 6339*y^4))/3 + 
       4*(83 - 466*y + 824*y^2 - 466*y^3 + 83*y^4)*z2)*H[1, {6, 0}, y] + 
     ((-4*(6339 - 18362*y + 15016*y^2 - 18362*y^3 + 6339*y^4))/3 - 
       8*(83 - 466*y + 824*y^2 - 466*y^3 + 83*y^4)*z2)*H[1, {6, 1}, y] - 
     16*(96 - 373*y + 469*y^2 - 373*y^3 + 96*y^4)*H[{6, 0}, 0, y] + 
     4*(811 - 2886*y + 3697*y^2 - 2886*y^3 + 811*y^4)*H[{6, 0}, 1, y] - 
     2*(1579 - 5870*y + 7449*y^2 - 5870*y^3 + 1579*y^4)*
      H[{6, 0}, {6, 0}, y] + 4*(1579 - 5870*y + 7449*y^2 - 5870*y^3 + 
       1579*y^4)*H[{6, 0}, {6, 1}, y] + 32*(96 - 373*y + 469*y^2 - 373*y^3 + 
       96*y^4)*H[{6, 1}, 0, y] - 8*(811 - 2886*y + 3697*y^2 - 2886*y^3 + 
       811*y^4)*H[{6, 1}, 1, y] + 4*(1579 - 5870*y + 7449*y^2 - 5870*y^3 + 
       1579*y^4)*H[{6, 1}, {6, 0}, y] - 8*(1579 - 5870*y + 7449*y^2 - 
       5870*y^3 + 1579*y^4)*H[{6, 1}, {6, 1}, y] + 
     ((-4*(1446 - 5394*y + 6996*y^2 - 4786*y^3 + 1135*y^4))/3 - 
       48*(24 - 110*y + 175*y^2 - 110*y^3 + 24*y^4)*z2)*H[0, 0, 0, y] + 
     (-8*(528 - 2195*y + 3372*y^2 - 2443*y^3 + 647*y^4) - 
       16*(145 - 616*y + 936*y^2 - 616*y^3 + 145*y^4)*z2 + 
       (64*(32 - 162*y + 269*y^2 - 162*y^3 + 32*y^4)*z3)/3)*H[0, 0, 1, y] + 
     (4*(111 - 993*y + 3252*y^2 - 3113*y^3 + 1073*y^4)*H[0, 0, {6, 0}, y])/
      3 - (8*(111 - 993*y + 3252*y^2 - 3113*y^3 + 1073*y^4)*
       H[0, 0, {6, 1}, y])/3 - (4*(2121 - 6702*y + 8418*y^2 - 8222*y^3 + 
        2519*y^4)*H[0, 1, 0, y])/3 + 
     (-16*(610 - 2665*y + 4038*y^2 - 2665*y^3 + 610*y^4) - 
       16*(293 - 1314*y + 2045*y^2 - 1314*y^3 + 293*y^4)*z2)*H[0, 1, 1, y] + 
     (4*(1791 - 9792*y + 16314*y^2 - 8272*y^3 + 1393*y^4)*H[0, 1, {6, 0}, y])/
      3 - (8*(1791 - 9792*y + 16314*y^2 - 8272*y^3 + 1393*y^4)*
       H[0, 1, {6, 1}, y])/3 - 8*(62 - 339*y + 549*y^2 - 273*y^3 + 44*y^4)*
      H[0, {6, 0}, 0, y] + 8*(124 - 554*y + 750*y^2 - 306*y^3 + 5*y^4)*
      H[0, {6, 0}, 1, y] - 4*(248 - 1232*y + 1848*y^2 - 852*y^3 + 93*y^4)*
      H[0, {6, 0}, {6, 0}, y] + 8*(248 - 1232*y + 1848*y^2 - 852*y^3 + 
       93*y^4)*H[0, {6, 0}, {6, 1}, y] + 16*(62 - 339*y + 549*y^2 - 273*y^3 + 
       44*y^4)*H[0, {6, 1}, 0, y] - 16*(124 - 554*y + 750*y^2 - 306*y^3 + 
       5*y^4)*H[0, {6, 1}, 1, y] + 8*(248 - 1232*y + 1848*y^2 - 852*y^3 + 
       93*y^4)*H[0, {6, 1}, {6, 0}, y] - 16*(248 - 1232*y + 1848*y^2 - 
       852*y^3 + 93*y^4)*H[0, {6, 1}, {6, 1}, y] - 
     96*(1 - 8*y + 10*y^2 - 8*y^3 + y^4)*z2*H[1, 0, -1, y] - 
     (8*(1571 - 5849*y + 7596*y^2 - 5381*y^3 + 1319*y^4)*H[1, 0, 0, y])/3 + 
     (-8*(1247 - 5134*y + 7396*y^2 - 5134*y^3 + 1247*y^4) - 
       32*(143 - 634*y + 988*y^2 - 634*y^3 + 143*y^4)*z2 + 
       (128*(32 - 162*y + 269*y^2 - 162*y^3 + 32*y^4)*z3)/3)*H[1, 0, 1, y] + 
     (4*(587 - 3572*y + 6756*y^2 - 4508*y^3 + 1091*y^4)*H[1, 0, {6, 0}, y])/
      3 - (8*(587 - 3572*y + 6756*y^2 - 4508*y^3 + 1091*y^4)*
       H[1, 0, {6, 1}, y])/3 - (16*(1565 - 5573*y + 6582*y^2 - 5573*y^3 + 
        1565*y^4)*H[1, 1, 0, y])/3 + 
     (16*(49 - 1558*y + 4452*y^2 - 1558*y^3 + 49*y^4)*H[1, 1, {6, 0}, y])/3 - 
     (32*(49 - 1558*y + 4452*y^2 - 1558*y^3 + 49*y^4)*H[1, 1, {6, 1}, y])/3 + 
     16*(19 + 18*y - 189*y^2 + 18*y^3 + 19*y^4)*H[1, {6, 0}, 0, y] - 
     8*(171 - 380*y + 40*y^2 - 380*y^3 + 171*y^4)*H[1, {6, 0}, 1, y] + 
     4*(247 - 308*y - 716*y^2 - 308*y^3 + 247*y^4)*H[1, {6, 0}, {6, 0}, y] - 
     8*(247 - 308*y - 716*y^2 - 308*y^3 + 247*y^4)*H[1, {6, 0}, {6, 1}, y] - 
     32*(19 + 18*y - 189*y^2 + 18*y^3 + 19*y^4)*H[1, {6, 1}, 0, y] + 
     16*(171 - 380*y + 40*y^2 - 380*y^3 + 171*y^4)*H[1, {6, 1}, 1, y] - 
     8*(247 - 308*y - 716*y^2 - 308*y^3 + 247*y^4)*H[1, {6, 1}, {6, 0}, y] + 
     16*(247 - 308*y - 716*y^2 - 308*y^3 + 247*y^4)*H[1, {6, 1}, {6, 1}, y] + 
     4*(33 - 122*y + 155*y^2 - 122*y^3 + 33*y^4)*H[{6, 0}, 0, 0, y] + 
     16*(39 - 166*y + 205*y^2 - 166*y^3 + 39*y^4)*H[{6, 0}, 0, 1, y] - 
     1152*(1 - 4*y + 5*y^2 - 4*y^3 + y^4)*H[{6, 0}, 1, 1, y] - 
     8*(33 - 122*y + 155*y^2 - 122*y^3 + 33*y^4)*H[{6, 1}, 0, 0, y] - 
     32*(39 - 166*y + 205*y^2 - 166*y^3 + 39*y^4)*H[{6, 1}, 0, 1, y] + 
     2304*(1 - 4*y + 5*y^2 - 4*y^3 + y^4)*H[{6, 1}, 1, 1, y] + 
     (1 - y + y^2)*((-96*(1 - 5*y + y^2)*z2^2*H[{6, 0}, y])/5 + 
       (192*(1 - 5*y + y^2)*z2^2*H[{6, 1}, y])/5 + 48*(1 - 5*y + y^2)*z2*
        H[{6, 0}, 0, 0, y] - 64*(1 - 5*y + y^2)*z2*H[{6, 0}, 0, 1, y] - 
       60*(3 - 11*y + 3*y^2)*H[{6, 0}, 0, {6, 0}, y] + 
       120*(3 - 11*y + 3*y^2)*H[{6, 0}, 0, {6, 1}, y] + 
       8*(177 - 521*y + 177*y^2)*H[{6, 0}, 1, 0, y] + 16*(1 - 5*y + y^2)*z2*
        H[{6, 0}, 1, 1, y] + 8*(249 - 737*y + 249*y^2)*H[{6, 0}, 1, {6, 0}, 
         y] - 16*(249 - 737*y + 249*y^2)*H[{6, 0}, 1, {6, 1}, y] - 
       576*(1 - 3*y + y^2)*H[{6, 0}, {6, 0}, 0, y] + 80*(15 - 47*y + 15*y^2)*
        H[{6, 0}, {6, 0}, 1, y] - 8*(147 - 451*y + 147*y^2)*
        H[{6, 0}, {6, 0}, {6, 0}, y] + 16*(147 - 451*y + 147*y^2)*
        H[{6, 0}, {6, 0}, {6, 1}, y] + 1152*(1 - 3*y + y^2)*
        H[{6, 0}, {6, 1}, 0, y] - 160*(15 - 47*y + 15*y^2)*
        H[{6, 0}, {6, 1}, 1, y] + 16*(147 - 451*y + 147*y^2)*
        H[{6, 0}, {6, 1}, {6, 0}, y] - 32*(147 - 451*y + 147*y^2)*
        H[{6, 0}, {6, 1}, {6, 1}, y] - 96*(1 - 5*y + y^2)*z2*
        H[{6, 1}, 0, 0, y] + 128*(1 - 5*y + y^2)*z2*H[{6, 1}, 0, 1, y] + 
       120*(3 - 11*y + 3*y^2)*H[{6, 1}, 0, {6, 0}, y] - 
       240*(3 - 11*y + 3*y^2)*H[{6, 1}, 0, {6, 1}, y] - 
       16*(177 - 521*y + 177*y^2)*H[{6, 1}, 1, 0, y] - 
       32*(1 - 5*y + y^2)*z2*H[{6, 1}, 1, 1, y] - 16*(249 - 737*y + 249*y^2)*
        H[{6, 1}, 1, {6, 0}, y] + 32*(249 - 737*y + 249*y^2)*
        H[{6, 1}, 1, {6, 1}, y] + 1152*(1 - 3*y + y^2)*H[{6, 1}, {6, 0}, 0, 
         y] - 160*(15 - 47*y + 15*y^2)*H[{6, 1}, {6, 0}, 1, y] + 
       16*(147 - 451*y + 147*y^2)*H[{6, 1}, {6, 0}, {6, 0}, y] - 
       32*(147 - 451*y + 147*y^2)*H[{6, 1}, {6, 0}, {6, 1}, y] - 
       2304*(1 - 3*y + y^2)*H[{6, 1}, {6, 1}, 0, y] + 
       320*(15 - 47*y + 15*y^2)*H[{6, 1}, {6, 1}, 1, y] - 
       32*(147 - 451*y + 147*y^2)*H[{6, 1}, {6, 1}, {6, 0}, y] + 
       64*(147 - 451*y + 147*y^2)*H[{6, 1}, {6, 1}, {6, 1}, y]) + 
     (8*(188 - 695*y + 913*y^2 - 645*y^3 + 173*y^4) + 
       16*(48 - 230*y + 371*y^2 - 230*y^3 + 48*y^4)*z2)*H[0, 0, 0, 0, y] + 
     64*(24 - 106*y + 163*y^2 - 106*y^3 + 24*y^4)*z2*H[0, 0, 0, 1, y] + 
     64*(24 - 110*y + 173*y^2 - 110*y^3 + 24*y^4)*z2*H[0, 0, 1, 0, y] + 
     (128*(50 - 216*y + 327*y^2 - 216*y^3 + 50*y^4) + 
       128*(24 - 110*y + 173*y^2 - 110*y^3 + 24*y^4)*z2)*H[0, 0, 1, 1, y] + 
     128*(12 - 52*y + 79*y^2 - 52*y^3 + 12*y^4)*z2*H[0, 1, 0, 0, y] + 
     128*(24 - 106*y + 163*y^2 - 106*y^3 + 24*y^4)*z2*H[0, 1, 0, 1, y] + 
     8*(6 - 46*y + 110*y^2 - 76*y^3 + 15*y^4)*H[0, {6, 0}, 0, 0, y] + 
     32*(10 - 54*y + 78*y^2 - 24*y^3 + y^4)*H[0, {6, 0}, 0, 1, y] + 
     8*(-14 + 62*y - 46*y^2 - 28*y^3 + 13*y^4)*H[0, {6, 0}, 0, {6, 0}, y] - 
     16*(-14 + 62*y - 46*y^2 - 28*y^3 + 13*y^4)*H[0, {6, 0}, 0, {6, 1}, y] + 
     16*(38 - 246*y + 486*y^2 - 276*y^3 + 47*y^4)*H[0, {6, 0}, 1, 0, y] - 
     128*(4 - 25*y + 47*y^2 - 25*y^3 + 4*y^4)*H[0, {6, 0}, 1, 1, y] + 
     16*(54 - 346*y + 674*y^2 - 376*y^3 + 63*y^4)*H[0, {6, 0}, 1, {6, 0}, 
       y] - 32*(54 - 346*y + 674*y^2 - 376*y^3 + 63*y^4)*
      H[0, {6, 0}, 1, {6, 1}, y] - 64*(4 - 25*y + 47*y^2 - 25*y^3 + 4*y^4)*
      H[0, {6, 0}, {6, 0}, 0, y] + 32*(18 - 104*y + 172*y^2 - 74*y^3 + 9*y^4)*
      H[0, {6, 0}, {6, 0}, 1, y] - 16*(34 - 204*y + 360*y^2 - 174*y^3 + 
       25*y^4)*H[0, {6, 0}, {6, 0}, {6, 0}, y] + 
     32*(34 - 204*y + 360*y^2 - 174*y^3 + 25*y^4)*H[0, {6, 0}, {6, 0}, 
       {6, 1}, y] + 128*(4 - 25*y + 47*y^2 - 25*y^3 + 4*y^4)*
      H[0, {6, 0}, {6, 1}, 0, y] - 64*(18 - 104*y + 172*y^2 - 74*y^3 + 9*y^4)*
      H[0, {6, 0}, {6, 1}, 1, y] + 32*(34 - 204*y + 360*y^2 - 174*y^3 + 
       25*y^4)*H[0, {6, 0}, {6, 1}, {6, 0}, y] - 
     64*(34 - 204*y + 360*y^2 - 174*y^3 + 25*y^4)*H[0, {6, 0}, {6, 1}, 
       {6, 1}, y] - 16*(6 - 46*y + 110*y^2 - 76*y^3 + 15*y^4)*
      H[0, {6, 1}, 0, 0, y] - 64*(10 - 54*y + 78*y^2 - 24*y^3 + y^4)*
      H[0, {6, 1}, 0, 1, y] - 16*(-14 + 62*y - 46*y^2 - 28*y^3 + 13*y^4)*
      H[0, {6, 1}, 0, {6, 0}, y] + 32*(-14 + 62*y - 46*y^2 - 28*y^3 + 13*y^4)*
      H[0, {6, 1}, 0, {6, 1}, y] - 32*(38 - 246*y + 486*y^2 - 276*y^3 + 
       47*y^4)*H[0, {6, 1}, 1, 0, y] + 256*(4 - 25*y + 47*y^2 - 25*y^3 + 
       4*y^4)*H[0, {6, 1}, 1, 1, y] - 32*(54 - 346*y + 674*y^2 - 376*y^3 + 
       63*y^4)*H[0, {6, 1}, 1, {6, 0}, y] + 
     64*(54 - 346*y + 674*y^2 - 376*y^3 + 63*y^4)*H[0, {6, 1}, 1, {6, 1}, 
       y] + 128*(4 - 25*y + 47*y^2 - 25*y^3 + 4*y^4)*
      H[0, {6, 1}, {6, 0}, 0, y] - 64*(18 - 104*y + 172*y^2 - 74*y^3 + 9*y^4)*
      H[0, {6, 1}, {6, 0}, 1, y] + 32*(34 - 204*y + 360*y^2 - 174*y^3 + 
       25*y^4)*H[0, {6, 1}, {6, 0}, {6, 0}, y] - 
     64*(34 - 204*y + 360*y^2 - 174*y^3 + 25*y^4)*H[0, {6, 1}, {6, 0}, 
       {6, 1}, y] - 256*(4 - 25*y + 47*y^2 - 25*y^3 + 4*y^4)*
      H[0, {6, 1}, {6, 1}, 0, y] + 128*(18 - 104*y + 172*y^2 - 74*y^3 + 
       9*y^4)*H[0, {6, 1}, {6, 1}, 1, y] - 
     64*(34 - 204*y + 360*y^2 - 174*y^3 + 25*y^4)*H[0, {6, 1}, {6, 1}, 
       {6, 0}, y] + 128*(34 - 204*y + 360*y^2 - 174*y^3 + 25*y^4)*
      H[0, {6, 1}, {6, 1}, {6, 1}, y] + 
     (8*(422 - 1624*y + 2223*y^2 - 1502*y^3 + 379*y^4) + 
       32*(48 - 230*y + 371*y^2 - 230*y^3 + 48*y^4)*z2)*H[1, 0, 0, 0, y] + 
     128*(24 - 106*y + 163*y^2 - 106*y^3 + 24*y^4)*z2*H[1, 0, 0, 1, y] + 
     128*(24 - 110*y + 173*y^2 - 110*y^3 + 24*y^4)*z2*H[1, 0, 1, 0, y] + 
     (256*(50 - 216*y + 327*y^2 - 216*y^3 + 50*y^4) + 
       256*(24 - 110*y + 173*y^2 - 110*y^3 + 24*y^4)*z2)*H[1, 0, 1, 1, y] + 
     256*(12 - 52*y + 79*y^2 - 52*y^3 + 12*y^4)*z2*H[1, 1, 0, 0, y] + 
     256*(24 - 106*y + 163*y^2 - 106*y^3 + 24*y^4)*z2*H[1, 1, 0, 1, y] + 
     (((322 + 1659*y - 11787*y^2 + 21034*y^3 - 21059*y^4 + 10931*y^5 - 
          2198*y^6)*z2^2)/5 + (8*(451 - 2603*y + 5978*y^2 - 7403*y^3 + 
          5693*y^4 - 2318*y^5 + 394*y^6)*z3*H[0, y])/3 + 
       (16*(481 - 2582*y + 5681*y^2 - 7013*y^3 + 5303*y^4 - 2204*y^5 + 
          379*y^6)*z3*H[1, y])/3 + 16*(-7 + 33*y - 41*y^2 - 12*y^3 + 37*y^4 - 
         45*y^5 + 11*y^6)*z2*H[0, -1, y] + 4*(276 - 1596*y + 3702*y^2 - 
         4756*y^3 + 3671*y^4 - 1565*y^5 + 259*y^6)*z2*H[0, 0, y] + 
       8*(252 - 1208*y + 2383*y^2 - 2869*y^3 + 2114*y^4 - 939*y^5 + 185*y^6)*
        z2*H[0, 1, y] + 8*(431 - 2141*y + 4496*y^2 - 5801*y^3 + 4531*y^4 - 
         2176*y^5 + 444*y^6)*z2*H[1, 1, y] - 
       48*(-7 + 33*y - 41*y^2 - 12*y^3 + 37*y^4 - 45*y^5 + 11*y^6)*
        H[0, -1, 0, 0, y] - 48*(-7 + 33*y - 41*y^2 - 12*y^3 + 37*y^4 - 
         45*y^5 + 11*y^6)*H[0, -1, 0, {6, 0}, y] + 
       96*(-7 + 33*y - 41*y^2 - 12*y^3 + 37*y^4 - 45*y^5 + 11*y^6)*
        H[0, -1, 0, {6, 1}, y] + 32*(94 - 504*y + 1111*y^2 - 1391*y^3 + 
         1103*y^4 - 496*y^5 + 102*y^6)*H[0, 0, 0, 1, y] - 
       8*(-2 - 125*y + 383*y^2 - 372*y^3 + 355*y^4 - 97*y^5 + 26*y^6)*
        H[0, 0, 0, {6, 0}, y] + 16*(-2 - 125*y + 383*y^2 - 372*y^3 + 
         355*y^4 - 97*y^5 + 26*y^6)*H[0, 0, 0, {6, 1}, y] + 
       8*(374 - 1974*y + 4345*y^2 - 5545*y^3 + 4346*y^4 - 1975*y^5 + 389*y^6)*
        H[0, 0, 1, 0, y] - 16*y*(-4 + 19*y - 41*y^2 + 32*y^3 - 17*y^4 + 
         3*y^5)*H[0, 0, {6, 0}, 0, y] - 16*(7 - 49*y + 172*y^2 - 321*y^3 + 
         249*y^4 - 126*y^5 + 10*y^6)*H[0, 0, {6, 0}, 1, y] + 
       8*(7 - 41*y + 134*y^2 - 239*y^3 + 185*y^4 - 92*y^5 + 4*y^6)*
        H[0, 0, {6, 0}, {6, 0}, y] - 16*(7 - 41*y + 134*y^2 - 239*y^3 + 
         185*y^4 - 92*y^5 + 4*y^6)*H[0, 0, {6, 0}, {6, 1}, y] + 
       32*y*(-4 + 19*y - 41*y^2 + 32*y^3 - 17*y^4 + 3*y^5)*
        H[0, 0, {6, 1}, 0, y] + 32*(7 - 49*y + 172*y^2 - 321*y^3 + 249*y^4 - 
         126*y^5 + 10*y^6)*H[0, 0, {6, 1}, 1, y] - 
       16*(7 - 41*y + 134*y^2 - 239*y^3 + 185*y^4 - 92*y^5 + 4*y^6)*
        H[0, 0, {6, 1}, {6, 0}, y] + 32*(7 - 41*y + 134*y^2 - 239*y^3 + 
         185*y^4 - 92*y^5 + 4*y^6)*H[0, 0, {6, 1}, {6, 1}, y] + 
       8*(315 - 1691*y + 3944*y^2 - 5439*y^3 + 4465*y^4 - 2212*y^5 + 450*y^6)*
        H[0, 1, 0, 0, y] + 16*(334 - 1720*y + 3859*y^2 - 5109*y^3 + 
         4146*y^4 - 2007*y^5 + 415*y^6)*H[0, 1, 0, 1, y] - 
       8*(-6 + 50*y - 115*y^2 + 207*y^3 - 88*y^4 + 23*y^5 + 15*y^6)*
        H[0, 1, 0, {6, 0}, y] + 16*(-6 + 50*y - 115*y^2 + 207*y^3 - 88*y^4 + 
         23*y^5 + 15*y^6)*H[0, 1, 0, {6, 1}, y] + 
       8*(567 - 2557*y + 5038*y^2 - 6515*y^3 + 5143*y^4 - 2662*y^5 + 606*y^6)*
        H[0, 1, 1, 0, y] - 8*(297 - 2163*y + 5666*y^2 - 7181*y^3 + 5561*y^4 - 
         2058*y^5 + 258*y^6)*H[0, 1, 1, {6, 0}, y] + 
       16*(297 - 2163*y + 5666*y^2 - 7181*y^3 + 5561*y^4 - 2058*y^5 + 
         258*y^6)*H[0, 1, 1, {6, 1}, y] + 16*(32 - 263*y + 741*y^2 - 
         982*y^3 + 793*y^4 - 315*y^5 + 44*y^6)*H[0, 1, {6, 0}, 0, y] - 
       16*(98 - 640*y + 1493*y^2 - 1739*y^3 + 1206*y^4 - 353*y^5 + 17*y^6)*
        H[0, 1, {6, 0}, 1, y] - 32*(32 - 263*y + 741*y^2 - 982*y^3 + 
         793*y^4 - 315*y^5 + 44*y^6)*H[0, 1, {6, 1}, 0, y] + 
       32*(98 - 640*y + 1493*y^2 - 1739*y^3 + 1206*y^4 - 353*y^5 + 17*y^6)*
        H[0, 1, {6, 1}, 1, y] + (162 - 1166*y + 2975*y^2 - 3703*y^3 + 
         2792*y^4 - 983*y^5 + 105*y^6)*(8*H[0, 1, {6, 0}, {6, 0}, y] - 
         16*H[0, 1, {6, 0}, {6, 1}, y] - 16*H[0, 1, {6, 1}, {6, 0}, y] + 
         32*H[0, 1, {6, 1}, {6, 1}, y]) + 16*(395 - 2075*y + 4584*y^2 - 
         5867*y^3 + 4611*y^4 - 2102*y^5 + 416*y^6)*H[1, 0, 0, 1, y] - 
       8*(6 - 188*y + 581*y^2 - 775*y^3 + 652*y^4 - 259*y^5 + 47*y^6)*
        H[1, 0, 0, {6, 0}, y] + 16*(6 - 188*y + 581*y^2 - 775*y^3 + 652*y^4 - 
         259*y^5 + 47*y^6)*H[1, 0, 0, {6, 1}, y] + 
       8*(811 - 4065*y + 8606*y^2 - 10815*y^3 + 8311*y^4 - 3770*y^5 + 
         738*y^6)*H[1, 0, 1, 0, y] - 8*(7 - 285*y + 1092*y^2 - 1597*y^3 + 
         1387*y^4 - 580*y^5 + 80*y^6)*H[1, 0, 1, {6, 0}, y] + 
       16*(7 - 285*y + 1092*y^2 - 1597*y^3 + 1387*y^4 - 580*y^5 + 80*y^6)*
        H[1, 0, 1, {6, 1}, y] + 16*(6 - 57*y + 159*y^2 - 206*y^3 + 159*y^4 - 
         57*y^5 + 6*y^6)*H[1, 0, {6, 0}, 0, y] + 
       16*(-14 + 100*y - 265*y^2 + 339*y^3 - 238*y^4 + 73*y^5 + 7*y^6)*
        H[1, 0, {6, 0}, 1, y] - 32*(6 - 57*y + 159*y^2 - 206*y^3 + 159*y^4 - 
         57*y^5 + 6*y^6)*H[1, 0, {6, 1}, 0, y] - 
       32*(-14 + 100*y - 265*y^2 + 339*y^3 - 238*y^4 + 73*y^5 + 7*y^6)*
        H[1, 0, {6, 1}, 1, y] + (26 - 214*y + 583*y^2 - 751*y^3 + 556*y^4 - 
         187*y^5 + 5*y^6)*(8*H[1, 0, {6, 0}, {6, 0}, y] - 
         16*H[1, 0, {6, 0}, {6, 1}, y] - 16*H[1, 0, {6, 1}, {6, 0}, y] + 
         32*H[1, 0, {6, 1}, {6, 1}, y]) + 24*(261 - 1307*y + 2804*y^2 - 
         3563*y^3 + 2769*y^4 - 1272*y^5 + 248*y^6)*H[1, 1, 0, 0, y] + 
       16*(749 - 3727*y + 8005*y^2 - 10218*y^3 + 8005*y^4 - 3727*y^5 + 
         749*y^6)*H[1, 1, 0, 1, y] - 8*(-9 + 91*y - 206*y^2 + 225*y^3 - 
         101*y^4 - 14*y^5 + 30*y^6)*H[1, 1, 0, {6, 0}, y] + 
       16*(-9 + 91*y - 206*y^2 + 225*y^3 - 101*y^4 - 14*y^5 + 30*y^6)*
        H[1, 1, 0, {6, 1}, y] + 8*(1173 - 5219*y + 10181*y^2 - 13030*y^3 + 
         10181*y^4 - 5219*y^5 + 1173*y^6)*H[1, 1, 1, 0, y] - 
       8*(555 - 4221*y + 11227*y^2 - 14362*y^3 + 11227*y^4 - 4221*y^5 + 
         555*y^6)*H[1, 1, 1, {6, 0}, y] + 16*(555 - 4221*y + 11227*y^2 - 
         14362*y^3 + 11227*y^4 - 4221*y^5 + 555*y^6)*H[1, 1, 1, {6, 1}, y] + 
       32*(38 - 289*y + 767*y^2 - 982*y^3 + 767*y^4 - 289*y^5 + 38*y^6)*
        H[1, 1, {6, 0}, 0, y] - 16*(115 - 993*y + 2699*y^2 - 3478*y^3 + 
         2699*y^4 - 993*y^5 + 115*y^6)*H[1, 1, {6, 0}, 1, y] - 
       64*(38 - 289*y + 767*y^2 - 982*y^3 + 767*y^4 - 289*y^5 + 38*y^6)*
        H[1, 1, {6, 1}, 0, y] + 32*(115 - 993*y + 2699*y^2 - 3478*y^3 + 
         2699*y^4 - 993*y^5 + 115*y^6)*H[1, 1, {6, 1}, 1, y] + 
       (267 - 2149*y + 5767*y^2 - 7406*y^3 + 5767*y^4 - 2149*y^5 + 267*y^6)*
        (8*H[1, 1, {6, 0}, {6, 0}, y] - 16*H[1, 1, {6, 0}, {6, 1}, y] - 
         16*H[1, 1, {6, 1}, {6, 0}, y] + 32*H[1, 1, {6, 1}, {6, 1}, y]))/
      (1 - y + y^2) + 8*(21 - 122*y + 220*y^2 - 122*y^3 + 21*y^4)*
      H[1, {6, 0}, 0, 0, y] + 32*(11 - 78*y + 156*y^2 - 78*y^3 + 11*y^4)*
      H[1, {6, 0}, 0, 1, y] - 8*(1 - 34*y + 92*y^2 - 34*y^3 + y^4)*
      H[1, {6, 0}, 0, {6, 0}, y] + 16*(1 - 34*y + 92*y^2 - 34*y^3 + y^4)*
      H[1, {6, 0}, 0, {6, 1}, y] + 16*(85 - 522*y + 972*y^2 - 522*y^3 + 
       85*y^4)*H[1, {6, 0}, 1, 0, y] - 256*(4 - 25*y + 47*y^2 - 25*y^3 + 
       4*y^4)*H[1, {6, 0}, 1, 1, y] + 16*(117 - 722*y + 1348*y^2 - 722*y^3 + 
       117*y^4)*H[1, {6, 0}, 1, {6, 0}, y] - 
     32*(117 - 722*y + 1348*y^2 - 722*y^3 + 117*y^4)*
      H[1, {6, 0}, 1, {6, 1}, y] - 128*(4 - 25*y + 47*y^2 - 25*y^3 + 4*y^4)*
      H[1, {6, 0}, {6, 0}, 0, y] + 32*(27 - 178*y + 344*y^2 - 178*y^3 + 
       27*y^4)*H[1, {6, 0}, {6, 0}, 1, y] - 
     16*(59 - 378*y + 720*y^2 - 378*y^3 + 59*y^4)*H[1, {6, 0}, {6, 0}, 
       {6, 0}, y] + 32*(59 - 378*y + 720*y^2 - 378*y^3 + 59*y^4)*
      H[1, {6, 0}, {6, 0}, {6, 1}, y] + 256*(4 - 25*y + 47*y^2 - 25*y^3 + 
       4*y^4)*H[1, {6, 0}, {6, 1}, 0, y] - 
     64*(27 - 178*y + 344*y^2 - 178*y^3 + 27*y^4)*H[1, {6, 0}, {6, 1}, 1, 
       y] + 32*(59 - 378*y + 720*y^2 - 378*y^3 + 59*y^4)*
      H[1, {6, 0}, {6, 1}, {6, 0}, y] - 64*(59 - 378*y + 720*y^2 - 378*y^3 + 
       59*y^4)*H[1, {6, 0}, {6, 1}, {6, 1}, y] - 
     16*(21 - 122*y + 220*y^2 - 122*y^3 + 21*y^4)*H[1, {6, 1}, 0, 0, y] - 
     64*(11 - 78*y + 156*y^2 - 78*y^3 + 11*y^4)*H[1, {6, 1}, 0, 1, y] + 
     16*(1 - 34*y + 92*y^2 - 34*y^3 + y^4)*H[1, {6, 1}, 0, {6, 0}, y] - 
     32*(1 - 34*y + 92*y^2 - 34*y^3 + y^4)*H[1, {6, 1}, 0, {6, 1}, y] - 
     32*(85 - 522*y + 972*y^2 - 522*y^3 + 85*y^4)*H[1, {6, 1}, 1, 0, y] + 
     512*(4 - 25*y + 47*y^2 - 25*y^3 + 4*y^4)*H[1, {6, 1}, 1, 1, y] - 
     32*(117 - 722*y + 1348*y^2 - 722*y^3 + 117*y^4)*
      H[1, {6, 1}, 1, {6, 0}, y] + 64*(117 - 722*y + 1348*y^2 - 722*y^3 + 
       117*y^4)*H[1, {6, 1}, 1, {6, 1}, y] + 
     256*(4 - 25*y + 47*y^2 - 25*y^3 + 4*y^4)*H[1, {6, 1}, {6, 0}, 0, y] - 
     64*(27 - 178*y + 344*y^2 - 178*y^3 + 27*y^4)*H[1, {6, 1}, {6, 0}, 1, 
       y] + 32*(59 - 378*y + 720*y^2 - 378*y^3 + 59*y^4)*
      H[1, {6, 1}, {6, 0}, {6, 0}, y] - 64*(59 - 378*y + 720*y^2 - 378*y^3 + 
       59*y^4)*H[1, {6, 1}, {6, 0}, {6, 1}, y] - 
     512*(4 - 25*y + 47*y^2 - 25*y^3 + 4*y^4)*H[1, {6, 1}, {6, 1}, 0, y] + 
     128*(27 - 178*y + 344*y^2 - 178*y^3 + 27*y^4)*H[1, {6, 1}, {6, 1}, 1, 
       y] - 64*(59 - 378*y + 720*y^2 - 378*y^3 + 59*y^4)*
      H[1, {6, 1}, {6, 1}, {6, 0}, y] + 128*(59 - 378*y + 720*y^2 - 378*y^3 + 
       59*y^4)*H[1, {6, 1}, {6, 1}, {6, 1}, y] - 
     32*(99 - 437*y + 664*y^2 - 437*y^3 + 99*y^4)*H[0, 0, 0, 0, 1, y] + 
     16*(2 + 10*y - 51*y^2 + 10*y^3 + 2*y^4)*H[0, 0, 0, 0, {6, 0}, y] - 
     32*(2 + 10*y - 51*y^2 + 10*y^3 + 2*y^4)*H[0, 0, 0, 0, {6, 1}, y] - 
     16*(197 - 892*y + 1399*y^2 - 892*y^3 + 197*y^4)*H[0, 0, 0, 1, 0, y] + 
     16*(1 + 2*y - 15*y^2 + 2*y^3 + y^4)*H[0, 0, 0, 1, {6, 0}, y] - 
     32*(1 + 2*y - 15*y^2 + 2*y^3 + y^4)*H[0, 0, 0, 1, {6, 1}, y] - 
     64*y*(2 - 7*y + 2*y^2)*H[0, 0, 0, {6, 0}, 0, y] - 
     128*y*(2 - 7*y + 2*y^2)*H[0, 0, 0, {6, 0}, 1, y] + 
     128*y*(2 - 7*y + 2*y^2)*H[0, 0, 0, {6, 1}, 0, y] + 
     256*y*(2 - 7*y + 2*y^2)*H[0, 0, 0, {6, 1}, 1, y] - 
     32*(100 - 463*y + 735*y^2 - 463*y^3 + 100*y^4)*H[0, 0, 1, 0, 0, y] - 
     32*(199 - 922*y + 1440*y^2 - 922*y^3 + 199*y^4)*H[0, 0, 1, 0, 1, y] + 
     16*(3 - 26*y + 19*y^2 - 26*y^3 + 3*y^4)*H[0, 0, 1, 0, {6, 0}, y] - 
     32*(3 - 26*y + 19*y^2 - 26*y^3 + 3*y^4)*H[0, 0, 1, 0, {6, 1}, y] - 
     16*(398 - 1782*y + 2759*y^2 - 1782*y^3 + 398*y^4)*H[0, 0, 1, 1, 0, y] - 
     48*(2 - 6*y + 5*y^2 - 6*y^3 + 2*y^4)*H[0, 0, 1, 1, {6, 0}, y] + 
     96*(2 - 6*y + 5*y^2 - 6*y^3 + 2*y^4)*H[0, 0, 1, 1, {6, 1}, y] + 
     16*y*(2 - 7*y + 2*y^2)*H[0, 0, 1, {6, 0}, 0, y] - 
     32*(3 - 40*y + 68*y^2 - 40*y^3 + 3*y^4)*H[0, 0, 1, {6, 0}, 1, y] + 
     16*(3 - 38*y + 61*y^2 - 38*y^3 + 3*y^4)*H[0, 0, 1, {6, 0}, {6, 0}, y] - 
     32*(3 - 38*y + 61*y^2 - 38*y^3 + 3*y^4)*H[0, 0, 1, {6, 0}, {6, 1}, y] - 
     32*y*(2 - 7*y + 2*y^2)*H[0, 0, 1, {6, 1}, 0, y] + 
     64*(3 - 40*y + 68*y^2 - 40*y^3 + 3*y^4)*H[0, 0, 1, {6, 1}, 1, y] - 
     32*(3 - 38*y + 61*y^2 - 38*y^3 + 3*y^4)*H[0, 0, 1, {6, 1}, {6, 0}, y] + 
     64*(3 - 38*y + 61*y^2 - 38*y^3 + 3*y^4)*H[0, 0, 1, {6, 1}, {6, 1}, y] - 
     64*(96 - 431*y + 667*y^2 - 431*y^3 + 96*y^4)*H[0, 1, 0, 0, 1, y] - 
     16*(14 - 50*y + 81*y^2 - 50*y^3 + 14*y^4)*H[0, 1, 0, 0, {6, 0}, y] + 
     32*(14 - 50*y + 81*y^2 - 50*y^3 + 14*y^4)*H[0, 1, 0, 0, {6, 1}, y] - 
     16*(377 - 1702*y + 2641*y^2 - 1702*y^3 + 377*y^4)*H[0, 1, 0, 1, 0, y] + 
     16*(9 - 38*y + 67*y^2 - 38*y^3 + 9*y^4)*H[0, 1, 0, 1, {6, 0}, y] - 
     32*(9 - 38*y + 67*y^2 - 38*y^3 + 9*y^4)*H[0, 1, 0, 1, {6, 1}, y] + 
     16*(2 - 14*y + 21*y^2 - 14*y^3 + 2*y^4)*H[0, 1, 0, {6, 0}, 0, y] + 
     32*(1 - 8*y + 20*y^2 - 8*y^3 + y^4)*H[0, 1, 0, {6, 0}, 1, y] + 
     16*(1 - 6*y + y^2 - 6*y^3 + y^4)*H[0, 1, 0, {6, 0}, {6, 0}, y] - 
     32*(1 - 6*y + y^2 - 6*y^3 + y^4)*H[0, 1, 0, {6, 0}, {6, 1}, y] - 
     32*(2 - 14*y + 21*y^2 - 14*y^3 + 2*y^4)*H[0, 1, 0, {6, 1}, 0, y] - 
     64*(1 - 8*y + 20*y^2 - 8*y^3 + y^4)*H[0, 1, 0, {6, 1}, 1, y] - 
     32*(1 - 6*y + y^2 - 6*y^3 + y^4)*H[0, 1, 0, {6, 1}, {6, 0}, y] + 
     64*(1 - 6*y + y^2 - 6*y^3 + y^4)*H[0, 1, 0, {6, 1}, {6, 1}, y] - 
     16*(375 - 1694*y + 2629*y^2 - 1694*y^3 + 375*y^4)*H[0, 1, 1, 0, 0, y] - 
     96*(129 - 584*y + 906*y^2 - 584*y^3 + 129*y^4)*H[0, 1, 1, 0, 1, y] + 
     16*(5 - 34*y + 49*y^2 - 34*y^3 + 5*y^4)*H[0, 1, 1, 0, {6, 0}, y] - 
     32*(5 - 34*y + 49*y^2 - 34*y^3 + 5*y^4)*H[0, 1, 1, 0, {6, 1}, y] - 
     16*(781 - 3528*y + 5476*y^2 - 3528*y^3 + 781*y^4)*H[0, 1, 1, 1, 0, y] + 
     48*(1 + 4*y^2 + y^4)*H[0, 1, 1, 1, {6, 0}, y] - 
     96*(1 + 4*y^2 + y^4)*H[0, 1, 1, 1, {6, 1}, y] + 
     32*(2 - 14*y + 21*y^2 - 14*y^3 + 2*y^4)*H[0, 1, 1, {6, 0}, 0, y] + 
     32*(5 - 12*y + 26*y^2 - 12*y^3 + 5*y^4)*H[0, 1, 1, {6, 0}, 1, y] - 
     16*(1 + 16*y - 16*y^2 + 16*y^3 + y^4)*H[0, 1, 1, {6, 0}, {6, 0}, y] + 
     32*(1 + 16*y - 16*y^2 + 16*y^3 + y^4)*H[0, 1, 1, {6, 0}, {6, 1}, y] - 
     64*(2 - 14*y + 21*y^2 - 14*y^3 + 2*y^4)*H[0, 1, 1, {6, 1}, 0, y] - 
     64*(5 - 12*y + 26*y^2 - 12*y^3 + 5*y^4)*H[0, 1, 1, {6, 1}, 1, y] + 
     32*(1 + 16*y - 16*y^2 + 16*y^3 + y^4)*H[0, 1, 1, {6, 1}, {6, 0}, y] - 
     64*(1 + 16*y - 16*y^2 + 16*y^3 + y^4)*H[0, 1, 1, {6, 1}, {6, 1}, y] + 
     288*(1 - 8*y + 10*y^2 - 8*y^3 + y^4)*H[1, 0, -1, 0, 0, y] + 
     288*(1 - 8*y + 10*y^2 - 8*y^3 + y^4)*H[1, 0, -1, 0, {6, 0}, y] - 
     576*(1 - 8*y + 10*y^2 - 8*y^3 + y^4)*H[1, 0, -1, 0, {6, 1}, y] - 
     64*(86 - 377*y + 600*y^2 - 377*y^3 + 86*y^4)*H[1, 0, 0, 0, 1, y] - 
     16*(51 - 272*y + 370*y^2 - 272*y^3 + 51*y^4)*H[1, 0, 0, 0, {6, 0}, y] + 
     32*(51 - 272*y + 370*y^2 - 272*y^3 + 51*y^4)*H[1, 0, 0, 0, {6, 1}, y] - 
     32*(191 - 872*y + 1380*y^2 - 872*y^3 + 191*y^4)*H[1, 0, 0, 1, 0, y] + 
     64*(1 + y - 13*y^2 + y^3 + y^4)*H[1, 0, 0, 1, {6, 0}, y] - 
     128*(1 + y - 13*y^2 + y^3 + y^4)*H[1, 0, 0, 1, {6, 1}, y] + 
     32*(21 - 116*y + 154*y^2 - 116*y^3 + 21*y^4)*H[1, 0, 0, {6, 0}, 1, y] - 
     32*(7 - 30*y + 28*y^2 - 30*y^3 + 7*y^4)*H[1, 0, 0, {6, 0}, {6, 0}, y] + 
     64*(7 - 30*y + 28*y^2 - 30*y^3 + 7*y^4)*H[1, 0, 0, {6, 0}, {6, 1}, y] - 
     64*(21 - 116*y + 154*y^2 - 116*y^3 + 21*y^4)*H[1, 0, 0, {6, 1}, 1, y] + 
     64*(7 - 30*y + 28*y^2 - 30*y^3 + 7*y^4)*H[1, 0, 0, {6, 1}, {6, 0}, y] - 
     128*(7 - 30*y + 28*y^2 - 30*y^3 + 7*y^4)*H[1, 0, 0, {6, 1}, {6, 1}, y] - 
     64*(99 - 458*y + 709*y^2 - 458*y^3 + 99*y^4)*H[1, 0, 1, 0, 0, y] - 
     32*(11 - 70*y + 100*y^2 - 70*y^3 + 11*y^4)*H[1, 0, 1, 0, {6, 0}, y] + 
     64*(11 - 70*y + 100*y^2 - 70*y^3 + 11*y^4)*H[1, 0, 1, 0, {6, 1}, y] + 
     (1 - 6*y + 7*y^2 - 6*y^3 + y^4)*(-64*z3*H[{6, 0}, 0, y] - 
       32*z3*H[{6, 0}, 1, y] + 128*z3*H[{6, 1}, 0, y] + 
       64*z3*H[{6, 1}, 1, y] + 96*z2*H[{6, 0}, 0, -1, y] - 
       192*z2*H[{6, 1}, 0, -1, y] - 288*H[{6, 0}, 0, -1, 0, 0, y] - 
       288*H[{6, 0}, 0, -1, 0, {6, 0}, y] + 576*H[{6, 0}, 0, -1, 0, {6, 1}, 
         y] - 320*H[{6, 0}, 0, 0, 0, 1, y] + 336*H[{6, 0}, 0, 0, 0, {6, 0}, 
         y] - 672*H[{6, 0}, 0, 0, 0, {6, 1}, y] - 
       48*H[{6, 0}, 0, 0, 1, 0, y] - 48*H[{6, 0}, 0, 0, 1, {6, 0}, y] + 
       96*H[{6, 0}, 0, 0, 1, {6, 1}, y] - 64*H[{6, 0}, 0, 0, {6, 0}, 0, y] - 
       320*H[{6, 0}, 0, 0, {6, 0}, 1, y] + 96*H[{6, 0}, 0, 0, {6, 0}, {6, 0}, 
         y] - 192*H[{6, 0}, 0, 0, {6, 0}, {6, 1}, y] + 
       128*H[{6, 0}, 0, 0, {6, 1}, 0, y] + 640*H[{6, 0}, 0, 0, {6, 1}, 1, 
         y] - 192*H[{6, 0}, 0, 0, {6, 1}, {6, 0}, y] + 
       384*H[{6, 0}, 0, 0, {6, 1}, {6, 1}, y] + 
       192*H[{6, 0}, 0, 1, 0, 0, y] - 64*H[{6, 0}, 0, 1, 0, 1, y] + 
       240*H[{6, 0}, 0, 1, 0, {6, 0}, y] - 480*H[{6, 0}, 0, 1, 0, {6, 1}, 
         y] - 48*H[{6, 0}, 0, 1, 1, 0, y] - 48*H[{6, 0}, 0, 1, 1, {6, 0}, 
         y] + 96*H[{6, 0}, 0, 1, 1, {6, 1}, y] + 
       16*H[{6, 0}, 0, 1, {6, 0}, 0, y] - 64*H[{6, 0}, 0, 1, {6, 0}, 1, y] + 
       48*H[{6, 0}, 0, 1, {6, 0}, {6, 0}, y] - 
       96*H[{6, 0}, 0, 1, {6, 0}, {6, 1}, y] - 
       32*H[{6, 0}, 0, 1, {6, 1}, 0, y] + 128*H[{6, 0}, 0, 1, {6, 1}, 1, y] - 
       96*H[{6, 0}, 0, 1, {6, 1}, {6, 0}, y] + 
       192*H[{6, 0}, 0, 1, {6, 1}, {6, 1}, y] - 64*H[{6, 0}, 1, 0, 0, 1, y] + 
       48*H[{6, 0}, 1, 0, 0, {6, 0}, y] - 96*H[{6, 0}, 1, 0, 0, {6, 1}, y] - 
       48*H[{6, 0}, 1, 0, 1, 0, y] - 48*H[{6, 0}, 1, 0, 1, {6, 0}, y] + 
       96*H[{6, 0}, 1, 0, 1, {6, 1}, y] + 16*H[{6, 0}, 1, 0, {6, 0}, 0, y] - 
       64*H[{6, 0}, 1, 0, {6, 0}, 1, y] + 48*H[{6, 0}, 1, 0, {6, 0}, {6, 0}, 
         y] - 96*H[{6, 0}, 1, 0, {6, 0}, {6, 1}, y] - 
       32*H[{6, 0}, 1, 0, {6, 1}, 0, y] + 128*H[{6, 0}, 1, 0, {6, 1}, 1, y] - 
       96*H[{6, 0}, 1, 0, {6, 1}, {6, 0}, y] + 
       192*H[{6, 0}, 1, 0, {6, 1}, {6, 1}, y] - 48*H[{6, 0}, 1, 1, 0, 0, y] - 
       128*H[{6, 0}, 1, 1, 0, 1, y] + 48*H[{6, 0}, 1, 1, 0, {6, 0}, y] - 
       96*H[{6, 0}, 1, 1, 0, {6, 1}, y] - 96*H[{6, 0}, 1, 1, 1, 0, y] - 
       96*H[{6, 0}, 1, 1, 1, {6, 0}, y] + 192*H[{6, 0}, 1, 1, 1, {6, 1}, y] + 
       32*H[{6, 0}, 1, 1, {6, 0}, 0, y] - 128*H[{6, 0}, 1, 1, {6, 0}, 1, y] + 
       96*H[{6, 0}, 1, 1, {6, 0}, {6, 0}, y] - 
       192*H[{6, 0}, 1, 1, {6, 0}, {6, 1}, y] - 
       64*H[{6, 0}, 1, 1, {6, 1}, 0, y] + 256*H[{6, 0}, 1, 1, {6, 1}, 1, y] - 
       192*H[{6, 0}, 1, 1, {6, 1}, {6, 0}, y] + 
       384*H[{6, 0}, 1, 1, {6, 1}, {6, 1}, y] + 
       576*H[{6, 1}, 0, -1, 0, 0, y] + 576*H[{6, 1}, 0, -1, 0, {6, 0}, y] - 
       1152*H[{6, 1}, 0, -1, 0, {6, 1}, y] + 640*H[{6, 1}, 0, 0, 0, 1, y] - 
       672*H[{6, 1}, 0, 0, 0, {6, 0}, y] + 1344*H[{6, 1}, 0, 0, 0, {6, 1}, 
         y] + 96*H[{6, 1}, 0, 0, 1, 0, y] + 96*H[{6, 1}, 0, 0, 1, {6, 0}, 
         y] - 192*H[{6, 1}, 0, 0, 1, {6, 1}, y] + 
       128*H[{6, 1}, 0, 0, {6, 0}, 0, y] + 640*H[{6, 1}, 0, 0, {6, 0}, 1, 
         y] - 192*H[{6, 1}, 0, 0, {6, 0}, {6, 0}, y] + 
       384*H[{6, 1}, 0, 0, {6, 0}, {6, 1}, y] - 
       256*H[{6, 1}, 0, 0, {6, 1}, 0, y] - 1280*H[{6, 1}, 0, 0, {6, 1}, 1, 
         y] + 384*H[{6, 1}, 0, 0, {6, 1}, {6, 0}, y] - 
       768*H[{6, 1}, 0, 0, {6, 1}, {6, 1}, y] - 
       384*H[{6, 1}, 0, 1, 0, 0, y] + 128*H[{6, 1}, 0, 1, 0, 1, y] - 
       480*H[{6, 1}, 0, 1, 0, {6, 0}, y] + 960*H[{6, 1}, 0, 1, 0, {6, 1}, 
         y] + 96*H[{6, 1}, 0, 1, 1, 0, y] + 96*H[{6, 1}, 0, 1, 1, {6, 0}, 
         y] - 192*H[{6, 1}, 0, 1, 1, {6, 1}, y] - 
       32*H[{6, 1}, 0, 1, {6, 0}, 0, y] + 128*H[{6, 1}, 0, 1, {6, 0}, 1, y] - 
       96*H[{6, 1}, 0, 1, {6, 0}, {6, 0}, y] + 
       192*H[{6, 1}, 0, 1, {6, 0}, {6, 1}, y] + 
       64*H[{6, 1}, 0, 1, {6, 1}, 0, y] - 256*H[{6, 1}, 0, 1, {6, 1}, 1, y] + 
       192*H[{6, 1}, 0, 1, {6, 1}, {6, 0}, y] - 
       384*H[{6, 1}, 0, 1, {6, 1}, {6, 1}, y] + 
       128*H[{6, 1}, 1, 0, 0, 1, y] - 96*H[{6, 1}, 1, 0, 0, {6, 0}, y] + 
       192*H[{6, 1}, 1, 0, 0, {6, 1}, y] + 96*H[{6, 1}, 1, 0, 1, 0, y] + 
       96*H[{6, 1}, 1, 0, 1, {6, 0}, y] - 192*H[{6, 1}, 1, 0, 1, {6, 1}, y] - 
       32*H[{6, 1}, 1, 0, {6, 0}, 0, y] + 128*H[{6, 1}, 1, 0, {6, 0}, 1, y] - 
       96*H[{6, 1}, 1, 0, {6, 0}, {6, 0}, y] + 
       192*H[{6, 1}, 1, 0, {6, 0}, {6, 1}, y] + 
       64*H[{6, 1}, 1, 0, {6, 1}, 0, y] - 256*H[{6, 1}, 1, 0, {6, 1}, 1, y] + 
       192*H[{6, 1}, 1, 0, {6, 1}, {6, 0}, y] - 
       384*H[{6, 1}, 1, 0, {6, 1}, {6, 1}, y] + 96*H[{6, 1}, 1, 1, 0, 0, y] + 
       256*H[{6, 1}, 1, 1, 0, 1, y] - 96*H[{6, 1}, 1, 1, 0, {6, 0}, y] + 
       192*H[{6, 1}, 1, 1, 0, {6, 1}, y] + 192*H[{6, 1}, 1, 1, 1, 0, y] + 
       192*H[{6, 1}, 1, 1, 1, {6, 0}, y] - 384*H[{6, 1}, 1, 1, 1, {6, 1}, 
         y] - 64*H[{6, 1}, 1, 1, {6, 0}, 0, y] + 
       256*H[{6, 1}, 1, 1, {6, 0}, 1, y] - 192*H[{6, 1}, 1, 1, {6, 0}, 
         {6, 0}, y] + 384*H[{6, 1}, 1, 1, {6, 0}, {6, 1}, y] + 
       128*H[{6, 1}, 1, 1, {6, 1}, 0, y] - 512*H[{6, 1}, 1, 1, {6, 1}, 1, 
         y] + 384*H[{6, 1}, 1, 1, {6, 1}, {6, 0}, y] - 
       768*H[{6, 1}, 1, 1, {6, 1}, {6, 1}, y]) + (2 - 5*y + 2*y^2)^2*
      (512*H[0, 0, 0, 0, 1, 0, y] + 512*H[0, 0, 0, 1, 0, 0, y] + 
       1024*H[1, 0, 0, 0, 1, 0, y] + 1024*H[1, 0, 0, 1, 0, 0, y]) + 
     (2 - 5*y + 2*y^2)*((384*y*z2^2*H[0, {6, 0}, y])/5 - 
       (768*y*z2^2*H[0, {6, 1}, y])/5 + (768*y*z2^2*H[1, {6, 0}, y])/5 - 
       (1536*y*z2^2*H[1, {6, 1}, y])/5 + 96*y*z2*H[0, 0, -1, y] + 
       256*y*z3*H[0, {6, 0}, 0, y] + 128*y*z3*H[0, {6, 0}, 1, y] - 
       512*y*z3*H[0, {6, 1}, 0, y] - 256*y*z3*H[0, {6, 1}, 1, y] + 
       512*y*z3*H[1, {6, 0}, 0, y] + 256*y*z3*H[1, {6, 0}, 1, y] - 
       1024*y*z3*H[1, {6, 1}, 0, y] - 512*y*z3*H[1, {6, 1}, 1, y] - 
       256*y*z2*H[0, 0, -1, -1, y] - 256*y*z2*H[0, 0, -1, 0, y] + 
       256*y*z2*H[0, 0, -1, 1, y] - 128*y*z2*H[0, 0, 0, -1, y] - 
       48*y*z2*H[0, 0, 0, {6, 0}, y] + 96*y*z2*H[0, 0, 0, {6, 1}, y] + 
       256*y*z2*H[0, 0, 1, -1, y] - 384*y*z2*H[0, {6, 0}, 0, -1, y] - 
       192*y*z2*H[0, {6, 0}, 0, 0, y] + 256*y*z2*H[0, {6, 0}, 0, 1, y] - 
       64*y*z2*H[0, {6, 0}, 1, 1, y] + 768*y*z2*H[0, {6, 1}, 0, -1, y] + 
       384*y*z2*H[0, {6, 1}, 0, 0, y] - 512*y*z2*H[0, {6, 1}, 0, 1, y] + 
       128*y*z2*H[0, {6, 1}, 1, 1, y] - 512*y*z2*H[1, 0, -1, -1, y] - 
       512*y*z2*H[1, 0, -1, 0, y] + 512*y*z2*H[1, 0, -1, 1, y] - 
       256*y*z2*H[1, 0, 0, -1, y] - 96*y*z2*H[1, 0, 0, {6, 0}, y] + 
       192*y*z2*H[1, 0, 0, {6, 1}, y] + 512*y*z2*H[1, 0, 1, -1, y] - 
       768*y*z2*H[1, {6, 0}, 0, -1, y] - 384*y*z2*H[1, {6, 0}, 0, 0, y] + 
       512*y*z2*H[1, {6, 0}, 0, 1, y] - 128*y*z2*H[1, {6, 0}, 1, 1, y] + 
       1536*y*z2*H[1, {6, 1}, 0, -1, y] + 768*y*z2*H[1, {6, 1}, 0, 0, y] - 
       1024*y*z2*H[1, {6, 1}, 0, 1, y] + 256*y*z2*H[1, {6, 1}, 1, 1, y] - 
       288*y*H[0, 0, -1, 0, 0, y] - 288*y*H[0, 0, -1, 0, {6, 0}, y] + 
       576*y*H[0, 0, -1, 0, {6, 1}, y] + 768*y*H[0, 0, -1, -1, 0, 0, y] + 
       768*y*H[0, 0, -1, -1, 0, {6, 0}, y] - 
       1536*y*H[0, 0, -1, -1, 0, {6, 1}, y] + 768*y*H[0, 0, -1, 0, 0, 1, y] - 
       896*y*H[0, 0, -1, 0, 0, {6, 0}, y] + 1792*y*H[0, 0, -1, 0, 0, {6, 1}, 
         y] - 256*y*H[0, 0, -1, 0, 1, 0, y] - 
       256*y*H[0, 0, -1, 0, 1, {6, 0}, y] + 512*y*H[0, 0, -1, 0, 1, {6, 1}, 
         y] + 384*y*H[0, 0, -1, 0, {6, 0}, 0, y] + 
       768*y*H[0, 0, -1, 0, {6, 0}, 1, y] - 768*y*H[0, 0, -1, 0, {6, 1}, 0, 
         y] - 1536*y*H[0, 0, -1, 0, {6, 1}, 1, y] - 
       768*y*H[0, 0, -1, 1, 0, 0, y] - 768*y*H[0, 0, -1, 1, 0, {6, 0}, y] + 
       1536*y*H[0, 0, -1, 1, 0, {6, 1}, y] + 384*y*H[0, 0, 0, -1, 0, 0, y] + 
       384*y*H[0, 0, 0, -1, 0, {6, 0}, y] - 768*y*H[0, 0, 0, -1, 0, {6, 1}, 
         y] + 128*(4 - 13*y + 4*y^2)*H[0, 0, 0, 0, 0, 0, y] - 
       640*y*H[0, 0, 0, 0, 0, {6, 0}, y] + 1280*y*H[0, 0, 0, 0, 0, {6, 1}, 
         y] - 512*y*H[0, 0, 0, 0, 1, {6, 0}, y] + 
       1024*y*H[0, 0, 0, 0, 1, {6, 1}, y] + 192*y*H[0, 0, 0, 0, {6, 0}, 0, 
         y] + 192*y*H[0, 0, 0, 0, {6, 0}, {6, 0}, y] - 
       384*y*H[0, 0, 0, 0, {6, 0}, {6, 1}, y] - 
       384*y*H[0, 0, 0, 0, {6, 1}, 0, y] - 384*y*H[0, 0, 0, 0, {6, 1}, 
         {6, 0}, y] + 768*y*H[0, 0, 0, 0, {6, 1}, {6, 1}, y] - 
       512*y*H[0, 0, 0, 1, 0, {6, 0}, y] + 1024*y*H[0, 0, 0, 1, 0, {6, 1}, 
         y] + 256*(8 - 17*y + 8*y^2)*H[0, 0, 0, 1, 1, 0, y] - 
       256*y*H[0, 0, 0, 1, 1, {6, 0}, y] + 512*y*H[0, 0, 0, 1, 1, {6, 1}, 
         y] + 192*y*H[0, 0, 0, 1, {6, 0}, 0, y] + 
       192*y*H[0, 0, 0, 1, {6, 0}, {6, 0}, y] - 
       384*y*H[0, 0, 0, 1, {6, 0}, {6, 1}, y] - 
       384*y*H[0, 0, 0, 1, {6, 1}, 0, y] - 384*y*H[0, 0, 0, 1, {6, 1}, 
         {6, 0}, y] + 768*y*H[0, 0, 0, 1, {6, 1}, {6, 1}, y] - 
       768*y*H[0, 0, 1, -1, 0, 0, y] - 768*y*H[0, 0, 1, -1, 0, {6, 0}, y] + 
       1536*y*H[0, 0, 1, -1, 0, {6, 1}, y] + 256*(4 - 9*y + 4*y^2)*
        H[0, 0, 1, 0, 0, 0, y] + 512*(4 - 9*y + 4*y^2)*H[0, 0, 1, 0, 0, 1, 
         y] + 384*y*H[0, 0, 1, 0, 0, {6, 0}, y] - 
       768*y*H[0, 0, 1, 0, 0, {6, 1}, y] + 128*(16 - 35*y + 16*y^2)*
        H[0, 0, 1, 0, 1, 0, y] - 384*y*H[0, 0, 1, 0, 1, {6, 0}, y] + 
       768*y*H[0, 0, 1, 0, 1, {6, 1}, y] - 64*y*H[0, 0, 1, 0, {6, 0}, 0, y] - 
       512*y*H[0, 0, 1, 0, {6, 0}, 1, y] + 192*y*H[0, 0, 1, 0, {6, 0}, 
         {6, 0}, y] - 384*y*H[0, 0, 1, 0, {6, 0}, {6, 1}, y] + 
       128*y*H[0, 0, 1, 0, {6, 1}, 0, y] + 1024*y*H[0, 0, 1, 0, {6, 1}, 1, 
         y] - 384*y*H[0, 0, 1, 0, {6, 1}, {6, 0}, y] + 
       768*y*H[0, 0, 1, 0, {6, 1}, {6, 1}, y] + 64*(32 - 58*y + 32*y^2)*
        H[0, 0, 1, 1, 0, 0, y] + 512*(8 - 15*y + 8*y^2)*
        H[0, 0, 1, 1, 0, 1, y] + 128*(32 - 61*y + 32*y^2)*
        H[0, 0, 1, 1, 1, 0, y] + 384*y*H[0, 0, 1, 1, 1, {6, 0}, y] - 
       768*y*H[0, 0, 1, 1, 1, {6, 1}, y] - 128*y*H[0, 0, 1, 1, {6, 0}, 0, 
         y] + 512*y*H[0, 0, 1, 1, {6, 0}, 1, y] - 
       384*y*H[0, 0, 1, 1, {6, 0}, {6, 0}, y] + 
       768*y*H[0, 0, 1, 1, {6, 0}, {6, 1}, y] + 
       256*y*H[0, 0, 1, 1, {6, 1}, 0, y] - 1024*y*H[0, 0, 1, 1, {6, 1}, 1, 
         y] + 768*y*H[0, 0, 1, 1, {6, 1}, {6, 0}, y] - 
       1536*y*H[0, 0, 1, 1, {6, 1}, {6, 1}, y] + 128*(8 - 23*y + 8*y^2)*
        H[0, 1, 0, 0, 0, 0, y] + 256*(8 - 19*y + 8*y^2)*
        H[0, 1, 0, 0, 0, 1, y] - 128*y*H[0, 1, 0, 0, 0, {6, 0}, y] + 
       256*y*H[0, 1, 0, 0, 0, {6, 1}, y] + 128*(16 - 37*y + 16*y^2)*
        H[0, 1, 0, 0, 1, 0, y] - 640*y*H[0, 1, 0, 0, 1, {6, 0}, y] + 
       1280*y*H[0, 1, 0, 0, 1, {6, 1}, y] - 768*y*H[0, 1, 0, 0, {6, 0}, 1, 
         y] + 384*y*H[0, 1, 0, 0, {6, 0}, {6, 0}, y] - 
       768*y*H[0, 1, 0, 0, {6, 0}, {6, 1}, y] + 
       1536*y*H[0, 1, 0, 0, {6, 1}, 1, y] - 768*y*H[0, 1, 0, 0, {6, 1}, 
         {6, 0}, y] + 1536*y*H[0, 1, 0, 0, {6, 1}, {6, 1}, y] + 
       64*(32 - 70*y + 32*y^2)*H[0, 1, 0, 1, 0, 0, y] - 
       384*y*H[0, 1, 0, 1, 0, {6, 0}, y] + 768*y*H[0, 1, 0, 1, 0, {6, 1}, 
         y] + 1152*y*H[0, {6, 0}, 0, -1, 0, 0, y] + 
       1152*y*H[0, {6, 0}, 0, -1, 0, {6, 0}, y] - 
       2304*y*H[0, {6, 0}, 0, -1, 0, {6, 1}, y] + 
       1280*y*H[0, {6, 0}, 0, 0, 0, 1, y] - 1344*y*H[0, {6, 0}, 0, 0, 0, 
         {6, 0}, y] + 2688*y*H[0, {6, 0}, 0, 0, 0, {6, 1}, y] + 
       192*y*H[0, {6, 0}, 0, 0, 1, 0, y] + 192*y*H[0, {6, 0}, 0, 0, 1, 
         {6, 0}, y] - 384*y*H[0, {6, 0}, 0, 0, 1, {6, 1}, y] + 
       256*y*H[0, {6, 0}, 0, 0, {6, 0}, 0, y] + 
       1280*y*H[0, {6, 0}, 0, 0, {6, 0}, 1, y] - 
       384*y*H[0, {6, 0}, 0, 0, {6, 0}, {6, 0}, y] + 
       768*y*H[0, {6, 0}, 0, 0, {6, 0}, {6, 1}, y] - 
       512*y*H[0, {6, 0}, 0, 0, {6, 1}, 0, y] - 
       2560*y*H[0, {6, 0}, 0, 0, {6, 1}, 1, y] + 
       768*y*H[0, {6, 0}, 0, 0, {6, 1}, {6, 0}, y] - 
       1536*y*H[0, {6, 0}, 0, 0, {6, 1}, {6, 1}, y] - 
       768*y*H[0, {6, 0}, 0, 1, 0, 0, y] + 256*y*H[0, {6, 0}, 0, 1, 0, 1, 
         y] - 960*y*H[0, {6, 0}, 0, 1, 0, {6, 0}, y] + 
       1920*y*H[0, {6, 0}, 0, 1, 0, {6, 1}, y] + 
       192*y*H[0, {6, 0}, 0, 1, 1, 0, y] + 192*y*H[0, {6, 0}, 0, 1, 1, 
         {6, 0}, y] - 384*y*H[0, {6, 0}, 0, 1, 1, {6, 1}, y] - 
       64*y*H[0, {6, 0}, 0, 1, {6, 0}, 0, y] + 
       256*y*H[0, {6, 0}, 0, 1, {6, 0}, 1, y] - 
       192*y*H[0, {6, 0}, 0, 1, {6, 0}, {6, 0}, y] + 
       384*y*H[0, {6, 0}, 0, 1, {6, 0}, {6, 1}, y] + 
       128*y*H[0, {6, 0}, 0, 1, {6, 1}, 0, y] - 
       512*y*H[0, {6, 0}, 0, 1, {6, 1}, 1, y] + 
       384*y*H[0, {6, 0}, 0, 1, {6, 1}, {6, 0}, y] - 
       768*y*H[0, {6, 0}, 0, 1, {6, 1}, {6, 1}, y] + 
       256*y*H[0, {6, 0}, 1, 0, 0, 1, y] - 192*y*H[0, {6, 0}, 1, 0, 0, 
         {6, 0}, y] + 384*y*H[0, {6, 0}, 1, 0, 0, {6, 1}, y] + 
       192*y*H[0, {6, 0}, 1, 0, 1, 0, y] + 192*y*H[0, {6, 0}, 1, 0, 1, 
         {6, 0}, y] - 384*y*H[0, {6, 0}, 1, 0, 1, {6, 1}, y] - 
       64*y*H[0, {6, 0}, 1, 0, {6, 0}, 0, y] + 
       256*y*H[0, {6, 0}, 1, 0, {6, 0}, 1, y] - 
       192*y*H[0, {6, 0}, 1, 0, {6, 0}, {6, 0}, y] + 
       384*y*H[0, {6, 0}, 1, 0, {6, 0}, {6, 1}, y] + 
       128*y*H[0, {6, 0}, 1, 0, {6, 1}, 0, y] - 
       512*y*H[0, {6, 0}, 1, 0, {6, 1}, 1, y] + 
       384*y*H[0, {6, 0}, 1, 0, {6, 1}, {6, 0}, y] - 
       768*y*H[0, {6, 0}, 1, 0, {6, 1}, {6, 1}, y] + 
       192*y*H[0, {6, 0}, 1, 1, 0, 0, y] + 512*y*H[0, {6, 0}, 1, 1, 0, 1, 
         y] - 192*y*H[0, {6, 0}, 1, 1, 0, {6, 0}, y] + 
       384*y*H[0, {6, 0}, 1, 1, 0, {6, 1}, y] + 
       384*y*H[0, {6, 0}, 1, 1, 1, 0, y] + 384*y*H[0, {6, 0}, 1, 1, 1, 
         {6, 0}, y] - 768*y*H[0, {6, 0}, 1, 1, 1, {6, 1}, y] - 
       128*y*H[0, {6, 0}, 1, 1, {6, 0}, 0, y] + 
       512*y*H[0, {6, 0}, 1, 1, {6, 0}, 1, y] - 
       384*y*H[0, {6, 0}, 1, 1, {6, 0}, {6, 0}, y] + 
       768*y*H[0, {6, 0}, 1, 1, {6, 0}, {6, 1}, y] + 
       256*y*H[0, {6, 0}, 1, 1, {6, 1}, 0, y] - 
       1024*y*H[0, {6, 0}, 1, 1, {6, 1}, 1, y] + 
       768*y*H[0, {6, 0}, 1, 1, {6, 1}, {6, 0}, y] - 
       1536*y*H[0, {6, 0}, 1, 1, {6, 1}, {6, 1}, y] - 
       2304*y*H[0, {6, 1}, 0, -1, 0, 0, y] - 
       2304*y*H[0, {6, 1}, 0, -1, 0, {6, 0}, y] + 
       4608*y*H[0, {6, 1}, 0, -1, 0, {6, 1}, y] - 
       2560*y*H[0, {6, 1}, 0, 0, 0, 1, y] + 2688*y*H[0, {6, 1}, 0, 0, 0, 
         {6, 0}, y] - 5376*y*H[0, {6, 1}, 0, 0, 0, {6, 1}, y] - 
       384*y*H[0, {6, 1}, 0, 0, 1, 0, y] - 384*y*H[0, {6, 1}, 0, 0, 1, 
         {6, 0}, y] + 768*y*H[0, {6, 1}, 0, 0, 1, {6, 1}, y] - 
       512*y*H[0, {6, 1}, 0, 0, {6, 0}, 0, y] - 
       2560*y*H[0, {6, 1}, 0, 0, {6, 0}, 1, y] + 
       768*y*H[0, {6, 1}, 0, 0, {6, 0}, {6, 0}, y] - 
       1536*y*H[0, {6, 1}, 0, 0, {6, 0}, {6, 1}, y] + 
       1024*y*H[0, {6, 1}, 0, 0, {6, 1}, 0, y] + 
       5120*y*H[0, {6, 1}, 0, 0, {6, 1}, 1, y] - 
       1536*y*H[0, {6, 1}, 0, 0, {6, 1}, {6, 0}, y] + 
       3072*y*H[0, {6, 1}, 0, 0, {6, 1}, {6, 1}, y] + 
       1536*y*H[0, {6, 1}, 0, 1, 0, 0, y] - 512*y*H[0, {6, 1}, 0, 1, 0, 1, 
         y] + 1920*y*H[0, {6, 1}, 0, 1, 0, {6, 0}, y] - 
       3840*y*H[0, {6, 1}, 0, 1, 0, {6, 1}, y] - 
       384*y*H[0, {6, 1}, 0, 1, 1, 0, y] - 384*y*H[0, {6, 1}, 0, 1, 1, 
         {6, 0}, y] + 768*y*H[0, {6, 1}, 0, 1, 1, {6, 1}, y] + 
       128*y*H[0, {6, 1}, 0, 1, {6, 0}, 0, y] - 
       512*y*H[0, {6, 1}, 0, 1, {6, 0}, 1, y] + 
       384*y*H[0, {6, 1}, 0, 1, {6, 0}, {6, 0}, y] - 
       768*y*H[0, {6, 1}, 0, 1, {6, 0}, {6, 1}, y] - 
       256*y*H[0, {6, 1}, 0, 1, {6, 1}, 0, y] + 
       1024*y*H[0, {6, 1}, 0, 1, {6, 1}, 1, y] - 
       768*y*H[0, {6, 1}, 0, 1, {6, 1}, {6, 0}, y] + 
       1536*y*H[0, {6, 1}, 0, 1, {6, 1}, {6, 1}, y] - 
       512*y*H[0, {6, 1}, 1, 0, 0, 1, y] + 384*y*H[0, {6, 1}, 1, 0, 0, 
         {6, 0}, y] - 768*y*H[0, {6, 1}, 1, 0, 0, {6, 1}, y] - 
       384*y*H[0, {6, 1}, 1, 0, 1, 0, y] - 384*y*H[0, {6, 1}, 1, 0, 1, 
         {6, 0}, y] + 768*y*H[0, {6, 1}, 1, 0, 1, {6, 1}, y] + 
       128*y*H[0, {6, 1}, 1, 0, {6, 0}, 0, y] - 
       512*y*H[0, {6, 1}, 1, 0, {6, 0}, 1, y] + 
       384*y*H[0, {6, 1}, 1, 0, {6, 0}, {6, 0}, y] - 
       768*y*H[0, {6, 1}, 1, 0, {6, 0}, {6, 1}, y] - 
       256*y*H[0, {6, 1}, 1, 0, {6, 1}, 0, y] + 
       1024*y*H[0, {6, 1}, 1, 0, {6, 1}, 1, y] - 
       768*y*H[0, {6, 1}, 1, 0, {6, 1}, {6, 0}, y] + 
       1536*y*H[0, {6, 1}, 1, 0, {6, 1}, {6, 1}, y] - 
       384*y*H[0, {6, 1}, 1, 1, 0, 0, y] - 1024*y*H[0, {6, 1}, 1, 1, 0, 1, 
         y] + 384*y*H[0, {6, 1}, 1, 1, 0, {6, 0}, y] - 
       768*y*H[0, {6, 1}, 1, 1, 0, {6, 1}, y] - 
       768*y*H[0, {6, 1}, 1, 1, 1, 0, y] - 768*y*H[0, {6, 1}, 1, 1, 1, 
         {6, 0}, y] + 1536*y*H[0, {6, 1}, 1, 1, 1, {6, 1}, y] + 
       256*y*H[0, {6, 1}, 1, 1, {6, 0}, 0, y] - 
       1024*y*H[0, {6, 1}, 1, 1, {6, 0}, 1, y] + 
       768*y*H[0, {6, 1}, 1, 1, {6, 0}, {6, 0}, y] - 
       1536*y*H[0, {6, 1}, 1, 1, {6, 0}, {6, 1}, y] - 
       512*y*H[0, {6, 1}, 1, 1, {6, 1}, 0, y] + 
       2048*y*H[0, {6, 1}, 1, 1, {6, 1}, 1, y] - 
       1536*y*H[0, {6, 1}, 1, 1, {6, 1}, {6, 0}, y] + 
       3072*y*H[0, {6, 1}, 1, 1, {6, 1}, {6, 1}, y] + 
       1536*y*H[1, 0, -1, -1, 0, 0, y] + 1536*y*H[1, 0, -1, -1, 0, {6, 0}, 
         y] - 3072*y*H[1, 0, -1, -1, 0, {6, 1}, y] + 
       1536*y*H[1, 0, -1, 0, 0, 1, y] - 1792*y*H[1, 0, -1, 0, 0, {6, 0}, y] + 
       3584*y*H[1, 0, -1, 0, 0, {6, 1}, y] - 512*y*H[1, 0, -1, 0, 1, 0, y] - 
       512*y*H[1, 0, -1, 0, 1, {6, 0}, y] + 1024*y*H[1, 0, -1, 0, 1, {6, 1}, 
         y] + 768*y*H[1, 0, -1, 0, {6, 0}, 0, y] + 
       1536*y*H[1, 0, -1, 0, {6, 0}, 1, y] - 1536*y*H[1, 0, -1, 0, {6, 1}, 0, 
         y] - 3072*y*H[1, 0, -1, 0, {6, 1}, 1, y] - 
       1536*y*H[1, 0, -1, 1, 0, 0, y] - 1536*y*H[1, 0, -1, 1, 0, {6, 0}, y] + 
       3072*y*H[1, 0, -1, 1, 0, {6, 1}, y] + 768*y*H[1, 0, 0, -1, 0, 0, y] + 
       768*y*H[1, 0, 0, -1, 0, {6, 0}, y] - 1536*y*H[1, 0, 0, -1, 0, {6, 1}, 
         y] + 256*(4 - 13*y + 4*y^2)*H[1, 0, 0, 0, 0, 0, y] - 
       1280*y*H[1, 0, 0, 0, 0, {6, 0}, y] + 2560*y*H[1, 0, 0, 0, 0, {6, 1}, 
         y] - 1024*y*H[1, 0, 0, 0, 1, {6, 0}, y] + 
       2048*y*H[1, 0, 0, 0, 1, {6, 1}, y] + 384*y*H[1, 0, 0, 0, {6, 0}, 0, 
         y] + 384*y*H[1, 0, 0, 0, {6, 0}, {6, 0}, y] - 
       768*y*H[1, 0, 0, 0, {6, 0}, {6, 1}, y] - 
       768*y*H[1, 0, 0, 0, {6, 1}, 0, y] - 768*y*H[1, 0, 0, 0, {6, 1}, 
         {6, 0}, y] + 1536*y*H[1, 0, 0, 0, {6, 1}, {6, 1}, y] - 
       1024*y*H[1, 0, 0, 1, 0, {6, 0}, y] + 2048*y*H[1, 0, 0, 1, 0, {6, 1}, 
         y] + 512*(8 - 17*y + 8*y^2)*H[1, 0, 0, 1, 1, 0, y] - 
       512*y*H[1, 0, 0, 1, 1, {6, 0}, y] + 1024*y*H[1, 0, 0, 1, 1, {6, 1}, 
         y] + 384*y*H[1, 0, 0, 1, {6, 0}, 0, y] + 
       384*y*H[1, 0, 0, 1, {6, 0}, {6, 0}, y] - 
       768*y*H[1, 0, 0, 1, {6, 0}, {6, 1}, y] - 
       768*y*H[1, 0, 0, 1, {6, 1}, 0, y] - 768*y*H[1, 0, 0, 1, {6, 1}, 
         {6, 0}, y] + 1536*y*H[1, 0, 0, 1, {6, 1}, {6, 1}, y] - 
       1536*y*H[1, 0, 1, -1, 0, 0, y] - 1536*y*H[1, 0, 1, -1, 0, {6, 0}, y] + 
       3072*y*H[1, 0, 1, -1, 0, {6, 1}, y] + 512*(4 - 9*y + 4*y^2)*
        H[1, 0, 1, 0, 0, 0, y] + 1024*(4 - 9*y + 4*y^2)*
        H[1, 0, 1, 0, 0, 1, y] + 768*y*H[1, 0, 1, 0, 0, {6, 0}, y] - 
       1536*y*H[1, 0, 1, 0, 0, {6, 1}, y] + 256*(16 - 35*y + 16*y^2)*
        H[1, 0, 1, 0, 1, 0, y] - 768*y*H[1, 0, 1, 0, 1, {6, 0}, y] + 
       1536*y*H[1, 0, 1, 0, 1, {6, 1}, y] - 128*y*H[1, 0, 1, 0, {6, 0}, 0, 
         y] - 1024*y*H[1, 0, 1, 0, {6, 0}, 1, y] + 
       384*y*H[1, 0, 1, 0, {6, 0}, {6, 0}, y] - 
       768*y*H[1, 0, 1, 0, {6, 0}, {6, 1}, y] + 
       256*y*H[1, 0, 1, 0, {6, 1}, 0, y] + 2048*y*H[1, 0, 1, 0, {6, 1}, 1, 
         y] - 768*y*H[1, 0, 1, 0, {6, 1}, {6, 0}, y] + 
       1536*y*H[1, 0, 1, 0, {6, 1}, {6, 1}, y] + 256*(16 - 29*y + 16*y^2)*
        H[1, 0, 1, 1, 0, 0, y] + 1024*(8 - 15*y + 8*y^2)*
        H[1, 0, 1, 1, 0, 1, y] + 256*(32 - 61*y + 32*y^2)*
        H[1, 0, 1, 1, 1, 0, y] + 768*y*H[1, 0, 1, 1, 1, {6, 0}, y] - 
       1536*y*H[1, 0, 1, 1, 1, {6, 1}, y] - 256*y*H[1, 0, 1, 1, {6, 0}, 0, 
         y] + 1024*y*H[1, 0, 1, 1, {6, 0}, 1, y] - 
       768*y*H[1, 0, 1, 1, {6, 0}, {6, 0}, y] + 
       1536*y*H[1, 0, 1, 1, {6, 0}, {6, 1}, y] + 
       512*y*H[1, 0, 1, 1, {6, 1}, 0, y] - 2048*y*H[1, 0, 1, 1, {6, 1}, 1, 
         y] + 1536*y*H[1, 0, 1, 1, {6, 1}, {6, 0}, y] - 
       3072*y*H[1, 0, 1, 1, {6, 1}, {6, 1}, y] + 256*(8 - 23*y + 8*y^2)*
        H[1, 1, 0, 0, 0, 0, y] + 512*(8 - 19*y + 8*y^2)*
        H[1, 1, 0, 0, 0, 1, y] - 256*y*H[1, 1, 0, 0, 0, {6, 0}, y] + 
       512*y*H[1, 1, 0, 0, 0, {6, 1}, y] + 256*(16 - 37*y + 16*y^2)*
        H[1, 1, 0, 0, 1, 0, y] - 1280*y*H[1, 1, 0, 0, 1, {6, 0}, y] + 
       2560*y*H[1, 1, 0, 0, 1, {6, 1}, y] - 1536*y*H[1, 1, 0, 0, {6, 0}, 1, 
         y] + 768*y*H[1, 1, 0, 0, {6, 0}, {6, 0}, y] - 
       1536*y*H[1, 1, 0, 0, {6, 0}, {6, 1}, y] + 
       3072*y*H[1, 1, 0, 0, {6, 1}, 1, y] - 1536*y*H[1, 1, 0, 0, {6, 1}, 
         {6, 0}, y] + 3072*y*H[1, 1, 0, 0, {6, 1}, {6, 1}, y] + 
       256*(16 - 35*y + 16*y^2)*H[1, 1, 0, 1, 0, 0, y] - 
       768*y*H[1, 1, 0, 1, 0, {6, 0}, y] + 1536*y*H[1, 1, 0, 1, 0, {6, 1}, 
         y] + 2304*y*H[1, {6, 0}, 0, -1, 0, 0, y] + 
       2304*y*H[1, {6, 0}, 0, -1, 0, {6, 0}, y] - 
       4608*y*H[1, {6, 0}, 0, -1, 0, {6, 1}, y] + 
       2560*y*H[1, {6, 0}, 0, 0, 0, 1, y] - 2688*y*H[1, {6, 0}, 0, 0, 0, 
         {6, 0}, y] + 5376*y*H[1, {6, 0}, 0, 0, 0, {6, 1}, y] + 
       384*y*H[1, {6, 0}, 0, 0, 1, 0, y] + 384*y*H[1, {6, 0}, 0, 0, 1, 
         {6, 0}, y] - 768*y*H[1, {6, 0}, 0, 0, 1, {6, 1}, y] + 
       512*y*H[1, {6, 0}, 0, 0, {6, 0}, 0, y] + 
       2560*y*H[1, {6, 0}, 0, 0, {6, 0}, 1, y] - 
       768*y*H[1, {6, 0}, 0, 0, {6, 0}, {6, 0}, y] + 
       1536*y*H[1, {6, 0}, 0, 0, {6, 0}, {6, 1}, y] - 
       1024*y*H[1, {6, 0}, 0, 0, {6, 1}, 0, y] - 
       5120*y*H[1, {6, 0}, 0, 0, {6, 1}, 1, y] + 
       1536*y*H[1, {6, 0}, 0, 0, {6, 1}, {6, 0}, y] - 
       3072*y*H[1, {6, 0}, 0, 0, {6, 1}, {6, 1}, y] - 
       1536*y*H[1, {6, 0}, 0, 1, 0, 0, y] + 512*y*H[1, {6, 0}, 0, 1, 0, 1, 
         y] - 1920*y*H[1, {6, 0}, 0, 1, 0, {6, 0}, y] + 
       3840*y*H[1, {6, 0}, 0, 1, 0, {6, 1}, y] + 
       384*y*H[1, {6, 0}, 0, 1, 1, 0, y] + 384*y*H[1, {6, 0}, 0, 1, 1, 
         {6, 0}, y] - 768*y*H[1, {6, 0}, 0, 1, 1, {6, 1}, y] - 
       128*y*H[1, {6, 0}, 0, 1, {6, 0}, 0, y] + 
       512*y*H[1, {6, 0}, 0, 1, {6, 0}, 1, y] - 
       384*y*H[1, {6, 0}, 0, 1, {6, 0}, {6, 0}, y] + 
       768*y*H[1, {6, 0}, 0, 1, {6, 0}, {6, 1}, y] + 
       256*y*H[1, {6, 0}, 0, 1, {6, 1}, 0, y] - 
       1024*y*H[1, {6, 0}, 0, 1, {6, 1}, 1, y] + 
       768*y*H[1, {6, 0}, 0, 1, {6, 1}, {6, 0}, y] - 
       1536*y*H[1, {6, 0}, 0, 1, {6, 1}, {6, 1}, y] + 
       512*y*H[1, {6, 0}, 1, 0, 0, 1, y] - 384*y*H[1, {6, 0}, 1, 0, 0, 
         {6, 0}, y] + 768*y*H[1, {6, 0}, 1, 0, 0, {6, 1}, y] + 
       384*y*H[1, {6, 0}, 1, 0, 1, 0, y] + 384*y*H[1, {6, 0}, 1, 0, 1, 
         {6, 0}, y] - 768*y*H[1, {6, 0}, 1, 0, 1, {6, 1}, y] - 
       128*y*H[1, {6, 0}, 1, 0, {6, 0}, 0, y] + 
       512*y*H[1, {6, 0}, 1, 0, {6, 0}, 1, y] - 
       384*y*H[1, {6, 0}, 1, 0, {6, 0}, {6, 0}, y] + 
       768*y*H[1, {6, 0}, 1, 0, {6, 0}, {6, 1}, y] + 
       256*y*H[1, {6, 0}, 1, 0, {6, 1}, 0, y] - 
       1024*y*H[1, {6, 0}, 1, 0, {6, 1}, 1, y] + 
       768*y*H[1, {6, 0}, 1, 0, {6, 1}, {6, 0}, y] - 
       1536*y*H[1, {6, 0}, 1, 0, {6, 1}, {6, 1}, y] + 
       384*y*H[1, {6, 0}, 1, 1, 0, 0, y] + 1024*y*H[1, {6, 0}, 1, 1, 0, 1, 
         y] - 384*y*H[1, {6, 0}, 1, 1, 0, {6, 0}, y] + 
       768*y*H[1, {6, 0}, 1, 1, 0, {6, 1}, y] + 
       768*y*H[1, {6, 0}, 1, 1, 1, 0, y] + 768*y*H[1, {6, 0}, 1, 1, 1, 
         {6, 0}, y] - 1536*y*H[1, {6, 0}, 1, 1, 1, {6, 1}, y] - 
       256*y*H[1, {6, 0}, 1, 1, {6, 0}, 0, y] + 
       1024*y*H[1, {6, 0}, 1, 1, {6, 0}, 1, y] - 
       768*y*H[1, {6, 0}, 1, 1, {6, 0}, {6, 0}, y] + 
       1536*y*H[1, {6, 0}, 1, 1, {6, 0}, {6, 1}, y] + 
       512*y*H[1, {6, 0}, 1, 1, {6, 1}, 0, y] - 
       2048*y*H[1, {6, 0}, 1, 1, {6, 1}, 1, y] + 
       1536*y*H[1, {6, 0}, 1, 1, {6, 1}, {6, 0}, y] - 
       3072*y*H[1, {6, 0}, 1, 1, {6, 1}, {6, 1}, y] - 
       4608*y*H[1, {6, 1}, 0, -1, 0, 0, y] - 
       4608*y*H[1, {6, 1}, 0, -1, 0, {6, 0}, y] + 
       9216*y*H[1, {6, 1}, 0, -1, 0, {6, 1}, y] - 
       5120*y*H[1, {6, 1}, 0, 0, 0, 1, y] + 5376*y*H[1, {6, 1}, 0, 0, 0, 
         {6, 0}, y] - 10752*y*H[1, {6, 1}, 0, 0, 0, {6, 1}, y] - 
       768*y*H[1, {6, 1}, 0, 0, 1, 0, y] - 768*y*H[1, {6, 1}, 0, 0, 1, 
         {6, 0}, y] + 1536*y*H[1, {6, 1}, 0, 0, 1, {6, 1}, y] - 
       1024*y*H[1, {6, 1}, 0, 0, {6, 0}, 0, y] - 
       5120*y*H[1, {6, 1}, 0, 0, {6, 0}, 1, y] + 
       1536*y*H[1, {6, 1}, 0, 0, {6, 0}, {6, 0}, y] - 
       3072*y*H[1, {6, 1}, 0, 0, {6, 0}, {6, 1}, y] + 
       2048*y*H[1, {6, 1}, 0, 0, {6, 1}, 0, y] + 
       10240*y*H[1, {6, 1}, 0, 0, {6, 1}, 1, y] - 
       3072*y*H[1, {6, 1}, 0, 0, {6, 1}, {6, 0}, y] + 
       6144*y*H[1, {6, 1}, 0, 0, {6, 1}, {6, 1}, y] + 
       3072*y*H[1, {6, 1}, 0, 1, 0, 0, y] - 1024*y*H[1, {6, 1}, 0, 1, 0, 1, 
         y] + 3840*y*H[1, {6, 1}, 0, 1, 0, {6, 0}, y] - 
       7680*y*H[1, {6, 1}, 0, 1, 0, {6, 1}, y] - 
       768*y*H[1, {6, 1}, 0, 1, 1, 0, y] - 768*y*H[1, {6, 1}, 0, 1, 1, 
         {6, 0}, y] + 1536*y*H[1, {6, 1}, 0, 1, 1, {6, 1}, y] + 
       256*y*H[1, {6, 1}, 0, 1, {6, 0}, 0, y] - 
       1024*y*H[1, {6, 1}, 0, 1, {6, 0}, 1, y] + 
       768*y*H[1, {6, 1}, 0, 1, {6, 0}, {6, 0}, y] - 
       1536*y*H[1, {6, 1}, 0, 1, {6, 0}, {6, 1}, y] - 
       512*y*H[1, {6, 1}, 0, 1, {6, 1}, 0, y] + 
       2048*y*H[1, {6, 1}, 0, 1, {6, 1}, 1, y] - 
       1536*y*H[1, {6, 1}, 0, 1, {6, 1}, {6, 0}, y] + 
       3072*y*H[1, {6, 1}, 0, 1, {6, 1}, {6, 1}, y] - 
       1024*y*H[1, {6, 1}, 1, 0, 0, 1, y] + 768*y*H[1, {6, 1}, 1, 0, 0, 
         {6, 0}, y] - 1536*y*H[1, {6, 1}, 1, 0, 0, {6, 1}, y] - 
       768*y*H[1, {6, 1}, 1, 0, 1, 0, y] - 768*y*H[1, {6, 1}, 1, 0, 1, 
         {6, 0}, y] + 1536*y*H[1, {6, 1}, 1, 0, 1, {6, 1}, y] + 
       256*y*H[1, {6, 1}, 1, 0, {6, 0}, 0, y] - 
       1024*y*H[1, {6, 1}, 1, 0, {6, 0}, 1, y] + 
       768*y*H[1, {6, 1}, 1, 0, {6, 0}, {6, 0}, y] - 
       1536*y*H[1, {6, 1}, 1, 0, {6, 0}, {6, 1}, y] - 
       512*y*H[1, {6, 1}, 1, 0, {6, 1}, 0, y] + 
       2048*y*H[1, {6, 1}, 1, 0, {6, 1}, 1, y] - 
       1536*y*H[1, {6, 1}, 1, 0, {6, 1}, {6, 0}, y] + 
       3072*y*H[1, {6, 1}, 1, 0, {6, 1}, {6, 1}, y] - 
       768*y*H[1, {6, 1}, 1, 1, 0, 0, y] - 2048*y*H[1, {6, 1}, 1, 1, 0, 1, 
         y] + 768*y*H[1, {6, 1}, 1, 1, 0, {6, 0}, y] - 
       1536*y*H[1, {6, 1}, 1, 1, 0, {6, 1}, y] - 
       1536*y*H[1, {6, 1}, 1, 1, 1, 0, y] - 1536*y*H[1, {6, 1}, 1, 1, 1, 
         {6, 0}, y] + 3072*y*H[1, {6, 1}, 1, 1, 1, {6, 1}, y] + 
       512*y*H[1, {6, 1}, 1, 1, {6, 0}, 0, y] - 
       2048*y*H[1, {6, 1}, 1, 1, {6, 0}, 1, y] + 
       1536*y*H[1, {6, 1}, 1, 1, {6, 0}, {6, 0}, y] - 
       3072*y*H[1, {6, 1}, 1, 1, {6, 0}, {6, 1}, y] - 
       1024*y*H[1, {6, 1}, 1, 1, {6, 1}, 0, y] + 
       4096*y*H[1, {6, 1}, 1, 1, {6, 1}, 1, y] - 
       3072*y*H[1, {6, 1}, 1, 1, {6, 1}, {6, 0}, y] + 
       6144*y*H[1, {6, 1}, 1, 1, {6, 1}, {6, 1}, y]))/(-1 + y)^4 + 
   (333/(2*xW) + (1086*z2)/xW - (768*z3)/xW + 
     ((-12*(1 + xW)*(-177 + 209*xW))/xW^2 + (288 - 288/xW^2)*z2)*H[-1, xW] + 
     (-3339 + 990/xW + (-1602 + 720/xW)*z2 - (1512*(-1 + 2*xW)*z2^2)/(5*xW) + 
       (944 - 448/xW)*z3)*H[0, xW] + (864 - 864/xW^2)*H[-1, -1, xW] + 
     432*(-1 + xW^(-2))*H[-1, 0, xW] + ((-12*(-115 + 128*xW + xW^2))/xW^2 - 
       (96*(1 - 4*xW + xW^2)*z2)/xW^2)*H[0, -1, xW] + 
     (-3492 + 1560/xW + 720*(-2 + xW^(-1))*z2 + (512 - 256/xW)*z3)*
      H[0, 0, xW] + 144*(-1 + xW^(-2))*H[-1, 0, -1, xW] + 
     (144 - 144/xW^2)*H[-1, 0, 0, xW] - 
     (96*(5 - 9*xW + 4*xW^2)*H[0, -1, -1, xW])/xW^2 + 
     (48*(5 - 9*xW + 4*xW^2)*H[0, -1, 0, xW])/xW^2 + 
     (120*(5 - 9*xW + 4*xW^2)*H[0, 0, -1, xW])/xW^2 + 
     (-2448 + 1128/xW + 576*(-2 + xW^(-1))*z2)*H[0, 0, 0, xW] + 
     (48*(1 - 4*xW + xW^2)*H[0, -1, 0, -1, xW])/xW^2 - 
     (48*(1 - 4*xW + xW^2)*H[0, -1, 0, 0, xW])/xW^2 + 
     1008*(-2 + xW^(-1))*H[0, 0, 0, 0, xW] + 
     ((-687 + 3234*y - 6126*y^2 + 3354*y^3 - 723*y^4)*z2 - 
       (18*(-89 + (356 + 65*xW)*y - 2*(267 + 59*xW)*y^2 + (356 + 65*xW)*y^3 - 
          89*y^4)*z2^2)/(5*xW) + 48*(9 - 40*y + 72*y^2 - 40*y^3 + 9*y^4)*z3 + 
       (-6*(994 - 4137*y + 5909*y^2 - 4057*y^3 + 963*y^4) - 
         12*(112 - 448*y + 627*y^2 - 424*y^3 + 103*y^4)*z2 + 
         32*(34 - 150*y + 220*y^2 - 126*y^3 + 25*y^4)*z3)*H[0, y] + 
       (-12*(217 - 880*y + 1266*y^2 - 880*y^3 + 217*y^4)*z2 + 
         32*(59 - 276*y + 440*y^2 - 276*y^3 + 59*y^4)*z3)*H[1, y] + 
       (12*(256 - 1074*y + 1587*y^2 - 1104*y^3 + 265*y^4) + 
         120*(12 - 56*y + 89*y^2 - 56*y^3 + 12*y^4)*z2 - 
         64*(8 - 42*y + 71*y^2 - 42*y^3 + 8*y^4)*z3)*H[0, 0, y] + 
       48*(152 - 665*y + 1008*y^2 - 665*y^3 + 152*y^4)*H[0, 1, y] - 
       12*(51 - 296*y + 512*y^2 - 266*y^3 + 42*y^4)*H[0, {6, 0}, y] + 
       24*(51 - 296*y + 512*y^2 - 266*y^3 + 42*y^4)*H[0, {6, 1}, y] + 
       (12*(587 - 2386*y + 3368*y^2 - 2386*y^3 + 587*y^4) + 
         96*(30 - 137*y + 215*y^2 - 137*y^3 + 30*y^4)*z2)*H[1, 0, y] + 
       12*(51 - 14*y - 304*y^2 - 14*y^3 + 51*y^4)*H[1, {6, 0}, y] - 
       24*(51 - 14*y - 304*y^2 - 14*y^3 + 51*y^4)*H[1, {6, 1}, y] + 
       (1 - y + y^2)*(-12*(175 - 514*y + 175*y^2)*H[{6, 0}, y] + 
         24*(175 - 514*y + 175*y^2)*H[{6, 1}, y] - 432*(1 - 3*y + y^2)*
          H[{6, 0}, 0, y] + 864*(1 - 3*y + y^2)*H[{6, 0}, 1, y] - 
         864*(1 - 3*y + y^2)*H[{6, 0}, {6, 0}, y] + 1728*(1 - 3*y + y^2)*
          H[{6, 0}, {6, 1}, y] + 864*(1 - 3*y + y^2)*H[{6, 1}, 0, y] - 
         1728*(1 - 3*y + y^2)*H[{6, 1}, 1, y] + 1728*(1 - 3*y + y^2)*
          H[{6, 1}, {6, 0}, y] - 3456*(1 - 3*y + y^2)*H[{6, 1}, {6, 1}, y]) - 
       120*(18 - 76*y + 113*y^2 - 76*y^3 + 18*y^4)*H[0, 0, 0, y] - 
       48*(94 - 405*y + 612*y^2 - 405*y^3 + 94*y^4)*H[0, 0, 1, y] + 
       24*(3 - 21*y + 41*y^2 - 21*y^3 + 3*y^4)*H[0, 0, {6, 0}, y] - 
       48*(3 - 21*y + 41*y^2 - 21*y^3 + 3*y^4)*H[0, 0, {6, 1}, y] - 
       24*(163 - 656*y + 936*y^2 - 656*y^3 + 163*y^4)*H[0, 1, 0, y] + 
       24*(41 - 254*y + 476*y^2 - 254*y^3 + 41*y^4)*H[0, 1, {6, 0}, y] - 
       48*(41 - 254*y + 476*y^2 - 254*y^3 + 41*y^4)*H[0, 1, {6, 1}, y] - 
       48*(4 - 25*y + 47*y^2 - 25*y^3 + 4*y^4)*H[0, {6, 0}, 0, y] + 
       96*(4 - 25*y + 47*y^2 - 25*y^3 + 4*y^4)*H[0, {6, 0}, 1, y] - 
       96*(4 - 25*y + 47*y^2 - 25*y^3 + 4*y^4)*H[0, {6, 0}, {6, 0}, y] + 
       192*(4 - 25*y + 47*y^2 - 25*y^3 + 4*y^4)*H[0, {6, 0}, {6, 1}, y] + 
       96*(4 - 25*y + 47*y^2 - 25*y^3 + 4*y^4)*H[0, {6, 1}, 0, y] - 
       192*(4 - 25*y + 47*y^2 - 25*y^3 + 4*y^4)*H[0, {6, 1}, 1, y] + 
       192*(4 - 25*y + 47*y^2 - 25*y^3 + 4*y^4)*H[0, {6, 1}, {6, 0}, y] - 
       384*(4 - 25*y + 47*y^2 - 25*y^3 + 4*y^4)*H[0, {6, 1}, {6, 1}, y] - 
       24*(177 - 748*y + 1112*y^2 - 748*y^3 + 177*y^4)*H[1, 0, 0, y] - 
       96*(94 - 405*y + 612*y^2 - 405*y^3 + 94*y^4)*H[1, 0, 1, y] + 
       24*(9 - 54*y + 100*y^2 - 54*y^3 + 9*y^4)*H[1, 0, {6, 0}, y] - 
       48*(9 - 54*y + 100*y^2 - 54*y^3 + 9*y^4)*H[1, 0, {6, 1}, y] - 
       48*(163 - 656*y + 936*y^2 - 656*y^3 + 163*y^4)*H[1, 1, 0, y] + 
       48*(41 - 254*y + 476*y^2 - 254*y^3 + 41*y^4)*H[1, 1, {6, 0}, y] - 
       96*(41 - 254*y + 476*y^2 - 254*y^3 + 41*y^4)*H[1, 1, {6, 1}, y] - 
       96*(4 - 25*y + 47*y^2 - 25*y^3 + 4*y^4)*H[1, {6, 0}, 0, y] + 
       192*(4 - 25*y + 47*y^2 - 25*y^3 + 4*y^4)*H[1, {6, 0}, 1, y] - 
       192*(4 - 25*y + 47*y^2 - 25*y^3 + 4*y^4)*H[1, {6, 0}, {6, 0}, y] + 
       384*(4 - 25*y + 47*y^2 - 25*y^3 + 4*y^4)*H[1, {6, 0}, {6, 1}, y] + 
       192*(4 - 25*y + 47*y^2 - 25*y^3 + 4*y^4)*H[1, {6, 1}, 0, y] - 
       384*(4 - 25*y + 47*y^2 - 25*y^3 + 4*y^4)*H[1, {6, 1}, 1, y] + 
       384*(4 - 25*y + 47*y^2 - 25*y^3 + 4*y^4)*H[1, {6, 1}, {6, 0}, y] - 
       768*(4 - 25*y + 47*y^2 - 25*y^3 + 4*y^4)*H[1, {6, 1}, {6, 1}, y] + 
       144*(14 - 61*y + 93*y^2 - 61*y^3 + 14*y^4)*H[0, 0, 0, 0, y] + 
       288*(14 - 61*y + 93*y^2 - 61*y^3 + 14*y^4)*H[1, 0, 0, 0, y] + 
       (2 - 5*y + 2*y^2)*(144*y*H[0, 0, 0, {6, 0}, y] - 
         288*y*H[0, 0, 0, {6, 1}, y] + 288*y*H[1, 0, 0, {6, 0}, y] - 
         576*y*H[1, 0, 0, {6, 1}, y]))/(-1 + y)^4 + 
     768*(-2 + xW^(-1))*H[0, 0, 0, 0, 0, xW] + 
     ((-3*(5 - 23*y + 5*y^2))/2 + (192*(-1 + (2 + xW)*y - y^2)*z2*z3)/xW + 
       (768*(-1 + (2 + xW)*y - y^2)*z5)/(5*xW) + (-7542 + 17544*y - 7542*y^2)*
        H[1, y] + 96*(134 - 325*y + 134*y^2)*H[1, 1, y] - 
       96*(102 - 251*y + 102*y^2)*H[0, 1, 1, y] - 192*(102 - 251*y + 102*y^2)*
        H[1, 1, 1, y] + (2 - 5*y + 2*y^2)*((-1512*z2^2*H[0, y])/5 - 
         (3024*z2^2*H[1, y])/5 + (1440*z2 - 512*z3)*H[0, 1, y] - 
         512*z3*H[1, 0, y] + (2880*z2 - 1024*z3)*H[1, 1, y] - 
         576*z2*H[0, 0, 0, y] - 1152*z2*H[0, 0, 1, y] - 
         1152*z2*H[0, 1, 0, y] - 2304*z2*H[0, 1, 1, y] - 
         1152*z2*H[1, 0, 0, y] - 2304*z2*H[1, 0, 1, y] - 
         2304*z2*H[1, 1, 0, y] - 4608*z2*H[1, 1, 1, y] + 
         2016*H[0, 0, 0, 1, y] + 2016*H[0, 0, 1, 0, y] + 
         4032*H[0, 0, 1, 1, y] + 2016*H[0, 1, 0, 0, y] + 
         4032*H[0, 1, 0, 1, y] + 4032*H[0, 1, 1, 0, y] + 
         8064*H[0, 1, 1, 1, y] + 4032*H[1, 0, 0, 1, y] + 
         4032*H[1, 0, 1, 0, y] + 8064*H[1, 0, 1, 1, y] + 
         4032*H[1, 1, 0, 0, y] + 8064*H[1, 1, 0, 1, y] + 
         8064*H[1, 1, 1, 0, y] + 16128*H[1, 1, 1, 1, y] - 
         768*H[0, 0, 0, 0, 0, y] - 1536*H[0, 0, 0, 0, 1, y] - 
         1536*H[0, 0, 0, 1, 0, y] - 3072*H[0, 0, 0, 1, 1, y] - 
         1536*H[0, 0, 1, 0, 0, y] - 3072*H[0, 0, 1, 0, 1, y] - 
         3072*H[0, 0, 1, 1, 0, y] - 6144*H[0, 0, 1, 1, 1, y] - 
         1536*H[0, 1, 0, 0, 0, y] - 3072*H[0, 1, 0, 0, 1, y] - 
         3072*H[0, 1, 0, 1, 0, y] - 6144*H[0, 1, 0, 1, 1, y] - 
         3072*H[0, 1, 1, 0, 0, y] - 6144*H[0, 1, 1, 0, 1, y] - 
         6144*H[0, 1, 1, 1, 0, y] - 12288*H[0, 1, 1, 1, 1, y] - 
         1536*H[1, 0, 0, 0, 0, y] - 3072*H[1, 0, 0, 0, 1, y] - 
         3072*H[1, 0, 0, 1, 0, y] - 6144*H[1, 0, 0, 1, 1, y] - 
         3072*H[1, 0, 1, 0, 0, y] - 6144*H[1, 0, 1, 0, 1, y] - 
         6144*H[1, 0, 1, 1, 0, y] - 12288*H[1, 0, 1, 1, 1, y] - 
         3072*H[1, 1, 0, 0, 0, y] - 6144*H[1, 1, 0, 0, 1, y] - 
         6144*H[1, 1, 0, 1, 0, y] - 12288*H[1, 1, 0, 1, 1, y] - 
         6144*H[1, 1, 1, 0, 0, y] - 12288*H[1, 1, 1, 0, 1, y] - 
         12288*H[1, 1, 1, 1, 0, y] - 24576*H[1, 1, 1, 1, 1, y]))/(-1 + y)^2)*
    Log[muX] + (1310/xW + (572*z2)/xW - (1088*z3)/(3*xW) + 
     ((-8*(1 + xW)*(-49 + 59*xW))/xW^2 + (96 - 96/xW^2)*z2)*H[-1, xW] + 
     (-2399 + 1024/xW + (-862 + 432/xW)*z2 + (512*(-1 + 2*xW)*z3)/(3*xW))*
      H[0, xW] - (4*(-212 + 746*y - 751*y^2 + 215*y^3)*z2*H[0, y])/
      (-1 + y)^3 + ((4*(45 - 112*xW + 59*xW^2))/xW^2 - 
       (32*(1 - 4*xW + xW^2)*z2)/xW^2)*H[0, -1, xW] + 
     (-1820 + 864/xW + 384*(-2 + xW^(-1))*z2)*H[0, 0, xW] + 
     48*(-1 + xW^(-2))*H[-1, 0, -1, xW] + (48 - 48/xW^2)*H[-1, 0, 0, xW] + 
     640*(-2 + xW^(-1))*H[0, 0, 0, xW] - 8*H[0, 0, {6, 0}, y] + 
     16*H[0, 0, {6, 1}, y] + 8*H[0, 1, {6, 0}, y] - 16*H[0, 1, {6, 1}, y] + 
     8*H[1, 0, {6, 0}, y] - 16*H[1, 0, {6, 1}, y] + 16*H[1, 1, {6, 0}, y] - 
     32*H[1, 1, {6, 1}, y] + (16*(1 - 4*xW + xW^2)*H[0, -1, 0, -1, xW])/
      xW^2 - (16*(1 - 4*xW + xW^2)*H[0, -1, 0, 0, xW])/xW^2 + 
     512*(-2 + xW^(-1))*H[0, 0, 0, 0, xW] + 
     ((-313 + 1124*y - 1830*y^2 + 1164*y^3 - 325*y^4)*z2 - 
       (72*(-14 + 4*(14 + 3*xW)*y - (84 + 23*xW)*y^2 + 4*(14 + 3*xW)*y^3 - 
          14*y^4)*z2^2)/(5*xW) + (-2*(1470 - 6392*y + 9575*y^2 - 6232*y^3 + 
           1409*y^4) + (32*(32 - 150*y + 239*y^2 - 150*y^3 + 32*y^4)*z3)/3)*
        H[0, y] + (64*(32 - 150*y + 239*y^2 - 150*y^3 + 32*y^4)*z3*H[1, y])/
        3 + (1 - y + y^2)*(-4*(84 - 253*y + 84*y^2)*H[{6, 0}, y] + 
         8*(84 - 253*y + 84*y^2)*H[{6, 1}, y]) + 
       (4*(396 - 1756*y + 2715*y^2 - 1786*y^3 + 405*y^4) + 
         8*(96 - 434*y + 677*y^2 - 434*y^3 + 96*y^4)*z2)*H[0, 0, y] - 
       4*(39 - 232*y + 410*y^2 - 202*y^3 + 30*y^4)*H[0, {6, 0}, y] + 
       8*(39 - 232*y + 410*y^2 - 202*y^3 + 30*y^4)*H[0, {6, 1}, y] + 
       (4*(795 - 3422*y + 5164*y^2 - 3422*y^3 + 795*y^4) + 
         32*(48 - 218*y + 341*y^2 - 218*y^3 + 48*y^4)*z2)*H[1, 0, y] - 
       4*(69 - 434*y + 820*y^2 - 434*y^3 + 69*y^4)*H[1, {6, 0}, y] + 
       8*(69 - 434*y + 820*y^2 - 434*y^3 + 69*y^4)*H[1, {6, 1}, y] + 
       16*(64 - 282*y + 433*y^2 - 282*y^3 + 64*y^4)*H[0, 0, 0, 0, y] + 
       32*(64 - 282*y + 433*y^2 - 282*y^3 + 64*y^4)*H[1, 0, 0, 0, y] + 
       (2 - 5*y + 2*y^2)*(48*y*H[0, 0, 0, {6, 0}, y] - 
         96*y*H[0, 0, 0, {6, 1}, y] + 96*y*H[1, 0, 0, {6, 0}, y] - 
         192*y*H[1, 0, 0, {6, 1}, y]))/(-1 + y)^4 + 
     ((-35 - 2386*y - 35*y^2)/2 + (-8 + (1136*y)/3 - 8*y^2)*z3 + 
       (-5086 + 12380*y - 5086*y^2 - 12*(143 - 358*y + 143*y^2)*z2)*H[1, y] + 
       64*(54 - 133*y + 54*y^2)*H[0, 1, y] + 128*(54 - 133*y + 54*y^2)*
        H[1, 1, y] - 8*(319 - 798*y + 319*y^2)*H[0, 1, 0, y] - 
       8*(317 - 794*y + 317*y^2)*H[1, 0, 0, y] - 16*(319 - 798*y + 319*y^2)*
        H[1, 1, 0, y] + (2 - 5*y + 2*y^2)*(768*z2*H[0, 1, y] + 
         1536*z2*H[1, 1, y] - 640*H[0, 0, 0, y] - 1280*H[0, 0, 1, y] - 
         2560*H[0, 1, 1, y] - 2560*H[1, 0, 1, y] - 5120*H[1, 1, 1, y] + 
         1024*H[0, 0, 0, 1, y] + 1024*H[0, 0, 1, 0, y] + 
         2048*H[0, 0, 1, 1, y] + 1024*H[0, 1, 0, 0, y] + 
         2048*H[0, 1, 0, 1, y] + 2048*H[0, 1, 1, 0, y] + 
         4096*H[0, 1, 1, 1, y] + 2048*H[1, 0, 0, 1, y] + 
         2048*H[1, 0, 1, 0, y] + 4096*H[1, 0, 1, 1, y] + 
         2048*H[1, 1, 0, 0, y] + 4096*H[1, 1, 0, 1, y] + 
         4096*H[1, 1, 1, 0, y] + 8192*H[1, 1, 1, 1, y]))/(-1 + y)^2)*
    Log[muX]^2 + (1948/(3*xW) + (-2578/3 + 400/xW + 160*(-2 + xW^(-1))*z2)*
      H[0, xW] - (4*(-658 + 2256*y - 2211*y^2 + 631*y^3)*H[0, y])/
      (3*(-1 + y)^3) - (832*(-1 + 2*xW)*H[0, 0, xW])/(3*xW) + 
     (8*(208 - 954*y + 1501*y^2 - 954*y^3 + 208*y^4)*H[0, 0, y])/
      (3*(-1 + y)^4) - (640*(-1 + 2*xW)*H[0, 0, 0, xW])/(3*xW) + 
     (-9 - (1858*y)/3 - 9*y^2 + (168*(1 - (2 + xW)*y + y^2)*z2)/xW + 
       (640*(-1 + (2 + xW)*y - y^2)*z3)/(9*xW) - 
       (4*(1289 - 3178*y + 1289*y^2)*H[1, y])/3 + (2 - 5*y + 2*y^2)*
        (-160*z2*H[0, y] - 320*z2*H[1, y] + (1664*H[0, 1, y])/3 + 
         (1664*H[1, 0, y])/3 + (3328*H[1, 1, y])/3 - (640*H[0, 0, 0, y])/3 - 
         (1280*H[0, 0, 1, y])/3 - (1280*H[0, 1, 0, y])/3 - 
         (2560*H[0, 1, 1, y])/3 - (1280*H[1, 0, 0, y])/3 - 
         (2560*H[1, 0, 1, y])/3 - (2560*H[1, 1, 0, y])/3 - 
         (5120*H[1, 1, 1, y])/3))/(-1 + y)^2)*Log[muX]^3 + 
   (164/xW + (-193 + 96/xW)*H[0, xW] - (2*(-98 + 340*y - 335*y^2 + 95*y^3)*
       H[0, y])/(-1 + y)^3 + 64*(-2 + xW^(-1))*H[0, 0, xW] + 
     (4*(32 - 146*y + 229*y^2 - 146*y^3 + 32*y^4)*H[0, 0, y])/(-1 + y)^4 + 
     ((-3*(1 + 106*y + y^2))/2 + (48*(1 - (2 + xW)*y + y^2)*z2)/xW + 
       (-386 + 964*y - 386*y^2)*H[1, y] + (2 - 5*y + 2*y^2)*
        (128*H[0, 1, y] + 128*H[1, 0, y] + 256*H[1, 1, y]))/(-1 + y)^2)*
    Log[muX]^4 + ((-224*(-1 + 2*xW)*H[0, xW])/(15*xW) + 
     ((88*(1 - (2 + xW)*y + y^2))/(3*xW) + (2 - 5*y + 2*y^2)*
        ((-224*H[0, y])/15 - (448*H[1, y])/15))/(-1 + y)^2)*Log[muX]^5 + 
   (128*(1 - (2 + xW)*y + y^2)*Log[muX]^6)/(45*xW*(-1 + y)^2))


==> anc/F21W3fin.m <==
Cf*nf*((16 + 10*z2)*H[0, xW] - 8*H[0, 0, xW] + 
  ((4*(233 + 210*xWL + 233*xWL^2))/3 - 8*(23 + 30*xWL + 23*xWL^2)*z3 - 
    (8*(111 + 82*xWL + 111*xWL^2)*H[-1, xWL])/3 + 
    (148 + (328*xWL)/3 + 148*xWL^2)*H[0, xWL] - 
    (32*(33 + 46*xWL + 33*xWL^2)*H[-1, -1, xWL])/3 + 
    (16*(33 + 46*xWL + 33*xWL^2)*H[-1, 0, xWL])/3 + 
    (32*(43 + 54*xWL + 43*xWL^2)*H[-1, -1, -1, xWL])/3 - 
    (16*(43 + 54*xWL + 43*xWL^2)*H[-1, -1, 0, xWL])/3 - 
    (16*(43 + 54*xWL + 43*xWL^2)*H[0, -1, -1, xWL])/3 + 
    (8*(43 + 54*xWL + 43*xWL^2)*H[0, -1, 0, xWL])/3)/(1 + xWL)^2 + 
  4*H[0, 0, 0, xW] + ((64*(4 - 5*xWL - 5*xWL^2 - 5*xWL^3 + 4*xWL^4)*z2)/3 - 
    (4*(39 + 284*xWL + 282*xWL^2 + 284*xWL^3 + 39*xWL^4)*z2*H[-1, xWL])/3 + 
    (2*(39 + 284*xWL + 282*xWL^2 + 284*xWL^3 + 39*xWL^4)*z2*H[0, xWL])/3 - 
    (16*(19 - 8*xWL - 2*xWL^2 - 8*xWL^3 + 19*xWL^4)*H[0, -1, xWL])/3 + 
    (8*(19 - 8*xWL - 2*xWL^2 - 8*xWL^3 + 19*xWL^4)*H[0, 0, xWL])/3 + 
    (1 + xWL + xWL^2)^2*((832*H[{3, 0}, -1, xWL])/3 - 
      (416*H[{3, 0}, 0, xWL])/3 + (1664*H[{3, 1}, -1, xWL])/3 - 
      (832*H[{3, 1}, 0, xWL])/3) + 
    (16*(9 + 68*xWL + 66*xWL^2 + 68*xWL^3 + 9*xWL^4)*H[-1, 0, -1, xWL])/3 - 
    (8*(9 + 68*xWL + 66*xWL^2 + 68*xWL^3 + 9*xWL^4)*H[-1, 0, 0, xWL])/3 - 
    (8*(9 + 68*xWL + 66*xWL^2 + 68*xWL^3 + 9*xWL^4)*H[0, 0, -1, xWL])/3 + 
    (4*(9 + 68*xWL + 66*xWL^2 + 68*xWL^3 + 9*xWL^4)*H[0, 0, 0, xWL])/3 + 
    (1 + 4*xWL + 5*xWL^2 + 4*xWL^3 + xWL^4)*(-96*z3*H[0, xWL] + 
      288*z3*H[{{1, 3, 1}, 0}, xWL] + 192*z3*H[{{1, 3, 1}, 1}, xWL] - 
      256*z2*H[-1, -1, xWL] + 128*z2*H[-1, 0, xWL] + 
      384*z2*H[{{1, 3, 1}, 0}, -1, xWL] - 192*z2*H[{{1, 3, 1}, 0}, 0, xWL] + 
      256*z2*H[{{1, 3, 1}, 1}, -1, xWL] - 128*z2*H[{{1, 3, 1}, 1}, 0, xWL] - 
      (832*H[-1, {3, 0}, -1, xWL])/3 + (416*H[-1, {3, 0}, 0, xWL])/3 - 
      (1664*H[-1, {3, 1}, -1, xWL])/3 + (832*H[-1, {3, 1}, 0, xWL])/3 + 
      (416*H[0, {3, 0}, -1, xWL])/3 - (208*H[0, {3, 0}, 0, xWL])/3 + 
      (832*H[0, {3, 1}, -1, xWL])/3 - (416*H[0, {3, 1}, 0, xWL])/3 + 
      256*H[-1, -1, 0, -1, xWL] - 128*H[-1, -1, 0, 0, xWL] - 
      256*H[-1, -1, {3, 0}, -1, xWL] + 128*H[-1, -1, {3, 0}, 0, xWL] - 
      512*H[-1, -1, {3, 1}, -1, xWL] + 256*H[-1, -1, {3, 1}, 0, xWL] - 
      128*H[-1, 0, 0, -1, xWL] + 64*H[-1, 0, 0, 0, xWL] + 
      128*H[-1, 0, {3, 0}, -1, xWL] - 64*H[-1, 0, {3, 0}, 0, xWL] + 
      256*H[-1, 0, {3, 1}, -1, xWL] - 128*H[-1, 0, {3, 1}, 0, xWL] + 
      256*H[0, -1, -1, -1, xWL] - 128*H[0, -1, -1, 0, xWL] - 
      128*H[0, -1, {3, 0}, -1, xWL] + 64*H[0, -1, {3, 0}, 0, xWL] - 
      256*H[0, -1, {3, 1}, -1, xWL] + 128*H[0, -1, {3, 1}, 0, xWL] - 
      128*H[0, 0, -1, -1, xWL] + 64*H[0, 0, -1, 0, xWL] + 
      64*H[0, 0, {3, 0}, -1, xWL] - 32*H[0, 0, {3, 0}, 0, xWL] + 
      128*H[0, 0, {3, 1}, -1, xWL] - 64*H[0, 0, {3, 1}, 0, xWL] - 
      768*H[{{1, 3, 1}, 0}, -1, -1, -1, xWL] + 
      384*H[{{1, 3, 1}, 0}, -1, -1, 0, xWL] - 
      384*H[{{1, 3, 1}, 0}, -1, 0, -1, xWL] + 
      192*H[{{1, 3, 1}, 0}, -1, 0, 0, xWL] + 
      768*H[{{1, 3, 1}, 0}, -1, {3, 0}, -1, xWL] - 
      384*H[{{1, 3, 1}, 0}, -1, {3, 0}, 0, xWL] + 
      1536*H[{{1, 3, 1}, 0}, -1, {3, 1}, -1, xWL] - 
      768*H[{{1, 3, 1}, 0}, -1, {3, 1}, 0, xWL] + 
      384*H[{{1, 3, 1}, 0}, 0, -1, -1, xWL] - 
      192*H[{{1, 3, 1}, 0}, 0, -1, 0, xWL] + 
      192*H[{{1, 3, 1}, 0}, 0, 0, -1, xWL] - 
      96*H[{{1, 3, 1}, 0}, 0, 0, 0, xWL] - 384*H[{{1, 3, 1}, 0}, 0, {3, 0}, 
        -1, xWL] + 192*H[{{1, 3, 1}, 0}, 0, {3, 0}, 0, xWL] - 
      768*H[{{1, 3, 1}, 0}, 0, {3, 1}, -1, xWL] + 
      384*H[{{1, 3, 1}, 0}, 0, {3, 1}, 0, xWL] - 
      512*H[{{1, 3, 1}, 1}, -1, -1, -1, xWL] + 
      256*H[{{1, 3, 1}, 1}, -1, -1, 0, xWL] - 
      256*H[{{1, 3, 1}, 1}, -1, 0, -1, xWL] + 
      128*H[{{1, 3, 1}, 1}, -1, 0, 0, xWL] + 
      512*H[{{1, 3, 1}, 1}, -1, {3, 0}, -1, xWL] - 
      256*H[{{1, 3, 1}, 1}, -1, {3, 0}, 0, xWL] + 
      1024*H[{{1, 3, 1}, 1}, -1, {3, 1}, -1, xWL] - 
      512*H[{{1, 3, 1}, 1}, -1, {3, 1}, 0, xWL] + 
      256*H[{{1, 3, 1}, 1}, 0, -1, -1, xWL] - 
      128*H[{{1, 3, 1}, 1}, 0, -1, 0, xWL] + 
      128*H[{{1, 3, 1}, 1}, 0, 0, -1, xWL] - 
      64*H[{{1, 3, 1}, 1}, 0, 0, 0, xWL] - 256*H[{{1, 3, 1}, 1}, 0, {3, 0}, 
        -1, xWL] + 128*H[{{1, 3, 1}, 1}, 0, {3, 0}, 0, xWL] - 
      512*H[{{1, 3, 1}, 1}, 0, {3, 1}, -1, xWL] + 
      256*H[{{1, 3, 1}, 1}, 0, {3, 1}, 0, xWL]) + 
    (1 - xWL^2 + xWL^4)*(-64*z2*z3 - 80*z5 + 64*z3*H[-1, 0, xWL] - 
      192*z3*H[-1, {{1, 3, 1}, 0}, xWL] - 128*z3*H[-1, {{1, 3, 1}, 1}, xWL] - 
      32*z3*H[0, 0, xWL] + 96*z3*H[0, {{1, 3, 1}, 0}, xWL] + 
      64*z3*H[0, {{1, 3, 1}, 1}, xWL] + (512*z2*H[-1, -1, -1, xWL])/3 - 
      (256*z2*H[-1, -1, 0, xWL])/3 - 256*z2*H[-1, {{1, 3, 1}, 0}, -1, xWL] + 
      128*z2*H[-1, {{1, 3, 1}, 0}, 0, xWL] - 
      (512*z2*H[-1, {{1, 3, 1}, 1}, -1, xWL])/3 + 
      (256*z2*H[-1, {{1, 3, 1}, 1}, 0, xWL])/3 - (256*z2*H[0, -1, -1, xWL])/
       3 + (128*z2*H[0, -1, 0, xWL])/3 + 128*z2*H[0, {{1, 3, 1}, 0}, -1, 
        xWL] - 64*z2*H[0, {{1, 3, 1}, 0}, 0, xWL] + 
      (256*z2*H[0, {{1, 3, 1}, 1}, -1, xWL])/3 - 
      (128*z2*H[0, {{1, 3, 1}, 1}, 0, xWL])/3 - 
      (512*H[-1, -1, -1, 0, -1, xWL])/3 + (256*H[-1, -1, -1, 0, 0, xWL])/3 + 
      (512*H[-1, -1, -1, {3, 0}, -1, xWL])/3 - 
      (256*H[-1, -1, -1, {3, 0}, 0, xWL])/3 + 
      (1024*H[-1, -1, -1, {3, 1}, -1, xWL])/3 - 
      (512*H[-1, -1, -1, {3, 1}, 0, xWL])/3 + (256*H[-1, -1, 0, 0, -1, xWL])/
       3 - (128*H[-1, -1, 0, 0, 0, xWL])/3 - 
      (256*H[-1, -1, 0, {3, 0}, -1, xWL])/3 + 
      (128*H[-1, -1, 0, {3, 0}, 0, xWL])/3 - 
      (512*H[-1, -1, 0, {3, 1}, -1, xWL])/3 + 
      (256*H[-1, -1, 0, {3, 1}, 0, xWL])/3 - (512*H[-1, 0, -1, -1, -1, xWL])/
       3 + (256*H[-1, 0, -1, -1, 0, xWL])/3 + 
      (256*H[-1, 0, -1, {3, 0}, -1, xWL])/3 - 
      (128*H[-1, 0, -1, {3, 0}, 0, xWL])/3 + 
      (512*H[-1, 0, -1, {3, 1}, -1, xWL])/3 - 
      (256*H[-1, 0, -1, {3, 1}, 0, xWL])/3 + (256*H[-1, 0, 0, -1, -1, xWL])/
       3 - (128*H[-1, 0, 0, -1, 0, xWL])/3 - 
      (128*H[-1, 0, 0, {3, 0}, -1, xWL])/3 + (64*H[-1, 0, 0, {3, 0}, 0, xWL])/
       3 - (256*H[-1, 0, 0, {3, 1}, -1, xWL])/3 + 
      (128*H[-1, 0, 0, {3, 1}, 0, xWL])/3 + 
      512*H[-1, {{1, 3, 1}, 0}, -1, -1, -1, xWL] - 
      256*H[-1, {{1, 3, 1}, 0}, -1, -1, 0, xWL] + 
      256*H[-1, {{1, 3, 1}, 0}, -1, 0, -1, xWL] - 
      128*H[-1, {{1, 3, 1}, 0}, -1, 0, 0, xWL] - 
      512*H[-1, {{1, 3, 1}, 0}, -1, {3, 0}, -1, xWL] + 
      256*H[-1, {{1, 3, 1}, 0}, -1, {3, 0}, 0, xWL] - 
      1024*H[-1, {{1, 3, 1}, 0}, -1, {3, 1}, -1, xWL] + 
      512*H[-1, {{1, 3, 1}, 0}, -1, {3, 1}, 0, xWL] - 
      256*H[-1, {{1, 3, 1}, 0}, 0, -1, -1, xWL] + 
      128*H[-1, {{1, 3, 1}, 0}, 0, -1, 0, xWL] - 
      128*H[-1, {{1, 3, 1}, 0}, 0, 0, -1, xWL] + 
      64*H[-1, {{1, 3, 1}, 0}, 0, 0, 0, xWL] + 
      256*H[-1, {{1, 3, 1}, 0}, 0, {3, 0}, -1, xWL] - 
      128*H[-1, {{1, 3, 1}, 0}, 0, {3, 0}, 0, xWL] + 
      512*H[-1, {{1, 3, 1}, 0}, 0, {3, 1}, -1, xWL] - 
      256*H[-1, {{1, 3, 1}, 0}, 0, {3, 1}, 0, xWL] + 
      (1024*H[-1, {{1, 3, 1}, 1}, -1, -1, -1, xWL])/3 - 
      (512*H[-1, {{1, 3, 1}, 1}, -1, -1, 0, xWL])/3 + 
      (512*H[-1, {{1, 3, 1}, 1}, -1, 0, -1, xWL])/3 - 
      (256*H[-1, {{1, 3, 1}, 1}, -1, 0, 0, xWL])/3 - 
      (1024*H[-1, {{1, 3, 1}, 1}, -1, {3, 0}, -1, xWL])/3 + 
      (512*H[-1, {{1, 3, 1}, 1}, -1, {3, 0}, 0, xWL])/3 - 
      (2048*H[-1, {{1, 3, 1}, 1}, -1, {3, 1}, -1, xWL])/3 + 
      (1024*H[-1, {{1, 3, 1}, 1}, -1, {3, 1}, 0, xWL])/3 - 
      (512*H[-1, {{1, 3, 1}, 1}, 0, -1, -1, xWL])/3 + 
      (256*H[-1, {{1, 3, 1}, 1}, 0, -1, 0, xWL])/3 - 
      (256*H[-1, {{1, 3, 1}, 1}, 0, 0, -1, xWL])/3 + 
      (128*H[-1, {{1, 3, 1}, 1}, 0, 0, 0, xWL])/3 + 
      (512*H[-1, {{1, 3, 1}, 1}, 0, {3, 0}, -1, xWL])/3 - 
      (256*H[-1, {{1, 3, 1}, 1}, 0, {3, 0}, 0, xWL])/3 + 
      (1024*H[-1, {{1, 3, 1}, 1}, 0, {3, 1}, -1, xWL])/3 - 
      (512*H[-1, {{1, 3, 1}, 1}, 0, {3, 1}, 0, xWL])/3 + 
      (256*H[0, -1, -1, 0, -1, xWL])/3 - (128*H[0, -1, -1, 0, 0, xWL])/3 - 
      (256*H[0, -1, -1, {3, 0}, -1, xWL])/3 + 
      (128*H[0, -1, -1, {3, 0}, 0, xWL])/3 - 
      (512*H[0, -1, -1, {3, 1}, -1, xWL])/3 + 
      (256*H[0, -1, -1, {3, 1}, 0, xWL])/3 - (128*H[0, -1, 0, 0, -1, xWL])/
       3 + (64*H[0, -1, 0, 0, 0, xWL])/3 + (128*H[0, -1, 0, {3, 0}, -1, xWL])/
       3 - (64*H[0, -1, 0, {3, 0}, 0, xWL])/3 + 
      (256*H[0, -1, 0, {3, 1}, -1, xWL])/3 - 
      (128*H[0, -1, 0, {3, 1}, 0, xWL])/3 + (256*H[0, 0, -1, -1, -1, xWL])/
       3 - (128*H[0, 0, -1, -1, 0, xWL])/3 - 
      (128*H[0, 0, -1, {3, 0}, -1, xWL])/3 + (64*H[0, 0, -1, {3, 0}, 0, xWL])/
       3 - (256*H[0, 0, -1, {3, 1}, -1, xWL])/3 + 
      (128*H[0, 0, -1, {3, 1}, 0, xWL])/3 - (128*H[0, 0, 0, -1, -1, xWL])/3 + 
      (64*H[0, 0, 0, -1, 0, xWL])/3 + (64*H[0, 0, 0, {3, 0}, -1, xWL])/3 - 
      (32*H[0, 0, 0, {3, 0}, 0, xWL])/3 + (128*H[0, 0, 0, {3, 1}, -1, xWL])/
       3 - (64*H[0, 0, 0, {3, 1}, 0, xWL])/3 - 
      256*H[0, {{1, 3, 1}, 0}, -1, -1, -1, xWL] + 
      128*H[0, {{1, 3, 1}, 0}, -1, -1, 0, xWL] - 
      128*H[0, {{1, 3, 1}, 0}, -1, 0, -1, xWL] + 
      64*H[0, {{1, 3, 1}, 0}, -1, 0, 0, xWL] + 
      256*H[0, {{1, 3, 1}, 0}, -1, {3, 0}, -1, xWL] - 
      128*H[0, {{1, 3, 1}, 0}, -1, {3, 0}, 0, xWL] + 
      512*H[0, {{1, 3, 1}, 0}, -1, {3, 1}, -1, xWL] - 
      256*H[0, {{1, 3, 1}, 0}, -1, {3, 1}, 0, xWL] + 
      128*H[0, {{1, 3, 1}, 0}, 0, -1, -1, xWL] - 
      64*H[0, {{1, 3, 1}, 0}, 0, -1, 0, xWL] + 
      64*H[0, {{1, 3, 1}, 0}, 0, 0, -1, xWL] - 
      32*H[0, {{1, 3, 1}, 0}, 0, 0, 0, xWL] - 
      128*H[0, {{1, 3, 1}, 0}, 0, {3, 0}, -1, xWL] + 
      64*H[0, {{1, 3, 1}, 0}, 0, {3, 0}, 0, xWL] - 
      256*H[0, {{1, 3, 1}, 0}, 0, {3, 1}, -1, xWL] + 
      128*H[0, {{1, 3, 1}, 0}, 0, {3, 1}, 0, xWL] - 
      (512*H[0, {{1, 3, 1}, 1}, -1, -1, -1, xWL])/3 + 
      (256*H[0, {{1, 3, 1}, 1}, -1, -1, 0, xWL])/3 - 
      (256*H[0, {{1, 3, 1}, 1}, -1, 0, -1, xWL])/3 + 
      (128*H[0, {{1, 3, 1}, 1}, -1, 0, 0, xWL])/3 + 
      (512*H[0, {{1, 3, 1}, 1}, -1, {3, 0}, -1, xWL])/3 - 
      (256*H[0, {{1, 3, 1}, 1}, -1, {3, 0}, 0, xWL])/3 + 
      (1024*H[0, {{1, 3, 1}, 1}, -1, {3, 1}, -1, xWL])/3 - 
      (512*H[0, {{1, 3, 1}, 1}, -1, {3, 1}, 0, xWL])/3 + 
      (256*H[0, {{1, 3, 1}, 1}, 0, -1, -1, xWL])/3 - 
      (128*H[0, {{1, 3, 1}, 1}, 0, -1, 0, xWL])/3 + 
      (128*H[0, {{1, 3, 1}, 1}, 0, 0, -1, xWL])/3 - 
      (64*H[0, {{1, 3, 1}, 1}, 0, 0, 0, xWL])/3 - 
      (256*H[0, {{1, 3, 1}, 1}, 0, {3, 0}, -1, xWL])/3 + 
      (128*H[0, {{1, 3, 1}, 1}, 0, {3, 0}, 0, xWL])/3 - 
      (512*H[0, {{1, 3, 1}, 1}, 0, {3, 1}, -1, xWL])/3 + 
      (256*H[0, {{1, 3, 1}, 1}, 0, {3, 1}, 0, xWL])/3))/(1 + xWL)^4)


==> anc/F21Z2fin.m <==
(Cf*nf*(((1 + xL)^2*(1049 - 3*(-358 + 39*x)*xL + 1049*xL^2))/2 + 
   2*(79 - 5*(4 + 3*x)*xL + (10 - 30*x)*xL^2 - 5*(4 + 3*x)*xL^3 + 79*xL^4)*
    z2 - 6*(1 + xL)^2*(53 + (74 - 7*x)*xL + 53*xL^2)*z3 + 
   (-4*(1 + xL)^2*(111 + 82*xL + 111*xL^2) - 
     2*(39 + 284*xL + 282*xL^2 + 284*xL^3 + 39*xL^4)*z2)*H[-1, xL] + 
   (24*x*xL*(1 + xL)^2 + 15*x*xL*(1 + xL)^2*z2)*H[0, x] + 
   (2*(1 + xL)^2*(111 + 82*xL + 111*xL^2) + 
     (39 + 284*xL + 282*xL^2 + 284*xL^3 + 39*xL^4)*z2)*H[0, xL] - 
   16*(1 + xL)^2*(33 + 46*xL + 33*xL^2)*H[-1, -1, xL] + 
   8*(1 + xL)^2*(33 + 46*xL + 33*xL^2)*H[-1, 0, xL] - 
   8*(19 - 8*xL - 2*xL^2 - 8*xL^3 + 19*xL^4)*H[0, -1, xL] - 
   12*x*xL*(1 + xL)^2*H[0, 0, x] + 4*(19 - 8*xL - 2*xL^2 - 8*xL^3 + 19*xL^4)*
    H[0, 0, xL] + (1 + xL + xL^2)^2*(416*H[{3, 0}, -1, xL] - 
     208*H[{3, 0}, 0, xL] + 832*H[{3, 1}, -1, xL] - 416*H[{3, 1}, 0, xL]) + 
   16*(1 + xL)^2*(43 + 54*xL + 43*xL^2)*H[-1, -1, -1, xL] - 
   8*(1 + xL)^2*(43 + 54*xL + 43*xL^2)*H[-1, -1, 0, xL] + 
   8*(9 + 68*xL + 66*xL^2 + 68*xL^3 + 9*xL^4)*H[-1, 0, -1, xL] - 
   4*(9 + 68*xL + 66*xL^2 + 68*xL^3 + 9*xL^4)*H[-1, 0, 0, xL] - 
   8*(1 + xL)^2*(43 + 54*xL + 43*xL^2)*H[0, -1, -1, xL] + 
   4*(1 + xL)^2*(43 + 54*xL + 43*xL^2)*H[0, -1, 0, xL] - 
   4*(9 + 68*xL + 66*xL^2 + 68*xL^3 + 9*xL^4)*H[0, 0, -1, xL] + 
   6*x*xL*(1 + xL)^2*H[0, 0, 0, x] + 2*(9 + 68*xL + 66*xL^2 + 68*xL^3 + 
     9*xL^4)*H[0, 0, 0, xL] + (1 + xL + xL^2)*(1 + 3*xL + xL^2)*
    (-144*z3*H[0, xL] + 432*z3*H[{{1, 3, 1}, 0}, xL] + 
     288*z3*H[{{1, 3, 1}, 1}, xL] - 384*z2*H[-1, -1, xL] + 
     192*z2*H[-1, 0, xL] + 576*z2*H[{{1, 3, 1}, 0}, -1, xL] - 
     288*z2*H[{{1, 3, 1}, 0}, 0, xL] + 384*z2*H[{{1, 3, 1}, 1}, -1, xL] - 
     192*z2*H[{{1, 3, 1}, 1}, 0, xL] - 416*H[-1, {3, 0}, -1, xL] + 
     208*H[-1, {3, 0}, 0, xL] - 832*H[-1, {3, 1}, -1, xL] + 
     416*H[-1, {3, 1}, 0, xL] + 208*H[0, {3, 0}, -1, xL] - 
     104*H[0, {3, 0}, 0, xL] + 416*H[0, {3, 1}, -1, xL] - 
     208*H[0, {3, 1}, 0, xL] + 384*H[-1, -1, 0, -1, xL] - 
     192*H[-1, -1, 0, 0, xL] - 384*H[-1, -1, {3, 0}, -1, xL] + 
     192*H[-1, -1, {3, 0}, 0, xL] - 768*H[-1, -1, {3, 1}, -1, xL] + 
     384*H[-1, -1, {3, 1}, 0, xL] - 192*H[-1, 0, 0, -1, xL] + 
     96*H[-1, 0, 0, 0, xL] + 192*H[-1, 0, {3, 0}, -1, xL] - 
     96*H[-1, 0, {3, 0}, 0, xL] + 384*H[-1, 0, {3, 1}, -1, xL] - 
     192*H[-1, 0, {3, 1}, 0, xL] + 384*H[0, -1, -1, -1, xL] - 
     192*H[0, -1, -1, 0, xL] - 192*H[0, -1, {3, 0}, -1, xL] + 
     96*H[0, -1, {3, 0}, 0, xL] - 384*H[0, -1, {3, 1}, -1, xL] + 
     192*H[0, -1, {3, 1}, 0, xL] - 192*H[0, 0, -1, -1, xL] + 
     96*H[0, 0, -1, 0, xL] + 96*H[0, 0, {3, 0}, -1, xL] - 
     48*H[0, 0, {3, 0}, 0, xL] + 192*H[0, 0, {3, 1}, -1, xL] - 
     96*H[0, 0, {3, 1}, 0, xL] - 1152*H[{{1, 3, 1}, 0}, -1, -1, -1, xL] + 
     576*H[{{1, 3, 1}, 0}, -1, -1, 0, xL] - 
     576*H[{{1, 3, 1}, 0}, -1, 0, -1, xL] + 
     288*H[{{1, 3, 1}, 0}, -1, 0, 0, xL] + 
     1152*H[{{1, 3, 1}, 0}, -1, {3, 0}, -1, xL] - 
     576*H[{{1, 3, 1}, 0}, -1, {3, 0}, 0, xL] + 
     2304*H[{{1, 3, 1}, 0}, -1, {3, 1}, -1, xL] - 
     1152*H[{{1, 3, 1}, 0}, -1, {3, 1}, 0, xL] + 
     576*H[{{1, 3, 1}, 0}, 0, -1, -1, xL] - 
     288*H[{{1, 3, 1}, 0}, 0, -1, 0, xL] + 
     288*H[{{1, 3, 1}, 0}, 0, 0, -1, xL] - 
     144*H[{{1, 3, 1}, 0}, 0, 0, 0, xL] - 
     576*H[{{1, 3, 1}, 0}, 0, {3, 0}, -1, xL] + 
     288*H[{{1, 3, 1}, 0}, 0, {3, 0}, 0, xL] - 
     1152*H[{{1, 3, 1}, 0}, 0, {3, 1}, -1, xL] + 
     576*H[{{1, 3, 1}, 0}, 0, {3, 1}, 0, xL] - 
     768*H[{{1, 3, 1}, 1}, -1, -1, -1, xL] + 
     384*H[{{1, 3, 1}, 1}, -1, -1, 0, xL] - 
     384*H[{{1, 3, 1}, 1}, -1, 0, -1, xL] + 
     192*H[{{1, 3, 1}, 1}, -1, 0, 0, xL] + 
     768*H[{{1, 3, 1}, 1}, -1, {3, 0}, -1, xL] - 
     384*H[{{1, 3, 1}, 1}, -1, {3, 0}, 0, xL] + 
     1536*H[{{1, 3, 1}, 1}, -1, {3, 1}, -1, xL] - 
     768*H[{{1, 3, 1}, 1}, -1, {3, 1}, 0, xL] + 
     384*H[{{1, 3, 1}, 1}, 0, -1, -1, xL] - 
     192*H[{{1, 3, 1}, 1}, 0, -1, 0, xL] + 
     192*H[{{1, 3, 1}, 1}, 0, 0, -1, xL] - 
     96*H[{{1, 3, 1}, 1}, 0, 0, 0, xL] - 384*H[{{1, 3, 1}, 1}, 0, {3, 0}, -1, 
       xL] + 192*H[{{1, 3, 1}, 1}, 0, {3, 0}, 0, xL] - 
     768*H[{{1, 3, 1}, 1}, 0, {3, 1}, -1, xL] + 
     384*H[{{1, 3, 1}, 1}, 0, {3, 1}, 0, xL]) + 
   (1 - xL^2 + xL^4)*(-96*z2*z3 - 120*z5 + 96*z3*H[-1, 0, xL] - 
     288*z3*H[-1, {{1, 3, 1}, 0}, xL] - 192*z3*H[-1, {{1, 3, 1}, 1}, xL] - 
     48*z3*H[0, 0, xL] + 144*z3*H[0, {{1, 3, 1}, 0}, xL] + 
     96*z3*H[0, {{1, 3, 1}, 1}, xL] + 256*z2*H[-1, -1, -1, xL] - 
     128*z2*H[-1, -1, 0, xL] - 384*z2*H[-1, {{1, 3, 1}, 0}, -1, xL] + 
     192*z2*H[-1, {{1, 3, 1}, 0}, 0, xL] - 
     256*z2*H[-1, {{1, 3, 1}, 1}, -1, xL] + 
     128*z2*H[-1, {{1, 3, 1}, 1}, 0, xL] - 128*z2*H[0, -1, -1, xL] + 
     64*z2*H[0, -1, 0, xL] + 192*z2*H[0, {{1, 3, 1}, 0}, -1, xL] - 
     96*z2*H[0, {{1, 3, 1}, 0}, 0, xL] + 128*z2*H[0, {{1, 3, 1}, 1}, -1, 
       xL] - 64*z2*H[0, {{1, 3, 1}, 1}, 0, xL] - 
     256*H[-1, -1, -1, 0, -1, xL] + 128*H[-1, -1, -1, 0, 0, xL] + 
     256*H[-1, -1, -1, {3, 0}, -1, xL] - 128*H[-1, -1, -1, {3, 0}, 0, xL] + 
     512*H[-1, -1, -1, {3, 1}, -1, xL] - 256*H[-1, -1, -1, {3, 1}, 0, xL] + 
     128*H[-1, -1, 0, 0, -1, xL] - 64*H[-1, -1, 0, 0, 0, xL] - 
     128*H[-1, -1, 0, {3, 0}, -1, xL] + 64*H[-1, -1, 0, {3, 0}, 0, xL] - 
     256*H[-1, -1, 0, {3, 1}, -1, xL] + 128*H[-1, -1, 0, {3, 1}, 0, xL] - 
     256*H[-1, 0, -1, -1, -1, xL] + 128*H[-1, 0, -1, -1, 0, xL] + 
     128*H[-1, 0, -1, {3, 0}, -1, xL] - 64*H[-1, 0, -1, {3, 0}, 0, xL] + 
     256*H[-1, 0, -1, {3, 1}, -1, xL] - 128*H[-1, 0, -1, {3, 1}, 0, xL] + 
     128*H[-1, 0, 0, -1, -1, xL] - 64*H[-1, 0, 0, -1, 0, xL] - 
     64*H[-1, 0, 0, {3, 0}, -1, xL] + 32*H[-1, 0, 0, {3, 0}, 0, xL] - 
     128*H[-1, 0, 0, {3, 1}, -1, xL] + 64*H[-1, 0, 0, {3, 1}, 0, xL] + 
     768*H[-1, {{1, 3, 1}, 0}, -1, -1, -1, xL] - 
     384*H[-1, {{1, 3, 1}, 0}, -1, -1, 0, xL] + 
     384*H[-1, {{1, 3, 1}, 0}, -1, 0, -1, xL] - 
     192*H[-1, {{1, 3, 1}, 0}, -1, 0, 0, xL] - 
     768*H[-1, {{1, 3, 1}, 0}, -1, {3, 0}, -1, xL] + 
     384*H[-1, {{1, 3, 1}, 0}, -1, {3, 0}, 0, xL] - 
     1536*H[-1, {{1, 3, 1}, 0}, -1, {3, 1}, -1, xL] + 
     768*H[-1, {{1, 3, 1}, 0}, -1, {3, 1}, 0, xL] - 
     384*H[-1, {{1, 3, 1}, 0}, 0, -1, -1, xL] + 
     192*H[-1, {{1, 3, 1}, 0}, 0, -1, 0, xL] - 
     192*H[-1, {{1, 3, 1}, 0}, 0, 0, -1, xL] + 
     96*H[-1, {{1, 3, 1}, 0}, 0, 0, 0, xL] + 
     384*H[-1, {{1, 3, 1}, 0}, 0, {3, 0}, -1, xL] - 
     192*H[-1, {{1, 3, 1}, 0}, 0, {3, 0}, 0, xL] + 
     768*H[-1, {{1, 3, 1}, 0}, 0, {3, 1}, -1, xL] - 
     384*H[-1, {{1, 3, 1}, 0}, 0, {3, 1}, 0, xL] + 
     512*H[-1, {{1, 3, 1}, 1}, -1, -1, -1, xL] - 
     256*H[-1, {{1, 3, 1}, 1}, -1, -1, 0, xL] + 
     256*H[-1, {{1, 3, 1}, 1}, -1, 0, -1, xL] - 
     128*H[-1, {{1, 3, 1}, 1}, -1, 0, 0, xL] - 
     512*H[-1, {{1, 3, 1}, 1}, -1, {3, 0}, -1, xL] + 
     256*H[-1, {{1, 3, 1}, 1}, -1, {3, 0}, 0, xL] - 
     1024*H[-1, {{1, 3, 1}, 1}, -1, {3, 1}, -1, xL] + 
     512*H[-1, {{1, 3, 1}, 1}, -1, {3, 1}, 0, xL] - 
     256*H[-1, {{1, 3, 1}, 1}, 0, -1, -1, xL] + 
     128*H[-1, {{1, 3, 1}, 1}, 0, -1, 0, xL] - 
     128*H[-1, {{1, 3, 1}, 1}, 0, 0, -1, xL] + 
     64*H[-1, {{1, 3, 1}, 1}, 0, 0, 0, xL] + 
     256*H[-1, {{1, 3, 1}, 1}, 0, {3, 0}, -1, xL] - 
     128*H[-1, {{1, 3, 1}, 1}, 0, {3, 0}, 0, xL] + 
     512*H[-1, {{1, 3, 1}, 1}, 0, {3, 1}, -1, xL] - 
     256*H[-1, {{1, 3, 1}, 1}, 0, {3, 1}, 0, xL] + 
     128*H[0, -1, -1, 0, -1, xL] - 64*H[0, -1, -1, 0, 0, xL] - 
     128*H[0, -1, -1, {3, 0}, -1, xL] + 64*H[0, -1, -1, {3, 0}, 0, xL] - 
     256*H[0, -1, -1, {3, 1}, -1, xL] + 128*H[0, -1, -1, {3, 1}, 0, xL] - 
     64*H[0, -1, 0, 0, -1, xL] + 32*H[0, -1, 0, 0, 0, xL] + 
     64*H[0, -1, 0, {3, 0}, -1, xL] - 32*H[0, -1, 0, {3, 0}, 0, xL] + 
     128*H[0, -1, 0, {3, 1}, -1, xL] - 64*H[0, -1, 0, {3, 1}, 0, xL] + 
     128*H[0, 0, -1, -1, -1, xL] - 64*H[0, 0, -1, -1, 0, xL] - 
     64*H[0, 0, -1, {3, 0}, -1, xL] + 32*H[0, 0, -1, {3, 0}, 0, xL] - 
     128*H[0, 0, -1, {3, 1}, -1, xL] + 64*H[0, 0, -1, {3, 1}, 0, xL] - 
     64*H[0, 0, 0, -1, -1, xL] + 32*H[0, 0, 0, -1, 0, xL] + 
     32*H[0, 0, 0, {3, 0}, -1, xL] - 16*H[0, 0, 0, {3, 0}, 0, xL] + 
     64*H[0, 0, 0, {3, 1}, -1, xL] - 32*H[0, 0, 0, {3, 1}, 0, xL] - 
     384*H[0, {{1, 3, 1}, 0}, -1, -1, -1, xL] + 
     192*H[0, {{1, 3, 1}, 0}, -1, -1, 0, xL] - 
     192*H[0, {{1, 3, 1}, 0}, -1, 0, -1, xL] + 
     96*H[0, {{1, 3, 1}, 0}, -1, 0, 0, xL] + 
     384*H[0, {{1, 3, 1}, 0}, -1, {3, 0}, -1, xL] - 
     192*H[0, {{1, 3, 1}, 0}, -1, {3, 0}, 0, xL] + 
     768*H[0, {{1, 3, 1}, 0}, -1, {3, 1}, -1, xL] - 
     384*H[0, {{1, 3, 1}, 0}, -1, {3, 1}, 0, xL] + 
     192*H[0, {{1, 3, 1}, 0}, 0, -1, -1, xL] - 
     96*H[0, {{1, 3, 1}, 0}, 0, -1, 0, xL] + 
     96*H[0, {{1, 3, 1}, 0}, 0, 0, -1, xL] - 
     48*H[0, {{1, 3, 1}, 0}, 0, 0, 0, xL] - 
     192*H[0, {{1, 3, 1}, 0}, 0, {3, 0}, -1, xL] + 
     96*H[0, {{1, 3, 1}, 0}, 0, {3, 0}, 0, xL] - 
     384*H[0, {{1, 3, 1}, 0}, 0, {3, 1}, -1, xL] + 
     192*H[0, {{1, 3, 1}, 0}, 0, {3, 1}, 0, xL] - 
     256*H[0, {{1, 3, 1}, 1}, -1, -1, -1, xL] + 
     128*H[0, {{1, 3, 1}, 1}, -1, -1, 0, xL] - 
     128*H[0, {{1, 3, 1}, 1}, -1, 0, -1, xL] + 
     64*H[0, {{1, 3, 1}, 1}, -1, 0, 0, xL] + 
     256*H[0, {{1, 3, 1}, 1}, -1, {3, 0}, -1, xL] - 
     128*H[0, {{1, 3, 1}, 1}, -1, {3, 0}, 0, xL] + 
     512*H[0, {{1, 3, 1}, 1}, -1, {3, 1}, -1, xL] - 
     256*H[0, {{1, 3, 1}, 1}, -1, {3, 1}, 0, xL] + 
     128*H[0, {{1, 3, 1}, 1}, 0, -1, -1, xL] - 
     64*H[0, {{1, 3, 1}, 1}, 0, -1, 0, xL] + 
     64*H[0, {{1, 3, 1}, 1}, 0, 0, -1, xL] - 
     32*H[0, {{1, 3, 1}, 1}, 0, 0, 0, xL] - 
     128*H[0, {{1, 3, 1}, 1}, 0, {3, 0}, -1, xL] + 
     64*H[0, {{1, 3, 1}, 1}, 0, {3, 0}, 0, xL] - 
     256*H[0, {{1, 3, 1}, 1}, 0, {3, 1}, -1, xL] + 
     128*H[0, {{1, 3, 1}, 1}, 0, {3, 1}, 0, xL])))/(3*x*xL*(1 + xL)^2)


==> anc/integral.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(* Notations follow ref. 2506.15363 *)

{j[P1,0, 1, 1, 0, 0, 1, 1, 1, 0, 1, 0, 1] -> 
  -((y*G[0, 0, y])/((-1 + y)^2*\[Epsilon]^2)) + 
   (Pi^2*y*G[0, y] - 15*y*G[0, 0, y] + 6*y*G[0, -1, 0, y] - 
     9*y*G[0, 0, 0, y] + 9*y*G[0, 0, r1, y] + 9*y*G[0, 0, r2, y] - 
     6*y*G[1, 0, 0, y] + 9*y*Zeta[3])/(3*(-1 + y)^2*\[Epsilon]) + 
   (Pi^4*y + 60*Pi^2*y*G[0, y] - 24*Pi^2*y*G[0, -1, y] - 684*y*G[0, 0, y] - 
     9*Pi^2*y*G[0, 0, y] - 6*Pi^2*y*G[0, 1, y] + 24*Pi^2*y*G[1, 0, y] + 
     360*y*G[0, -1, 0, y] - 540*y*G[0, 0, 0, y] + 540*y*G[0, 0, r1, y] + 
     540*y*G[0, 0, r2, y] - 360*y*G[1, 0, 0, y] - 144*y*G[0, -1, -1, 0, y] + 
     288*y*G[0, -1, 0, 0, y] - 216*y*G[0, -1, 0, r1, y] - 
     216*y*G[0, -1, 0, r2, y] - 396*y*G[0, 0, 0, 0, y] + 
     396*y*G[0, 0, 0, r1, y] + 396*y*G[0, 0, 0, r2, y] - 
     396*y*G[0, 0, 1, 0, y] + 396*y*G[0, 0, 1, r1, y] + 
     396*y*G[0, 0, 1, r2, y] + 540*y*G[0, 0, r1, 0, y] - 
     540*y*G[0, 0, r1, r1, y] - 540*y*G[0, 0, r1, r2, y] + 
     540*y*G[0, 0, r2, 0, y] - 540*y*G[0, 0, r2, r1, y] - 
     540*y*G[0, 0, r2, r2, y] + 180*y*G[0, 1, 0, 0, y] - 
     108*y*G[0, 1, 0, r1, y] - 108*y*G[0, 1, 0, r2, y] + 
     144*y*G[1, 0, -1, 0, y] - 216*y*G[1, 0, 0, 0, y] + 
     216*y*G[1, 0, 0, r1, y] + 216*y*G[1, 0, 0, r2, y] - 
     144*y*G[1, 1, 0, 0, y] + 540*y*Zeta[3] + 252*y*G[0, y]*Zeta[3] + 
     216*y*G[1, y]*Zeta[3])/(36*(-1 + y)^2) + 
   (\[Epsilon]*(50*Pi^4*y + 2280*Pi^2*y*G[0, y] + 167*Pi^4*y*G[0, y] + 
      20*Pi^4*y*G[1, y] - 1200*Pi^2*y*G[0, -1, y] - 23400*y*G[0, 0, y] - 
      450*Pi^2*y*G[0, 0, y] - 300*Pi^2*y*G[0, 1, y] + 
      1200*Pi^2*y*G[1, 0, y] + 480*Pi^2*y*G[0, -1, -1, y] + 
      13680*y*G[0, -1, 0, y] - 60*Pi^2*y*G[0, -1, 0, y] + 
      120*Pi^2*y*G[0, -1, 1, y] - 60*Pi^2*y*G[0, 0, -1, y] - 
      20520*y*G[0, 0, 0, y] + 90*Pi^2*y*G[0, 0, 0, y] + 
      240*Pi^2*y*G[0, 0, 1, y] + 20520*y*G[0, 0, r1, y] + 
      90*Pi^2*y*G[0, 0, r1, y] + 20520*y*G[0, 0, r2, y] + 
      90*Pi^2*y*G[0, 0, r2, y] + 120*Pi^2*y*G[0, 1, -1, y] - 
      660*Pi^2*y*G[0, 1, 0, y] + 60*Pi^2*y*G[0, 1, 1, y] - 
      480*Pi^2*y*G[1, 0, -1, y] - 13680*y*G[1, 0, 0, y] - 
      180*Pi^2*y*G[1, 0, 0, y] - 120*Pi^2*y*G[1, 0, 1, y] + 
      480*Pi^2*y*G[1, 1, 0, y] - 7200*y*G[0, -1, -1, 0, y] + 
      14400*y*G[0, -1, 0, 0, y] - 10800*y*G[0, -1, 0, r1, y] - 
      10800*y*G[0, -1, 0, r2, y] - 19800*y*G[0, 0, 0, 0, y] + 
      19800*y*G[0, 0, 0, r1, y] + 19800*y*G[0, 0, 0, r2, y] - 
      19800*y*G[0, 0, 1, 0, y] + 19800*y*G[0, 0, 1, r1, y] + 
      19800*y*G[0, 0, 1, r2, y] + 27000*y*G[0, 0, r1, 0, y] - 
      27000*y*G[0, 0, r1, r1, y] - 27000*y*G[0, 0, r1, r2, y] + 
      27000*y*G[0, 0, r2, 0, y] - 27000*y*G[0, 0, r2, r1, y] - 
      27000*y*G[0, 0, r2, r2, y] + 9000*y*G[0, 1, 0, 0, y] - 
      5400*y*G[0, 1, 0, r1, y] - 5400*y*G[0, 1, 0, r2, y] + 
      7200*y*G[1, 0, -1, 0, y] - 10800*y*G[1, 0, 0, 0, y] + 
      10800*y*G[1, 0, 0, r1, y] + 10800*y*G[1, 0, 0, r2, y] - 
      7200*y*G[1, 1, 0, 0, y] + 2880*y*G[0, -1, -1, -1, 0, y] - 
      5760*y*G[0, -1, -1, 0, 0, y] + 4320*y*G[0, -1, -1, 0, r1, y] + 
      4320*y*G[0, -1, -1, 0, r2, y] - 1440*y*G[0, -1, 0, -1, 0, y] + 
      10080*y*G[0, -1, 0, 0, 0, y] - 10080*y*G[0, -1, 0, 0, r1, y] - 
      10080*y*G[0, -1, 0, 0, r2, y] + 7920*y*G[0, -1, 0, 1, 0, y] - 
      7920*y*G[0, -1, 0, 1, r1, y] - 7920*y*G[0, -1, 0, 1, r2, y] - 
      10800*y*G[0, -1, 0, r1, 0, y] + 10800*y*G[0, -1, 0, r1, r1, y] + 
      10800*y*G[0, -1, 0, r1, r2, y] - 10800*y*G[0, -1, 0, r2, 0, y] + 
      10800*y*G[0, -1, 0, r2, r1, y] + 10800*y*G[0, -1, 0, r2, r2, y] - 
      2160*y*G[0, -1, 1, 0, 0, y] + 2160*y*G[0, -1, 1, 0, r1, y] + 
      2160*y*G[0, -1, 1, 0, r2, y] + 1080*y*G[0, 0, -1, 0, 0, y] - 
      1080*y*G[0, 0, -1, 0, r1, y] - 1080*y*G[0, 0, -1, 0, r2, y] - 
      12600*y*G[0, 0, 0, 0, 0, y] + 14760*y*G[0, 0, 0, 0, r1, y] + 
      14760*y*G[0, 0, 0, 0, r2, y] - 15480*y*G[0, 0, 0, 1, 0, y] + 
      15480*y*G[0, 0, 0, 1, r1, y] + 15480*y*G[0, 0, 0, 1, r2, y] + 
      19800*y*G[0, 0, 0, r1, 0, y] - 19800*y*G[0, 0, 0, r1, r1, y] - 
      19800*y*G[0, 0, 0, r1, r2, y] + 19800*y*G[0, 0, 0, r2, 0, y] - 
      19800*y*G[0, 0, 0, r2, r1, y] - 19800*y*G[0, 0, 0, r2, r2, y] - 
      18720*y*G[0, 0, 1, 0, 0, y] + 17640*y*G[0, 0, 1, 0, r1, y] + 
      17640*y*G[0, 0, 1, 0, r2, y] - 3240*y*G[0, 0, 1, 1, 0, y] + 
      3240*y*G[0, 0, 1, 1, r1, y] + 3240*y*G[0, 0, 1, 1, r2, y] + 
      19800*y*G[0, 0, 1, r1, 0, y] - 19800*y*G[0, 0, 1, r1, r1, y] - 
      19800*y*G[0, 0, 1, r1, r2, y] + 19800*y*G[0, 0, 1, r2, 0, y] - 
      19800*y*G[0, 0, 1, r2, r1, y] - 19800*y*G[0, 0, 1, r2, r2, y] + 
      19440*y*G[0, 0, r1, 0, 0, y] - 19440*y*G[0, 0, r1, 0, r1, y] - 
      19440*y*G[0, 0, r1, 0, r2, y] + 15120*y*G[0, 0, r1, 1, 0, y] - 
      15120*y*G[0, 0, r1, 1, r1, y] - 15120*y*G[0, 0, r1, 1, r2, y] - 
      27000*y*G[0, 0, r1, r1, 0, y] + 27000*y*G[0, 0, r1, r1, r1, y] + 
      27000*y*G[0, 0, r1, r1, r2, y] - 27000*y*G[0, 0, r1, r2, 0, y] + 
      27000*y*G[0, 0, r1, r2, r1, y] + 27000*y*G[0, 0, r1, r2, r2, y] + 
      19440*y*G[0, 0, r2, 0, 0, y] - 19440*y*G[0, 0, r2, 0, r1, y] - 
      19440*y*G[0, 0, r2, 0, r2, y] + 15120*y*G[0, 0, r2, 1, 0, y] - 
      15120*y*G[0, 0, r2, 1, r1, y] - 15120*y*G[0, 0, r2, 1, r2, y] - 
      27000*y*G[0, 0, r2, r1, 0, y] + 27000*y*G[0, 0, r2, r1, r1, y] + 
      27000*y*G[0, 0, r2, r1, r2, y] - 27000*y*G[0, 0, r2, r2, 0, y] + 
      27000*y*G[0, 0, r2, r2, r1, y] + 27000*y*G[0, 0, r2, r2, r2, y] - 
      2160*y*G[0, 1, -1, 0, 0, y] + 2160*y*G[0, 1, -1, 0, r1, y] + 
      2160*y*G[0, 1, -1, 0, r2, y] - 1440*y*G[0, 1, 0, -1, 0, y] + 
      3960*y*G[0, 1, 0, 0, 0, y] - 7200*y*G[0, 1, 0, 0, r1, y] - 
      7200*y*G[0, 1, 0, 0, r2, y] + 3960*y*G[0, 1, 0, 1, 0, y] - 
      3960*y*G[0, 1, 0, 1, r1, y] - 3960*y*G[0, 1, 0, 1, r2, y] - 
      5400*y*G[0, 1, 0, r1, 0, y] + 5400*y*G[0, 1, 0, r1, r1, y] + 
      5400*y*G[0, 1, 0, r1, r2, y] - 5400*y*G[0, 1, 0, r2, 0, y] + 
      5400*y*G[0, 1, 0, r2, r1, y] + 5400*y*G[0, 1, 0, r2, r2, y] + 
      360*y*G[0, 1, 1, 0, 0, y] + 1080*y*G[0, 1, 1, 0, r1, y] + 
      1080*y*G[0, 1, 1, 0, r2, y] - 2880*y*G[1, 0, -1, -1, 0, y] + 
      5760*y*G[1, 0, -1, 0, 0, y] - 4320*y*G[1, 0, -1, 0, r1, y] - 
      4320*y*G[1, 0, -1, 0, r2, y] - 7920*y*G[1, 0, 0, 0, 0, y] + 
      7920*y*G[1, 0, 0, 0, r1, y] + 7920*y*G[1, 0, 0, 0, r2, y] - 
      7920*y*G[1, 0, 0, 1, 0, y] + 7920*y*G[1, 0, 0, 1, r1, y] + 
      7920*y*G[1, 0, 0, 1, r2, y] + 10800*y*G[1, 0, 0, r1, 0, y] - 
      10800*y*G[1, 0, 0, r1, r1, y] - 10800*y*G[1, 0, 0, r1, r2, y] + 
      10800*y*G[1, 0, 0, r2, 0, y] - 10800*y*G[1, 0, 0, r2, r1, y] - 
      10800*y*G[1, 0, 0, r2, r2, y] + 3600*y*G[1, 0, 1, 0, 0, y] - 
      2160*y*G[1, 0, 1, 0, r1, y] - 2160*y*G[1, 0, 1, 0, r2, y] + 
      2880*y*G[1, 1, 0, -1, 0, y] - 4320*y*G[1, 1, 0, 0, 0, y] + 
      4320*y*G[1, 1, 0, 0, r1, y] + 4320*y*G[1, 1, 0, 0, r2, y] - 
      2880*y*G[1, 1, 1, 0, 0, y] + 20520*y*Zeta[3] + 330*Pi^2*y*Zeta[3] + 
      12600*y*G[0, y]*Zeta[3] + 10800*y*G[1, y]*Zeta[3] - 
      7200*y*G[0, -1, y]*Zeta[3] + 10800*y*G[0, 0, y]*Zeta[3] - 
      5040*y*G[0, 1, y]*Zeta[3] + 5040*y*G[1, 0, y]*Zeta[3] + 
      4320*y*G[1, 1, y]*Zeta[3] + 13860*y*Zeta[5]))/(360*(-1 + y)^2) + 
   \[Epsilon]^2*(-1/2*((228 + Pi^2)*y*G[0, -1, 0, r1, y])/(-1 + y)^2 - 
     ((228 + Pi^2)*y*G[0, -1, 0, r2, y])/(2*(-1 + y)^2) + 
     (11*(228 + Pi^2)*y*G[0, 0, 0, r1, y])/(12*(-1 + y)^2) + 
     (11*(228 + Pi^2)*y*G[0, 0, 0, r2, y])/(12*(-1 + y)^2) + 
     (11*(228 + Pi^2)*y*G[0, 0, 1, r1, y])/(12*(-1 + y)^2) + 
     (11*(228 + Pi^2)*y*G[0, 0, 1, r2, y])/(12*(-1 + y)^2) + 
     (15*(76 + Pi^2)*y*G[0, 0, r1, 0, y])/(4*(-1 + y)^2) - 
     (5*Pi^2*y*G[0, 0, r1, 1, y])/(-1 + y)^2 - 
     (5*(228 + Pi^2)*y*G[0, 0, r1, r1, y])/(4*(-1 + y)^2) - 
     (5*(228 + Pi^2)*y*G[0, 0, r1, r2, y])/(4*(-1 + y)^2) + 
     (15*(76 + Pi^2)*y*G[0, 0, r2, 0, y])/(4*(-1 + y)^2) - 
     (5*Pi^2*y*G[0, 0, r2, 1, y])/(-1 + y)^2 - 
     (5*(228 + Pi^2)*y*G[0, 0, r2, r1, y])/(4*(-1 + y)^2) - 
     (5*(228 + Pi^2)*y*G[0, 0, r2, r2, y])/(4*(-1 + y)^2) - 
     ((228 + Pi^2)*y*G[0, 1, 0, r1, y])/(4*(-1 + y)^2) - 
     ((228 + Pi^2)*y*G[0, 1, 0, r2, y])/(4*(-1 + y)^2) + 
     ((228 + Pi^2)*y*G[1, 0, 0, r1, y])/(2*(-1 + y)^2) + 
     ((228 + Pi^2)*y*G[1, 0, 0, r2, y])/(2*(-1 + y)^2) + 
     (60*y*G[0, -1, -1, 0, r1, y])/(-1 + y)^2 + (60*y*G[0, -1, -1, 0, r2, y])/
      (-1 + y)^2 - (140*y*G[0, -1, 0, 0, r1, y])/(-1 + y)^2 - 
     (140*y*G[0, -1, 0, 0, r2, y])/(-1 + y)^2 - (110*y*G[0, -1, 0, 1, r1, y])/
      (-1 + y)^2 - (110*y*G[0, -1, 0, 1, r2, y])/(-1 + y)^2 - 
     (150*y*G[0, -1, 0, r1, 0, y])/(-1 + y)^2 + 
     (150*y*G[0, -1, 0, r1, r1, y])/(-1 + y)^2 + 
     (150*y*G[0, -1, 0, r1, r2, y])/(-1 + y)^2 - 
     (150*y*G[0, -1, 0, r2, 0, y])/(-1 + y)^2 + 
     (150*y*G[0, -1, 0, r2, r1, y])/(-1 + y)^2 + 
     (150*y*G[0, -1, 0, r2, r2, y])/(-1 + y)^2 + (30*y*G[0, -1, 1, 0, r1, y])/
      (-1 + y)^2 + (30*y*G[0, -1, 1, 0, r2, y])/(-1 + y)^2 - 
     (15*y*G[0, 0, -1, 0, r1, y])/(-1 + y)^2 - (15*y*G[0, 0, -1, 0, r2, y])/
      (-1 + y)^2 + (205*y*G[0, 0, 0, 0, r1, y])/(-1 + y)^2 + 
     (205*y*G[0, 0, 0, 0, r2, y])/(-1 + y)^2 + (215*y*G[0, 0, 0, 1, r1, y])/
      (-1 + y)^2 + (215*y*G[0, 0, 0, 1, r2, y])/(-1 + y)^2 + 
     (275*y*G[0, 0, 0, r1, 0, y])/(-1 + y)^2 - (275*y*G[0, 0, 0, r1, r1, y])/
      (-1 + y)^2 - (275*y*G[0, 0, 0, r1, r2, y])/(-1 + y)^2 + 
     (275*y*G[0, 0, 0, r2, 0, y])/(-1 + y)^2 - (275*y*G[0, 0, 0, r2, r1, y])/
      (-1 + y)^2 - (275*y*G[0, 0, 0, r2, r2, y])/(-1 + y)^2 + 
     (245*y*G[0, 0, 1, 0, r1, y])/(-1 + y)^2 + (245*y*G[0, 0, 1, 0, r2, y])/
      (-1 + y)^2 + (45*y*G[0, 0, 1, 1, r1, y])/(-1 + y)^2 + 
     (45*y*G[0, 0, 1, 1, r2, y])/(-1 + y)^2 + (275*y*G[0, 0, 1, r1, 0, y])/
      (-1 + y)^2 - (275*y*G[0, 0, 1, r1, r1, y])/(-1 + y)^2 - 
     (275*y*G[0, 0, 1, r1, r2, y])/(-1 + y)^2 + (275*y*G[0, 0, 1, r2, 0, y])/
      (-1 + y)^2 - (275*y*G[0, 0, 1, r2, r1, y])/(-1 + y)^2 - 
     (275*y*G[0, 0, 1, r2, r2, y])/(-1 + y)^2 + (270*y*G[0, 0, r1, 0, 0, y])/
      (-1 + y)^2 - (270*y*G[0, 0, r1, 0, r1, y])/(-1 + y)^2 - 
     (270*y*G[0, 0, r1, 0, r2, y])/(-1 + y)^2 + (210*y*G[0, 0, r1, 1, 0, y])/
      (-1 + y)^2 - (210*y*G[0, 0, r1, 1, r1, y])/(-1 + y)^2 - 
     (210*y*G[0, 0, r1, 1, r2, y])/(-1 + y)^2 - (375*y*G[0, 0, r1, r1, 0, y])/
      (-1 + y)^2 + (375*y*G[0, 0, r1, r1, r1, y])/(-1 + y)^2 + 
     (375*y*G[0, 0, r1, r1, r2, y])/(-1 + y)^2 - 
     (375*y*G[0, 0, r1, r2, 0, y])/(-1 + y)^2 + 
     (375*y*G[0, 0, r1, r2, r1, y])/(-1 + y)^2 + 
     (375*y*G[0, 0, r1, r2, r2, y])/(-1 + y)^2 + (270*y*G[0, 0, r2, 0, 0, y])/
      (-1 + y)^2 - (270*y*G[0, 0, r2, 0, r1, y])/(-1 + y)^2 - 
     (270*y*G[0, 0, r2, 0, r2, y])/(-1 + y)^2 + (210*y*G[0, 0, r2, 1, 0, y])/
      (-1 + y)^2 - (210*y*G[0, 0, r2, 1, r1, y])/(-1 + y)^2 - 
     (210*y*G[0, 0, r2, 1, r2, y])/(-1 + y)^2 - (375*y*G[0, 0, r2, r1, 0, y])/
      (-1 + y)^2 + (375*y*G[0, 0, r2, r1, r1, y])/(-1 + y)^2 + 
     (375*y*G[0, 0, r2, r1, r2, y])/(-1 + y)^2 - 
     (375*y*G[0, 0, r2, r2, 0, y])/(-1 + y)^2 + 
     (375*y*G[0, 0, r2, r2, r1, y])/(-1 + y)^2 + 
     (375*y*G[0, 0, r2, r2, r2, y])/(-1 + y)^2 + (30*y*G[0, 1, -1, 0, r1, y])/
      (-1 + y)^2 + (30*y*G[0, 1, -1, 0, r2, y])/(-1 + y)^2 - 
     (100*y*G[0, 1, 0, 0, r1, y])/(-1 + y)^2 - (100*y*G[0, 1, 0, 0, r2, y])/
      (-1 + y)^2 - (55*y*G[0, 1, 0, 1, r1, y])/(-1 + y)^2 - 
     (55*y*G[0, 1, 0, 1, r2, y])/(-1 + y)^2 - (75*y*G[0, 1, 0, r1, 0, y])/
      (-1 + y)^2 + (75*y*G[0, 1, 0, r1, r1, y])/(-1 + y)^2 + 
     (75*y*G[0, 1, 0, r1, r2, y])/(-1 + y)^2 - (75*y*G[0, 1, 0, r2, 0, y])/
      (-1 + y)^2 + (75*y*G[0, 1, 0, r2, r1, y])/(-1 + y)^2 + 
     (75*y*G[0, 1, 0, r2, r2, y])/(-1 + y)^2 + (15*y*G[0, 1, 1, 0, r1, y])/
      (-1 + y)^2 + (15*y*G[0, 1, 1, 0, r2, y])/(-1 + y)^2 - 
     (60*y*G[1, 0, -1, 0, r1, y])/(-1 + y)^2 - (60*y*G[1, 0, -1, 0, r2, y])/
      (-1 + y)^2 + (110*y*G[1, 0, 0, 0, r1, y])/(-1 + y)^2 + 
     (110*y*G[1, 0, 0, 0, r2, y])/(-1 + y)^2 + (110*y*G[1, 0, 0, 1, r1, y])/
      (-1 + y)^2 + (110*y*G[1, 0, 0, 1, r2, y])/(-1 + y)^2 + 
     (150*y*G[1, 0, 0, r1, 0, y])/(-1 + y)^2 - (150*y*G[1, 0, 0, r1, r1, y])/
      (-1 + y)^2 - (150*y*G[1, 0, 0, r1, r2, y])/(-1 + y)^2 + 
     (150*y*G[1, 0, 0, r2, 0, y])/(-1 + y)^2 - (150*y*G[1, 0, 0, r2, r1, y])/
      (-1 + y)^2 - (150*y*G[1, 0, 0, r2, r2, y])/(-1 + y)^2 - 
     (30*y*G[1, 0, 1, 0, r1, y])/(-1 + y)^2 - (30*y*G[1, 0, 1, 0, r2, y])/
      (-1 + y)^2 + (60*y*G[1, 1, 0, 0, r1, y])/(-1 + y)^2 + 
     (60*y*G[1, 1, 0, 0, r2, y])/(-1 + y)^2 - 
     (24*y*G[0, -1, -1, -1, 0, r1, y])/(-1 + y)^2 - 
     (24*y*G[0, -1, -1, -1, 0, r2, y])/(-1 + y)^2 + 
     (56*y*G[0, -1, -1, 0, 0, r1, y])/(-1 + y)^2 + 
     (56*y*G[0, -1, -1, 0, 0, r2, y])/(-1 + y)^2 + 
     (44*y*G[0, -1, -1, 0, 1, r1, y])/(-1 + y)^2 + 
     (44*y*G[0, -1, -1, 0, 1, r2, y])/(-1 + y)^2 + 
     (60*y*G[0, -1, -1, 0, r1, 0, y])/(-1 + y)^2 - 
     (60*y*G[0, -1, -1, 0, r1, r1, y])/(-1 + y)^2 - 
     (60*y*G[0, -1, -1, 0, r1, r2, y])/(-1 + y)^2 + 
     (60*y*G[0, -1, -1, 0, r2, 0, y])/(-1 + y)^2 - 
     (60*y*G[0, -1, -1, 0, r2, r1, y])/(-1 + y)^2 - 
     (60*y*G[0, -1, -1, 0, r2, r2, y])/(-1 + y)^2 - 
     (12*y*G[0, -1, -1, 1, 0, r1, y])/(-1 + y)^2 - 
     (12*y*G[0, -1, -1, 1, 0, r2, y])/(-1 + y)^2 + 
     (18*y*G[0, -1, 0, -1, 0, r1, y])/(-1 + y)^2 + 
     (18*y*G[0, -1, 0, -1, 0, r2, y])/(-1 + y)^2 - 
     (104*y*G[0, -1, 0, 0, 0, r1, y])/(-1 + y)^2 - 
     (104*y*G[0, -1, 0, 0, 0, r2, y])/(-1 + y)^2 - 
     (108*y*G[0, -1, 0, 0, 1, r1, y])/(-1 + y)^2 - 
     (108*y*G[0, -1, 0, 0, 1, r2, y])/(-1 + y)^2 - 
     (140*y*G[0, -1, 0, 0, r1, 0, y])/(-1 + y)^2 + 
     (140*y*G[0, -1, 0, 0, r1, r1, y])/(-1 + y)^2 + 
     (140*y*G[0, -1, 0, 0, r1, r2, y])/(-1 + y)^2 - 
     (140*y*G[0, -1, 0, 0, r2, 0, y])/(-1 + y)^2 + 
     (140*y*G[0, -1, 0, 0, r2, r1, y])/(-1 + y)^2 + 
     (140*y*G[0, -1, 0, 0, r2, r2, y])/(-1 + y)^2 - 
     (92*y*G[0, -1, 0, 1, 0, r1, y])/(-1 + y)^2 - 
     (92*y*G[0, -1, 0, 1, 0, r2, y])/(-1 + y)^2 - 
     (18*y*G[0, -1, 0, 1, 1, r1, y])/(-1 + y)^2 - 
     (18*y*G[0, -1, 0, 1, 1, r2, y])/(-1 + y)^2 - 
     (110*y*G[0, -1, 0, 1, r1, 0, y])/(-1 + y)^2 + 
     (110*y*G[0, -1, 0, 1, r1, r1, y])/(-1 + y)^2 + 
     (110*y*G[0, -1, 0, 1, r1, r2, y])/(-1 + y)^2 - 
     (110*y*G[0, -1, 0, 1, r2, 0, y])/(-1 + y)^2 + 
     (110*y*G[0, -1, 0, 1, r2, r1, y])/(-1 + y)^2 + 
     (110*y*G[0, -1, 0, 1, r2, r2, y])/(-1 + y)^2 - 
     (108*y*G[0, -1, 0, r1, 0, 0, y])/(-1 + y)^2 + 
     (108*y*G[0, -1, 0, r1, 0, r1, y])/(-1 + y)^2 + 
     (108*y*G[0, -1, 0, r1, 0, r2, y])/(-1 + y)^2 - 
     (84*y*G[0, -1, 0, r1, 1, 0, y])/(-1 + y)^2 + 
     (84*y*G[0, -1, 0, r1, 1, r1, y])/(-1 + y)^2 + 
     (84*y*G[0, -1, 0, r1, 1, r2, y])/(-1 + y)^2 + 
     (150*y*G[0, -1, 0, r1, r1, 0, y])/(-1 + y)^2 - 
     (150*y*G[0, -1, 0, r1, r1, r1, y])/(-1 + y)^2 - 
     (150*y*G[0, -1, 0, r1, r1, r2, y])/(-1 + y)^2 + 
     (150*y*G[0, -1, 0, r1, r2, 0, y])/(-1 + y)^2 - 
     (150*y*G[0, -1, 0, r1, r2, r1, y])/(-1 + y)^2 - 
     (150*y*G[0, -1, 0, r1, r2, r2, y])/(-1 + y)^2 - 
     (108*y*G[0, -1, 0, r2, 0, 0, y])/(-1 + y)^2 + 
     (108*y*G[0, -1, 0, r2, 0, r1, y])/(-1 + y)^2 + 
     (108*y*G[0, -1, 0, r2, 0, r2, y])/(-1 + y)^2 - 
     (84*y*G[0, -1, 0, r2, 1, 0, y])/(-1 + y)^2 + 
     (84*y*G[0, -1, 0, r2, 1, r1, y])/(-1 + y)^2 + 
     (84*y*G[0, -1, 0, r2, 1, r2, y])/(-1 + y)^2 + 
     (150*y*G[0, -1, 0, r2, r1, 0, y])/(-1 + y)^2 - 
     (150*y*G[0, -1, 0, r2, r1, r1, y])/(-1 + y)^2 - 
     (150*y*G[0, -1, 0, r2, r1, r2, y])/(-1 + y)^2 + 
     (150*y*G[0, -1, 0, r2, r2, 0, y])/(-1 + y)^2 - 
     (150*y*G[0, -1, 0, r2, r2, r1, y])/(-1 + y)^2 - 
     (150*y*G[0, -1, 0, r2, r2, r2, y])/(-1 + y)^2 - 
     (12*y*G[0, -1, 1, -1, 0, r1, y])/(-1 + y)^2 - 
     (12*y*G[0, -1, 1, -1, 0, r2, y])/(-1 + y)^2 + 
     (28*y*G[0, -1, 1, 0, 0, r1, y])/(-1 + y)^2 + 
     (28*y*G[0, -1, 1, 0, 0, r2, y])/(-1 + y)^2 + 
     (22*y*G[0, -1, 1, 0, 1, r1, y])/(-1 + y)^2 + 
     (22*y*G[0, -1, 1, 0, 1, r2, y])/(-1 + y)^2 + 
     (30*y*G[0, -1, 1, 0, r1, 0, y])/(-1 + y)^2 - 
     (30*y*G[0, -1, 1, 0, r1, r1, y])/(-1 + y)^2 - 
     (30*y*G[0, -1, 1, 0, r1, r2, y])/(-1 + y)^2 + 
     (30*y*G[0, -1, 1, 0, r2, 0, y])/(-1 + y)^2 - 
     (30*y*G[0, -1, 1, 0, r2, r1, y])/(-1 + y)^2 - 
     (30*y*G[0, -1, 1, 0, r2, r2, y])/(-1 + y)^2 - 
     (6*y*G[0, -1, 1, 1, 0, r1, y])/(-1 + y)^2 - 
     (6*y*G[0, -1, 1, 1, 0, r2, y])/(-1 + y)^2 + 
     (6*y*G[0, 0, -1, -1, 0, r1, y])/(-1 + y)^2 + 
     (6*y*G[0, 0, -1, -1, 0, r2, y])/(-1 + y)^2 - 
     (14*y*G[0, 0, -1, 0, 0, r1, y])/(-1 + y)^2 - 
     (14*y*G[0, 0, -1, 0, 0, r2, y])/(-1 + y)^2 - 
     (11*y*G[0, 0, -1, 0, 1, r1, y])/(-1 + y)^2 - 
     (11*y*G[0, 0, -1, 0, 1, r2, y])/(-1 + y)^2 - 
     (15*y*G[0, 0, -1, 0, r1, 0, y])/(-1 + y)^2 + 
     (15*y*G[0, 0, -1, 0, r1, r1, y])/(-1 + y)^2 + 
     (15*y*G[0, 0, -1, 0, r1, r2, y])/(-1 + y)^2 - 
     (15*y*G[0, 0, -1, 0, r2, 0, y])/(-1 + y)^2 + 
     (15*y*G[0, 0, -1, 0, r2, r1, y])/(-1 + y)^2 + 
     (15*y*G[0, 0, -1, 0, r2, r2, y])/(-1 + y)^2 + 
     (3*y*G[0, 0, -1, 1, 0, r1, y])/(-1 + y)^2 + 
     (3*y*G[0, 0, -1, 1, 0, r2, y])/(-1 + y)^2 - 
     (15*y*G[0, 0, 0, -1, 0, r1, y])/(-1 + y)^2 - 
     (15*y*G[0, 0, 0, -1, 0, r2, y])/(-1 + y)^2 + 
     (135*y*G[0, 0, 0, 0, 0, r1, y])/(-1 + y)^2 + 
     (135*y*G[0, 0, 0, 0, 0, r2, y])/(-1 + y)^2 + 
     (161*y*G[0, 0, 0, 0, 1, r1, y])/(-1 + y)^2 + 
     (161*y*G[0, 0, 0, 0, 1, r2, y])/(-1 + y)^2 + 
     (205*y*G[0, 0, 0, 0, r1, 0, y])/(-1 + y)^2 - 
     (205*y*G[0, 0, 0, 0, r1, r1, y])/(-1 + y)^2 - 
     (205*y*G[0, 0, 0, 0, r1, r2, y])/(-1 + y)^2 + 
     (205*y*G[0, 0, 0, 0, r2, 0, y])/(-1 + y)^2 - 
     (205*y*G[0, 0, 0, 0, r2, r1, y])/(-1 + y)^2 - 
     (205*y*G[0, 0, 0, 0, r2, r2, y])/(-1 + y)^2 + 
     (187*y*G[0, 0, 0, 1, 0, r1, y])/(-1 + y)^2 + 
     (187*y*G[0, 0, 0, 1, 0, r2, y])/(-1 + y)^2 + 
     (41*y*G[0, 0, 0, 1, 1, r1, y])/(-1 + y)^2 + 
     (41*y*G[0, 0, 0, 1, 1, r2, y])/(-1 + y)^2 + 
     (215*y*G[0, 0, 0, 1, r1, 0, y])/(-1 + y)^2 - 
     (215*y*G[0, 0, 0, 1, r1, r1, y])/(-1 + y)^2 - 
     (215*y*G[0, 0, 0, 1, r1, r2, y])/(-1 + y)^2 + 
     (215*y*G[0, 0, 0, 1, r2, 0, y])/(-1 + y)^2 - 
     (215*y*G[0, 0, 0, 1, r2, r1, y])/(-1 + y)^2 - 
     (215*y*G[0, 0, 0, 1, r2, r2, y])/(-1 + y)^2 + 
     (198*y*G[0, 0, 0, r1, 0, 0, y])/(-1 + y)^2 - 
     (198*y*G[0, 0, 0, r1, 0, r1, y])/(-1 + y)^2 - 
     (198*y*G[0, 0, 0, r1, 0, r2, y])/(-1 + y)^2 + 
     (154*y*G[0, 0, 0, r1, 1, 0, y])/(-1 + y)^2 - 
     (154*y*G[0, 0, 0, r1, 1, r1, y])/(-1 + y)^2 - 
     (154*y*G[0, 0, 0, r1, 1, r2, y])/(-1 + y)^2 - 
     (275*y*G[0, 0, 0, r1, r1, 0, y])/(-1 + y)^2 + 
     (275*y*G[0, 0, 0, r1, r1, r1, y])/(-1 + y)^2 + 
     (275*y*G[0, 0, 0, r1, r1, r2, y])/(-1 + y)^2 - 
     (275*y*G[0, 0, 0, r1, r2, 0, y])/(-1 + y)^2 + 
     (275*y*G[0, 0, 0, r1, r2, r1, y])/(-1 + y)^2 + 
     (275*y*G[0, 0, 0, r1, r2, r2, y])/(-1 + y)^2 + 
     (198*y*G[0, 0, 0, r2, 0, 0, y])/(-1 + y)^2 - 
     (198*y*G[0, 0, 0, r2, 0, r1, y])/(-1 + y)^2 - 
     (198*y*G[0, 0, 0, r2, 0, r2, y])/(-1 + y)^2 + 
     (154*y*G[0, 0, 0, r2, 1, 0, y])/(-1 + y)^2 - 
     (154*y*G[0, 0, 0, r2, 1, r1, y])/(-1 + y)^2 - 
     (154*y*G[0, 0, 0, r2, 1, r2, y])/(-1 + y)^2 - 
     (275*y*G[0, 0, 0, r2, r1, 0, y])/(-1 + y)^2 + 
     (275*y*G[0, 0, 0, r2, r1, r1, y])/(-1 + y)^2 + 
     (275*y*G[0, 0, 0, r2, r1, r2, y])/(-1 + y)^2 - 
     (275*y*G[0, 0, 0, r2, r2, 0, y])/(-1 + y)^2 + 
     (275*y*G[0, 0, 0, r2, r2, r1, y])/(-1 + y)^2 + 
     (275*y*G[0, 0, 0, r2, r2, r2, y])/(-1 + y)^2 + 
     (3*y*G[0, 0, 1, -1, 0, r1, y])/(-1 + y)^2 + 
     (3*y*G[0, 0, 1, -1, 0, r2, y])/(-1 + y)^2 + 
     (184*y*G[0, 0, 1, 0, 0, r1, y])/(-1 + y)^2 + 
     (184*y*G[0, 0, 1, 0, 0, r2, y])/(-1 + y)^2 + 
     (125*y*G[0, 0, 1, 0, 1, r1, y])/(-1 + y)^2 + 
     (125*y*G[0, 0, 1, 0, 1, r2, y])/(-1 + y)^2 + 
     (245*y*G[0, 0, 1, 0, r1, 0, y])/(-1 + y)^2 - 
     (245*y*G[0, 0, 1, 0, r1, r1, y])/(-1 + y)^2 - 
     (245*y*G[0, 0, 1, 0, r1, r2, y])/(-1 + y)^2 + 
     (245*y*G[0, 0, 1, 0, r2, 0, y])/(-1 + y)^2 - 
     (245*y*G[0, 0, 1, 0, r2, r1, y])/(-1 + y)^2 - 
     (245*y*G[0, 0, 1, 0, r2, r2, y])/(-1 + y)^2 + 
     (23*y*G[0, 0, 1, 1, 0, r1, y])/(-1 + y)^2 + 
     (23*y*G[0, 0, 1, 1, 0, r2, y])/(-1 + y)^2 + 
     (47*y*G[0, 0, 1, 1, 1, r1, y])/(-1 + y)^2 + 
     (47*y*G[0, 0, 1, 1, 1, r2, y])/(-1 + y)^2 + 
     (45*y*G[0, 0, 1, 1, r1, 0, y])/(-1 + y)^2 - 
     (45*y*G[0, 0, 1, 1, r1, r1, y])/(-1 + y)^2 - 
     (45*y*G[0, 0, 1, 1, r1, r2, y])/(-1 + y)^2 + 
     (45*y*G[0, 0, 1, 1, r2, 0, y])/(-1 + y)^2 - 
     (45*y*G[0, 0, 1, 1, r2, r1, y])/(-1 + y)^2 - 
     (45*y*G[0, 0, 1, 1, r2, r2, y])/(-1 + y)^2 + 
     (198*y*G[0, 0, 1, r1, 0, 0, y])/(-1 + y)^2 - 
     (198*y*G[0, 0, 1, r1, 0, r1, y])/(-1 + y)^2 - 
     (198*y*G[0, 0, 1, r1, 0, r2, y])/(-1 + y)^2 + 
     (154*y*G[0, 0, 1, r1, 1, 0, y])/(-1 + y)^2 - 
     (154*y*G[0, 0, 1, r1, 1, r1, y])/(-1 + y)^2 - 
     (154*y*G[0, 0, 1, r1, 1, r2, y])/(-1 + y)^2 - 
     (275*y*G[0, 0, 1, r1, r1, 0, y])/(-1 + y)^2 + 
     (275*y*G[0, 0, 1, r1, r1, r1, y])/(-1 + y)^2 + 
     (275*y*G[0, 0, 1, r1, r1, r2, y])/(-1 + y)^2 - 
     (275*y*G[0, 0, 1, r1, r2, 0, y])/(-1 + y)^2 + 
     (275*y*G[0, 0, 1, r1, r2, r1, y])/(-1 + y)^2 + 
     (275*y*G[0, 0, 1, r1, r2, r2, y])/(-1 + y)^2 + 
     (198*y*G[0, 0, 1, r2, 0, 0, y])/(-1 + y)^2 - 
     (198*y*G[0, 0, 1, r2, 0, r1, y])/(-1 + y)^2 - 
     (198*y*G[0, 0, 1, r2, 0, r2, y])/(-1 + y)^2 + 
     (154*y*G[0, 0, 1, r2, 1, 0, y])/(-1 + y)^2 - 
     (154*y*G[0, 0, 1, r2, 1, r1, y])/(-1 + y)^2 - 
     (154*y*G[0, 0, 1, r2, 1, r2, y])/(-1 + y)^2 - 
     (275*y*G[0, 0, 1, r2, r1, 0, y])/(-1 + y)^2 + 
     (275*y*G[0, 0, 1, r2, r1, r1, y])/(-1 + y)^2 + 
     (275*y*G[0, 0, 1, r2, r1, r2, y])/(-1 + y)^2 - 
     (275*y*G[0, 0, 1, r2, r2, 0, y])/(-1 + y)^2 + 
     (275*y*G[0, 0, 1, r2, r2, r1, y])/(-1 + y)^2 + 
     (275*y*G[0, 0, 1, r2, r2, r2, y])/(-1 + y)^2 + 
     (180*y*G[0, 0, r1, 0, 0, 0, y])/(-1 + y)^2 - 
     (180*y*G[0, 0, r1, 0, 0, r1, y])/(-1 + y)^2 - 
     (180*y*G[0, 0, r1, 0, 0, r2, y])/(-1 + y)^2 + 
     (180*y*G[0, 0, r1, 0, 1, 0, y])/(-1 + y)^2 - 
     (180*y*G[0, 0, r1, 0, 1, r1, y])/(-1 + y)^2 - 
     (180*y*G[0, 0, r1, 0, 1, r2, y])/(-1 + y)^2 - 
     (270*y*G[0, 0, r1, 0, r1, 0, y])/(-1 + y)^2 + 
     (270*y*G[0, 0, r1, 0, r1, r1, y])/(-1 + y)^2 + 
     (270*y*G[0, 0, r1, 0, r1, r2, y])/(-1 + y)^2 - 
     (270*y*G[0, 0, r1, 0, r2, 0, y])/(-1 + y)^2 + 
     (270*y*G[0, 0, r1, 0, r2, r1, y])/(-1 + y)^2 + 
     (270*y*G[0, 0, r1, 0, r2, r2, y])/(-1 + y)^2 + 
     (180*y*G[0, 0, r1, 1, 0, 0, y])/(-1 + y)^2 - 
     (180*y*G[0, 0, r1, 1, 0, r1, y])/(-1 + y)^2 - 
     (180*y*G[0, 0, r1, 1, 0, r2, y])/(-1 + y)^2 + 
     (60*y*G[0, 0, r1, 1, 1, 0, y])/(-1 + y)^2 - 
     (60*y*G[0, 0, r1, 1, 1, r1, y])/(-1 + y)^2 - 
     (60*y*G[0, 0, r1, 1, 1, r2, y])/(-1 + y)^2 - 
     (210*y*G[0, 0, r1, 1, r1, 0, y])/(-1 + y)^2 + 
     (210*y*G[0, 0, r1, 1, r1, r1, y])/(-1 + y)^2 + 
     (210*y*G[0, 0, r1, 1, r1, r2, y])/(-1 + y)^2 - 
     (210*y*G[0, 0, r1, 1, r2, 0, y])/(-1 + y)^2 + 
     (210*y*G[0, 0, r1, 1, r2, r1, y])/(-1 + y)^2 + 
     (210*y*G[0, 0, r1, 1, r2, r2, y])/(-1 + y)^2 - 
     (270*y*G[0, 0, r1, r1, 0, 0, y])/(-1 + y)^2 + 
     (270*y*G[0, 0, r1, r1, 0, r1, y])/(-1 + y)^2 + 
     (270*y*G[0, 0, r1, r1, 0, r2, y])/(-1 + y)^2 - 
     (210*y*G[0, 0, r1, r1, 1, 0, y])/(-1 + y)^2 + 
     (210*y*G[0, 0, r1, r1, 1, r1, y])/(-1 + y)^2 + 
     (210*y*G[0, 0, r1, r1, 1, r2, y])/(-1 + y)^2 + 
     (375*y*G[0, 0, r1, r1, r1, 0, y])/(-1 + y)^2 - 
     (375*y*G[0, 0, r1, r1, r1, r1, y])/(-1 + y)^2 - 
     (375*y*G[0, 0, r1, r1, r1, r2, y])/(-1 + y)^2 + 
     (375*y*G[0, 0, r1, r1, r2, 0, y])/(-1 + y)^2 - 
     (375*y*G[0, 0, r1, r1, r2, r1, y])/(-1 + y)^2 - 
     (375*y*G[0, 0, r1, r1, r2, r2, y])/(-1 + y)^2 - 
     (270*y*G[0, 0, r1, r2, 0, 0, y])/(-1 + y)^2 + 
     (270*y*G[0, 0, r1, r2, 0, r1, y])/(-1 + y)^2 + 
     (270*y*G[0, 0, r1, r2, 0, r2, y])/(-1 + y)^2 - 
     (210*y*G[0, 0, r1, r2, 1, 0, y])/(-1 + y)^2 + 
     (210*y*G[0, 0, r1, r2, 1, r1, y])/(-1 + y)^2 + 
     (210*y*G[0, 0, r1, r2, 1, r2, y])/(-1 + y)^2 + 
     (375*y*G[0, 0, r1, r2, r1, 0, y])/(-1 + y)^2 - 
     (375*y*G[0, 0, r1, r2, r1, r1, y])/(-1 + y)^2 - 
     (375*y*G[0, 0, r1, r2, r1, r2, y])/(-1 + y)^2 + 
     (375*y*G[0, 0, r1, r2, r2, 0, y])/(-1 + y)^2 - 
     (375*y*G[0, 0, r1, r2, r2, r1, y])/(-1 + y)^2 - 
     (375*y*G[0, 0, r1, r2, r2, r2, y])/(-1 + y)^2 + 
     (180*y*G[0, 0, r2, 0, 0, 0, y])/(-1 + y)^2 - 
     (180*y*G[0, 0, r2, 0, 0, r1, y])/(-1 + y)^2 - 
     (180*y*G[0, 0, r2, 0, 0, r2, y])/(-1 + y)^2 + 
     (180*y*G[0, 0, r2, 0, 1, 0, y])/(-1 + y)^2 - 
     (180*y*G[0, 0, r2, 0, 1, r1, y])/(-1 + y)^2 - 
     (180*y*G[0, 0, r2, 0, 1, r2, y])/(-1 + y)^2 - 
     (270*y*G[0, 0, r2, 0, r1, 0, y])/(-1 + y)^2 + 
     (270*y*G[0, 0, r2, 0, r1, r1, y])/(-1 + y)^2 + 
     (270*y*G[0, 0, r2, 0, r1, r2, y])/(-1 + y)^2 - 
     (270*y*G[0, 0, r2, 0, r2, 0, y])/(-1 + y)^2 + 
     (270*y*G[0, 0, r2, 0, r2, r1, y])/(-1 + y)^2 + 
     (270*y*G[0, 0, r2, 0, r2, r2, y])/(-1 + y)^2 + 
     (180*y*G[0, 0, r2, 1, 0, 0, y])/(-1 + y)^2 - 
     (180*y*G[0, 0, r2, 1, 0, r1, y])/(-1 + y)^2 - 
     (180*y*G[0, 0, r2, 1, 0, r2, y])/(-1 + y)^2 + 
     (60*y*G[0, 0, r2, 1, 1, 0, y])/(-1 + y)^2 - 
     (60*y*G[0, 0, r2, 1, 1, r1, y])/(-1 + y)^2 - 
     (60*y*G[0, 0, r2, 1, 1, r2, y])/(-1 + y)^2 - 
     (210*y*G[0, 0, r2, 1, r1, 0, y])/(-1 + y)^2 + 
     (210*y*G[0, 0, r2, 1, r1, r1, y])/(-1 + y)^2 + 
     (210*y*G[0, 0, r2, 1, r1, r2, y])/(-1 + y)^2 - 
     (210*y*G[0, 0, r2, 1, r2, 0, y])/(-1 + y)^2 + 
     (210*y*G[0, 0, r2, 1, r2, r1, y])/(-1 + y)^2 + 
     (210*y*G[0, 0, r2, 1, r2, r2, y])/(-1 + y)^2 - 
     (270*y*G[0, 0, r2, r1, 0, 0, y])/(-1 + y)^2 + 
     (270*y*G[0, 0, r2, r1, 0, r1, y])/(-1 + y)^2 + 
     (270*y*G[0, 0, r2, r1, 0, r2, y])/(-1 + y)^2 - 
     (210*y*G[0, 0, r2, r1, 1, 0, y])/(-1 + y)^2 + 
     (210*y*G[0, 0, r2, r1, 1, r1, y])/(-1 + y)^2 + 
     (210*y*G[0, 0, r2, r1, 1, r2, y])/(-1 + y)^2 + 
     (375*y*G[0, 0, r2, r1, r1, 0, y])/(-1 + y)^2 - 
     (375*y*G[0, 0, r2, r1, r1, r1, y])/(-1 + y)^2 - 
     (375*y*G[0, 0, r2, r1, r1, r2, y])/(-1 + y)^2 + 
     (375*y*G[0, 0, r2, r1, r2, 0, y])/(-1 + y)^2 - 
     (375*y*G[0, 0, r2, r1, r2, r1, y])/(-1 + y)^2 - 
     (375*y*G[0, 0, r2, r1, r2, r2, y])/(-1 + y)^2 - 
     (270*y*G[0, 0, r2, r2, 0, 0, y])/(-1 + y)^2 + 
     (270*y*G[0, 0, r2, r2, 0, r1, y])/(-1 + y)^2 + 
     (270*y*G[0, 0, r2, r2, 0, r2, y])/(-1 + y)^2 - 
     (210*y*G[0, 0, r2, r2, 1, 0, y])/(-1 + y)^2 + 
     (210*y*G[0, 0, r2, r2, 1, r1, y])/(-1 + y)^2 + 
     (210*y*G[0, 0, r2, r2, 1, r2, y])/(-1 + y)^2 + 
     (375*y*G[0, 0, r2, r2, r1, 0, y])/(-1 + y)^2 - 
     (375*y*G[0, 0, r2, r2, r1, r1, y])/(-1 + y)^2 - 
     (375*y*G[0, 0, r2, r2, r1, r2, y])/(-1 + y)^2 + 
     (375*y*G[0, 0, r2, r2, r2, 0, y])/(-1 + y)^2 - 
     (375*y*G[0, 0, r2, r2, r2, r1, y])/(-1 + y)^2 - 
     (375*y*G[0, 0, r2, r2, r2, r2, y])/(-1 + y)^2 - 
     (12*y*G[0, 1, -1, -1, 0, r1, y])/(-1 + y)^2 - 
     (12*y*G[0, 1, -1, -1, 0, r2, y])/(-1 + y)^2 + 
     (28*y*G[0, 1, -1, 0, 0, r1, y])/(-1 + y)^2 + 
     (28*y*G[0, 1, -1, 0, 0, r2, y])/(-1 + y)^2 + 
     (22*y*G[0, 1, -1, 0, 1, r1, y])/(-1 + y)^2 + 
     (22*y*G[0, 1, -1, 0, 1, r2, y])/(-1 + y)^2 + 
     (30*y*G[0, 1, -1, 0, r1, 0, y])/(-1 + y)^2 - 
     (30*y*G[0, 1, -1, 0, r1, r1, y])/(-1 + y)^2 - 
     (30*y*G[0, 1, -1, 0, r1, r2, y])/(-1 + y)^2 + 
     (30*y*G[0, 1, -1, 0, r2, 0, y])/(-1 + y)^2 - 
     (30*y*G[0, 1, -1, 0, r2, r1, y])/(-1 + y)^2 - 
     (30*y*G[0, 1, -1, 0, r2, r2, y])/(-1 + y)^2 - 
     (6*y*G[0, 1, -1, 1, 0, r1, y])/(-1 + y)^2 - 
     (6*y*G[0, 1, -1, 1, 0, r2, y])/(-1 + y)^2 + 
     (21*y*G[0, 1, 0, -1, 0, r1, y])/(-1 + y)^2 + 
     (21*y*G[0, 1, 0, -1, 0, r2, y])/(-1 + y)^2 - 
     (74*y*G[0, 1, 0, 0, 0, r1, y])/(-1 + y)^2 - 
     (74*y*G[0, 1, 0, 0, 0, r2, y])/(-1 + y)^2 - 
     (76*y*G[0, 1, 0, 0, 1, r1, y])/(-1 + y)^2 - 
     (76*y*G[0, 1, 0, 0, 1, r2, y])/(-1 + y)^2 - 
     (100*y*G[0, 1, 0, 0, r1, 0, y])/(-1 + y)^2 + 
     (100*y*G[0, 1, 0, 0, r1, r1, y])/(-1 + y)^2 + 
     (100*y*G[0, 1, 0, 0, r1, r2, y])/(-1 + y)^2 - 
     (100*y*G[0, 1, 0, 0, r2, 0, y])/(-1 + y)^2 + 
     (100*y*G[0, 1, 0, 0, r2, r1, y])/(-1 + y)^2 + 
     (100*y*G[0, 1, 0, 0, r2, r2, y])/(-1 + y)^2 - 
     (40*y*G[0, 1, 0, 1, 0, r1, y])/(-1 + y)^2 - 
     (40*y*G[0, 1, 0, 1, 0, r2, y])/(-1 + y)^2 - 
     (9*y*G[0, 1, 0, 1, 1, r1, y])/(-1 + y)^2 - (9*y*G[0, 1, 0, 1, 1, r2, y])/
      (-1 + y)^2 - (55*y*G[0, 1, 0, 1, r1, 0, y])/(-1 + y)^2 + 
     (55*y*G[0, 1, 0, 1, r1, r1, y])/(-1 + y)^2 + 
     (55*y*G[0, 1, 0, 1, r1, r2, y])/(-1 + y)^2 - 
     (55*y*G[0, 1, 0, 1, r2, 0, y])/(-1 + y)^2 + 
     (55*y*G[0, 1, 0, 1, r2, r1, y])/(-1 + y)^2 + 
     (55*y*G[0, 1, 0, 1, r2, r2, y])/(-1 + y)^2 - 
     (54*y*G[0, 1, 0, r1, 0, 0, y])/(-1 + y)^2 + 
     (54*y*G[0, 1, 0, r1, 0, r1, y])/(-1 + y)^2 + 
     (54*y*G[0, 1, 0, r1, 0, r2, y])/(-1 + y)^2 - 
     (42*y*G[0, 1, 0, r1, 1, 0, y])/(-1 + y)^2 + 
     (42*y*G[0, 1, 0, r1, 1, r1, y])/(-1 + y)^2 + 
     (42*y*G[0, 1, 0, r1, 1, r2, y])/(-1 + y)^2 + 
     (75*y*G[0, 1, 0, r1, r1, 0, y])/(-1 + y)^2 - 
     (75*y*G[0, 1, 0, r1, r1, r1, y])/(-1 + y)^2 - 
     (75*y*G[0, 1, 0, r1, r1, r2, y])/(-1 + y)^2 + 
     (75*y*G[0, 1, 0, r1, r2, 0, y])/(-1 + y)^2 - 
     (75*y*G[0, 1, 0, r1, r2, r1, y])/(-1 + y)^2 - 
     (75*y*G[0, 1, 0, r1, r2, r2, y])/(-1 + y)^2 - 
     (54*y*G[0, 1, 0, r2, 0, 0, y])/(-1 + y)^2 + 
     (54*y*G[0, 1, 0, r2, 0, r1, y])/(-1 + y)^2 + 
     (54*y*G[0, 1, 0, r2, 0, r2, y])/(-1 + y)^2 - 
     (42*y*G[0, 1, 0, r2, 1, 0, y])/(-1 + y)^2 + 
     (42*y*G[0, 1, 0, r2, 1, r1, y])/(-1 + y)^2 + 
     (42*y*G[0, 1, 0, r2, 1, r2, y])/(-1 + y)^2 + 
     (75*y*G[0, 1, 0, r2, r1, 0, y])/(-1 + y)^2 - 
     (75*y*G[0, 1, 0, r2, r1, r1, y])/(-1 + y)^2 - 
     (75*y*G[0, 1, 0, r2, r1, r2, y])/(-1 + y)^2 + 
     (75*y*G[0, 1, 0, r2, r2, 0, y])/(-1 + y)^2 - 
     (75*y*G[0, 1, 0, r2, r2, r1, y])/(-1 + y)^2 - 
     (75*y*G[0, 1, 0, r2, r2, r2, y])/(-1 + y)^2 - 
     (6*y*G[0, 1, 1, -1, 0, r1, y])/(-1 + y)^2 - 
     (6*y*G[0, 1, 1, -1, 0, r2, y])/(-1 + y)^2 + 
     (2*y*G[0, 1, 1, 0, 0, r1, y])/(-1 + y)^2 + (2*y*G[0, 1, 1, 0, 0, r2, y])/
      (-1 + y)^2 + (11*y*G[0, 1, 1, 0, 1, r1, y])/(-1 + y)^2 + 
     (11*y*G[0, 1, 1, 0, 1, r2, y])/(-1 + y)^2 + 
     (15*y*G[0, 1, 1, 0, r1, 0, y])/(-1 + y)^2 - 
     (15*y*G[0, 1, 1, 0, r1, r1, y])/(-1 + y)^2 - 
     (15*y*G[0, 1, 1, 0, r1, r2, y])/(-1 + y)^2 + 
     (15*y*G[0, 1, 1, 0, r2, 0, y])/(-1 + y)^2 - 
     (15*y*G[0, 1, 1, 0, r2, r1, y])/(-1 + y)^2 - 
     (15*y*G[0, 1, 1, 0, r2, r2, y])/(-1 + y)^2 - 
     (3*y*G[0, 1, 1, 1, 0, r1, y])/(-1 + y)^2 - (3*y*G[0, 1, 1, 1, 0, r2, y])/
      (-1 + y)^2 + (24*y*G[1, 0, -1, -1, 0, r1, y])/(-1 + y)^2 + 
     (24*y*G[1, 0, -1, -1, 0, r2, y])/(-1 + y)^2 - 
     (56*y*G[1, 0, -1, 0, 0, r1, y])/(-1 + y)^2 - 
     (56*y*G[1, 0, -1, 0, 0, r2, y])/(-1 + y)^2 - 
     (44*y*G[1, 0, -1, 0, 1, r1, y])/(-1 + y)^2 - 
     (44*y*G[1, 0, -1, 0, 1, r2, y])/(-1 + y)^2 - 
     (60*y*G[1, 0, -1, 0, r1, 0, y])/(-1 + y)^2 + 
     (60*y*G[1, 0, -1, 0, r1, r1, y])/(-1 + y)^2 + 
     (60*y*G[1, 0, -1, 0, r1, r2, y])/(-1 + y)^2 - 
     (60*y*G[1, 0, -1, 0, r2, 0, y])/(-1 + y)^2 + 
     (60*y*G[1, 0, -1, 0, r2, r1, y])/(-1 + y)^2 + 
     (60*y*G[1, 0, -1, 0, r2, r2, y])/(-1 + y)^2 + 
     (12*y*G[1, 0, -1, 1, 0, r1, y])/(-1 + y)^2 + 
     (12*y*G[1, 0, -1, 1, 0, r2, y])/(-1 + y)^2 - 
     (6*y*G[1, 0, 0, -1, 0, r1, y])/(-1 + y)^2 - 
     (6*y*G[1, 0, 0, -1, 0, r2, y])/(-1 + y)^2 + 
     (82*y*G[1, 0, 0, 0, 0, r1, y])/(-1 + y)^2 + 
     (82*y*G[1, 0, 0, 0, 0, r2, y])/(-1 + y)^2 + 
     (86*y*G[1, 0, 0, 0, 1, r1, y])/(-1 + y)^2 + 
     (86*y*G[1, 0, 0, 0, 1, r2, y])/(-1 + y)^2 + 
     (110*y*G[1, 0, 0, 0, r1, 0, y])/(-1 + y)^2 - 
     (110*y*G[1, 0, 0, 0, r1, r1, y])/(-1 + y)^2 - 
     (110*y*G[1, 0, 0, 0, r1, r2, y])/(-1 + y)^2 + 
     (110*y*G[1, 0, 0, 0, r2, 0, y])/(-1 + y)^2 - 
     (110*y*G[1, 0, 0, 0, r2, r1, y])/(-1 + y)^2 - 
     (110*y*G[1, 0, 0, 0, r2, r2, y])/(-1 + y)^2 + 
     (98*y*G[1, 0, 0, 1, 0, r1, y])/(-1 + y)^2 + 
     (98*y*G[1, 0, 0, 1, 0, r2, y])/(-1 + y)^2 + 
     (18*y*G[1, 0, 0, 1, 1, r1, y])/(-1 + y)^2 + 
     (18*y*G[1, 0, 0, 1, 1, r2, y])/(-1 + y)^2 + 
     (110*y*G[1, 0, 0, 1, r1, 0, y])/(-1 + y)^2 - 
     (110*y*G[1, 0, 0, 1, r1, r1, y])/(-1 + y)^2 - 
     (110*y*G[1, 0, 0, 1, r1, r2, y])/(-1 + y)^2 + 
     (110*y*G[1, 0, 0, 1, r2, 0, y])/(-1 + y)^2 - 
     (110*y*G[1, 0, 0, 1, r2, r1, y])/(-1 + y)^2 - 
     (110*y*G[1, 0, 0, 1, r2, r2, y])/(-1 + y)^2 + 
     (108*y*G[1, 0, 0, r1, 0, 0, y])/(-1 + y)^2 - 
     (108*y*G[1, 0, 0, r1, 0, r1, y])/(-1 + y)^2 - 
     (108*y*G[1, 0, 0, r1, 0, r2, y])/(-1 + y)^2 + 
     (84*y*G[1, 0, 0, r1, 1, 0, y])/(-1 + y)^2 - 
     (84*y*G[1, 0, 0, r1, 1, r1, y])/(-1 + y)^2 - 
     (84*y*G[1, 0, 0, r1, 1, r2, y])/(-1 + y)^2 - 
     (150*y*G[1, 0, 0, r1, r1, 0, y])/(-1 + y)^2 + 
     (150*y*G[1, 0, 0, r1, r1, r1, y])/(-1 + y)^2 + 
     (150*y*G[1, 0, 0, r1, r1, r2, y])/(-1 + y)^2 - 
     (150*y*G[1, 0, 0, r1, r2, 0, y])/(-1 + y)^2 + 
     (150*y*G[1, 0, 0, r1, r2, r1, y])/(-1 + y)^2 + 
     (150*y*G[1, 0, 0, r1, r2, r2, y])/(-1 + y)^2 + 
     (108*y*G[1, 0, 0, r2, 0, 0, y])/(-1 + y)^2 - 
     (108*y*G[1, 0, 0, r2, 0, r1, y])/(-1 + y)^2 - 
     (108*y*G[1, 0, 0, r2, 0, r2, y])/(-1 + y)^2 + 
     (84*y*G[1, 0, 0, r2, 1, 0, y])/(-1 + y)^2 - 
     (84*y*G[1, 0, 0, r2, 1, r1, y])/(-1 + y)^2 - 
     (84*y*G[1, 0, 0, r2, 1, r2, y])/(-1 + y)^2 - 
     (150*y*G[1, 0, 0, r2, r1, 0, y])/(-1 + y)^2 + 
     (150*y*G[1, 0, 0, r2, r1, r1, y])/(-1 + y)^2 + 
     (150*y*G[1, 0, 0, r2, r1, r2, y])/(-1 + y)^2 - 
     (150*y*G[1, 0, 0, r2, r2, 0, y])/(-1 + y)^2 + 
     (150*y*G[1, 0, 0, r2, r2, r1, y])/(-1 + y)^2 + 
     (150*y*G[1, 0, 0, r2, r2, r2, y])/(-1 + y)^2 + 
     (12*y*G[1, 0, 1, -1, 0, r1, y])/(-1 + y)^2 + 
     (12*y*G[1, 0, 1, -1, 0, r2, y])/(-1 + y)^2 - 
     (40*y*G[1, 0, 1, 0, 0, r1, y])/(-1 + y)^2 - 
     (40*y*G[1, 0, 1, 0, 0, r2, y])/(-1 + y)^2 - 
     (22*y*G[1, 0, 1, 0, 1, r1, y])/(-1 + y)^2 - 
     (22*y*G[1, 0, 1, 0, 1, r2, y])/(-1 + y)^2 - 
     (30*y*G[1, 0, 1, 0, r1, 0, y])/(-1 + y)^2 + 
     (30*y*G[1, 0, 1, 0, r1, r1, y])/(-1 + y)^2 + 
     (30*y*G[1, 0, 1, 0, r1, r2, y])/(-1 + y)^2 - 
     (30*y*G[1, 0, 1, 0, r2, 0, y])/(-1 + y)^2 + 
     (30*y*G[1, 0, 1, 0, r2, r1, y])/(-1 + y)^2 + 
     (30*y*G[1, 0, 1, 0, r2, r2, y])/(-1 + y)^2 + 
     (6*y*G[1, 0, 1, 1, 0, r1, y])/(-1 + y)^2 + (6*y*G[1, 0, 1, 1, 0, r2, y])/
      (-1 + y)^2 - (24*y*G[1, 1, 0, -1, 0, r1, y])/(-1 + y)^2 - 
     (24*y*G[1, 1, 0, -1, 0, r2, y])/(-1 + y)^2 + 
     (44*y*G[1, 1, 0, 0, 0, r1, y])/(-1 + y)^2 + 
     (44*y*G[1, 1, 0, 0, 0, r2, y])/(-1 + y)^2 + 
     (44*y*G[1, 1, 0, 0, 1, r1, y])/(-1 + y)^2 + 
     (44*y*G[1, 1, 0, 0, 1, r2, y])/(-1 + y)^2 + 
     (60*y*G[1, 1, 0, 0, r1, 0, y])/(-1 + y)^2 - 
     (60*y*G[1, 1, 0, 0, r1, r1, y])/(-1 + y)^2 - 
     (60*y*G[1, 1, 0, 0, r1, r2, y])/(-1 + y)^2 + 
     (60*y*G[1, 1, 0, 0, r2, 0, y])/(-1 + y)^2 - 
     (60*y*G[1, 1, 0, 0, r2, r1, y])/(-1 + y)^2 - 
     (60*y*G[1, 1, 0, 0, r2, r2, y])/(-1 + y)^2 - 
     (12*y*G[1, 1, 0, 1, 0, r1, y])/(-1 + y)^2 - 
     (12*y*G[1, 1, 0, 1, 0, r2, y])/(-1 + y)^2 + 
     (24*y*G[1, 1, 1, 0, 0, r1, y])/(-1 + y)^2 + 
     (24*y*G[1, 1, 1, 0, 0, r2, y])/(-1 + y)^2 + 
     (y*G[0, 0, r1, y]*(780 + 5*Pi^2 - 552*Zeta[3]))/(4*(-1 + y)^2) + 
     (y*G[0, 0, r2, y]*(780 + 5*Pi^2 - 552*Zeta[3]))/(4*(-1 + y)^2) + 
     (y*(5320*Pi^4 + 928*Pi^6 - 127680*Pi^2*G[0, -1, y] - 
        9912*Pi^4*G[0, -1, y] - 2126880*G[0, 0, y] - 47880*Pi^2*G[0, 0, y] + 
        1869*Pi^4*G[0, 0, y] - 31920*Pi^2*G[0, 1, y] - 2268*Pi^4*G[0, 1, y] + 
        127680*Pi^2*G[1, 0, y] + 9352*Pi^4*G[1, 0, y] + 
        1120*Pi^4*G[1, 1, y] + 67200*Pi^2*G[0, -1, -1, y] + 
        1310400*G[0, -1, 0, y] - 8400*Pi^2*G[0, -1, 0, y] + 
        16800*Pi^2*G[0, -1, 1, y] - 8400*Pi^2*G[0, 0, -1, y] - 
        1965600*G[0, 0, 0, y] + 12600*Pi^2*G[0, 0, 0, y] + 
        33600*Pi^2*G[0, 0, 1, y] + 16800*Pi^2*G[0, 1, -1, y] - 
        92400*Pi^2*G[0, 1, 0, y] + 8400*Pi^2*G[0, 1, 1, y] - 
        67200*Pi^2*G[1, 0, -1, y] - 1310400*G[1, 0, 0, y] - 
        25200*Pi^2*G[1, 0, 0, y] - 16800*Pi^2*G[1, 0, 1, y] + 
        67200*Pi^2*G[1, 1, 0, y] - 26880*Pi^2*G[0, -1, -1, -1, y] - 
        766080*G[0, -1, -1, 0, y] + 3360*Pi^2*G[0, -1, -1, 0, y] - 
        6720*Pi^2*G[0, -1, -1, 1, y] + 16800*Pi^2*G[0, -1, 0, -1, y] + 
        1532160*G[0, -1, 0, 0, y] - 10080*Pi^2*G[0, -1, 0, 1, y] - 
        6720*Pi^2*G[0, -1, 1, -1, y] + 23520*Pi^2*G[0, -1, 1, 0, y] - 
        3360*Pi^2*G[0, -1, 1, 1, y] + 3360*Pi^2*G[0, 0, -1, -1, y] - 
        11760*Pi^2*G[0, 0, -1, 0, y] + 1680*Pi^2*G[0, 0, -1, 1, y] - 
        8400*Pi^2*G[0, 0, 0, -1, y] - 2106720*G[0, 0, 0, 0, y] - 
        7560*Pi^2*G[0, 0, 0, 0, y] + 30240*Pi^2*G[0, 0, 0, 1, y] + 
        1680*Pi^2*G[0, 0, 1, -1, y] - 2106720*G[0, 0, 1, 0, y] - 
        27720*Pi^2*G[0, 0, 1, 0, y] + 40320*Pi^2*G[0, 0, 1, 1, y] - 
        6720*Pi^2*G[0, 1, -1, -1, y] + 23520*Pi^2*G[0, 1, -1, 0, y] - 
        3360*Pi^2*G[0, 1, -1, 1, y] + 18480*Pi^2*G[0, 1, 0, -1, y] + 
        957600*G[0, 1, 0, 0, y] + 7560*Pi^2*G[0, 1, 0, 0, y] - 
        1680*Pi^2*G[0, 1, 0, 1, y] - 3360*Pi^2*G[0, 1, 1, -1, y] - 
        1680*Pi^2*G[0, 1, 1, 0, y] - 1680*Pi^2*G[0, 1, 1, 1, y] + 
        26880*Pi^2*G[1, 0, -1, -1, y] + 766080*G[1, 0, -1, 0, y] - 
        3360*Pi^2*G[1, 0, -1, 0, y] + 6720*Pi^2*G[1, 0, -1, 1, y] - 
        3360*Pi^2*G[1, 0, 0, -1, y] - 1149120*G[1, 0, 0, 0, y] + 
        5040*Pi^2*G[1, 0, 0, 0, y] + 13440*Pi^2*G[1, 0, 0, 1, y] + 
        6720*Pi^2*G[1, 0, 1, -1, y] - 36960*Pi^2*G[1, 0, 1, 0, y] + 
        3360*Pi^2*G[1, 0, 1, 1, y] - 26880*Pi^2*G[1, 1, 0, -1, y] - 
        766080*G[1, 1, 0, 0, y] - 10080*Pi^2*G[1, 1, 0, 0, y] - 
        6720*Pi^2*G[1, 1, 0, 1, y] + 26880*Pi^2*G[1, 1, 1, 0, y] + 
        403200*G[0, -1, -1, -1, 0, y] - 806400*G[0, -1, -1, 0, 0, y] - 
        201600*G[0, -1, 0, -1, 0, y] + 1411200*G[0, -1, 0, 0, 0, y] + 
        1108800*G[0, -1, 0, 1, 0, y] - 302400*G[0, -1, 1, 0, 0, y] + 
        151200*G[0, 0, -1, 0, 0, y] - 1764000*G[0, 0, 0, 0, 0, y] - 
        2167200*G[0, 0, 0, 1, 0, y] - 2620800*G[0, 0, 1, 0, 0, y] - 
        453600*G[0, 0, 1, 1, 0, y] - 302400*G[0, 1, -1, 0, 0, y] - 
        201600*G[0, 1, 0, -1, 0, y] + 554400*G[0, 1, 0, 0, 0, y] + 
        554400*G[0, 1, 0, 1, 0, y] + 50400*G[0, 1, 1, 0, 0, y] - 
        403200*G[1, 0, -1, -1, 0, y] + 806400*G[1, 0, -1, 0, 0, y] - 
        1108800*G[1, 0, 0, 0, 0, y] - 1108800*G[1, 0, 0, 1, 0, y] + 
        504000*G[1, 0, 1, 0, 0, y] + 403200*G[1, 1, 0, -1, 0, y] - 
        604800*G[1, 1, 0, 0, 0, y] - 403200*G[1, 1, 1, 0, 0, y] - 
        161280*G[0, -1, -1, -1, -1, 0, y] + 322560*G[0, -1, -1, -1, 0, 0, 
          y] + 80640*G[0, -1, -1, 0, -1, 0, y] - 
        564480*G[0, -1, -1, 0, 0, 0, y] - 443520*G[0, -1, -1, 0, 1, 0, y] + 
        120960*G[0, -1, -1, 1, 0, 0, y] + 80640*G[0, -1, 0, -1, -1, 0, y] - 
        221760*G[0, -1, 0, -1, 0, 0, y] + 927360*G[0, -1, 0, 0, 0, 0, y] + 
        1088640*G[0, -1, 0, 0, 1, 0, y] + 947520*G[0, -1, 0, 1, 0, 0, y] + 
        181440*G[0, -1, 0, 1, 1, 0, y] + 120960*G[0, -1, 1, -1, 0, 0, y] - 
        100800*G[0, -1, 1, 0, 0, 0, y] - 221760*G[0, -1, 1, 0, 1, 0, y] + 
        60480*G[0, -1, 1, 1, 0, 0, y] - 60480*G[0, 0, -1, -1, 0, 0, y] + 
        50400*G[0, 0, -1, 0, 0, 0, y] + 110880*G[0, 0, -1, 0, 1, 0, y] - 
        30240*G[0, 0, -1, 1, 0, 0, y] + 151200*G[0, 0, 0, -1, 0, 0, y] - 
        120960*G[0, 0, 0, 0, -1, 0, y] - 1118880*G[0, 0, 0, 0, 0, 0, y] - 
        1622880*G[0, 0, 0, 0, 1, 0, y] - 1794240*G[0, 0, 0, 1, 0, 0, y] - 
        413280*G[0, 0, 0, 1, 1, 0, y] - 30240*G[0, 0, 1, -1, 0, 0, y] + 
        60480*G[0, 0, 1, 0, -1, 0, y] - 1915200*G[0, 0, 1, 0, 0, 0, y] - 
        1260000*G[0, 0, 1, 0, 1, 0, y] - 262080*G[0, 0, 1, 1, 0, 0, y] - 
        473760*G[0, 0, 1, 1, 1, 0, y] + 120960*G[0, 1, -1, -1, 0, 0, y] - 
        100800*G[0, 1, -1, 0, 0, 0, y] - 221760*G[0, 1, -1, 0, 1, 0, y] + 
        60480*G[0, 1, -1, 1, 0, 0, y] + 80640*G[0, 1, 0, -1, -1, 0, y] - 
        252000*G[0, 1, 0, -1, 0, 0, y] + 181440*G[0, 1, 0, 0, -1, 0, y] + 
        594720*G[0, 1, 0, 0, 0, 0, y] + 766080*G[0, 1, 0, 0, 1, 0, y] + 
        211680*G[0, 1, 0, 1, 0, 0, y] + 90720*G[0, 1, 0, 1, 1, 0, y] + 
        60480*G[0, 1, 1, -1, 0, 0, y] - 80640*G[0, 1, 1, 0, -1, 0, y] + 
        70560*G[0, 1, 1, 0, 0, 0, y] - 110880*G[0, 1, 1, 0, 1, 0, y] + 
        110880*G[0, 1, 1, 1, 0, 0, y] + 161280*G[1, 0, -1, -1, -1, 0, y] - 
        322560*G[1, 0, -1, -1, 0, 0, y] - 80640*G[1, 0, -1, 0, -1, 0, y] + 
        564480*G[1, 0, -1, 0, 0, 0, y] + 443520*G[1, 0, -1, 0, 1, 0, y] - 
        120960*G[1, 0, -1, 1, 0, 0, y] + 60480*G[1, 0, 0, -1, 0, 0, y] - 
        705600*G[1, 0, 0, 0, 0, 0, y] - 866880*G[1, 0, 0, 0, 1, 0, y] - 
        1048320*G[1, 0, 0, 1, 0, 0, y] - 181440*G[1, 0, 0, 1, 1, 0, y] - 
        120960*G[1, 0, 1, -1, 0, 0, y] - 80640*G[1, 0, 1, 0, -1, 0, y] + 
        221760*G[1, 0, 1, 0, 0, 0, y] + 221760*G[1, 0, 1, 0, 1, 0, y] + 
        20160*G[1, 0, 1, 1, 0, 0, y] - 161280*G[1, 1, 0, -1, -1, 0, y] + 
        322560*G[1, 1, 0, -1, 0, 0, y] - 443520*G[1, 1, 0, 0, 0, 0, y] - 
        443520*G[1, 1, 0, 0, 1, 0, y] + 201600*G[1, 1, 0, 1, 0, 0, y] + 
        161280*G[1, 1, 1, 0, -1, 0, y] - 241920*G[1, 1, 1, 0, 0, 0, y] - 
        161280*G[1, 1, 1, 1, 0, 0, y] + 1965600*Zeta[3] + 
        46200*Pi^2*Zeta[3] - 1008000*G[0, -1, y]*Zeta[3] + 
        1512000*G[0, 0, y]*Zeta[3] - 705600*G[0, 1, y]*Zeta[3] + 
        705600*G[1, 0, y]*Zeta[3] + 604800*G[1, 1, y]*Zeta[3] + 
        403200*G[0, -1, -1, y]*Zeta[3] - 745920*G[0, -1, 0, y]*Zeta[3] + 
        161280*G[0, -1, 1, y]*Zeta[3] - 80640*G[0, 0, -1, y]*Zeta[3] + 
        907200*G[0, 0, 0, y]*Zeta[3] + 1370880*G[0, 0, 1, y]*Zeta[3] + 
        161280*G[0, 1, -1, y]*Zeta[3] - 302400*G[0, 1, 0, y]*Zeta[3] - 
        40320*G[0, 1, 1, y]*Zeta[3] - 403200*G[1, 0, -1, y]*Zeta[3] + 
        604800*G[1, 0, 0, y]*Zeta[3] - 282240*G[1, 0, 1, y]*Zeta[3] + 
        282240*G[1, 1, 0, y]*Zeta[3] + 241920*G[1, 1, 1, y]*Zeta[3] - 
        453600*Zeta[3]^2 + 1940400*Zeta[5] + 560*G[1, y]*
         (5*Pi^4 + 2052*Zeta[3] + 33*Pi^2*Zeta[3] + 1386*Zeta[5]) + 
        140*G[0, y]*(1560*Pi^2 + 167*Pi^4 + 9576*Zeta[3] - 174*Pi^2*Zeta[3] + 
          5832*Zeta[5])))/(10080*(-1 + y)^2)), 
 j[P1,1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 1] -> -1/12*1/\[Epsilon]^2 - 
   ((1 - y + y^2)*G[r1, y])/(2*(-1 + y)^2) - ((1 - y + y^2)*G[r2, y])/
    (2*(-1 + y)^2) - (5*(-1 + y)^2 - 4*y*G[0, 0, y])/
    (8*(1 - y)^2*\[Epsilon]) - G[0, r1, y]/2 - G[0, r2, y]/2 + G[1, r1, y] + 
   G[1, r2, y] - (3*y*G[0, 0, r1, y])/(2*(-1 + y)^2) - 
   (3*y*G[0, 0, r2, y])/(2*(-1 + y)^2) + 
   (13440*(3 - (3 + Pi^2)*y + 3*y^2)*G[0, y] + 20160*(2 + 9*y + 2*y^2)*
      G[0, 0, y] - 80640*(-1 + y)^2*G[1, 0, y] - 80640*y*G[0, -1, 0, y] + 
     120960*y*G[0, 0, 0, y] + 80640*y*G[1, 0, 0, y] - 
     1680*(121 + Pi^2*(-1 + y)^2 + 121*y^2 + y*(-242 + 72*Zeta[3])))/
    (80640*(1 - y)^2) + \[Epsilon]*((-27*(1 - y + y^2)*G[r1, y])/
      (4*(-1 + y)^2) - (27*(1 - y + y^2)*G[r2, y])/(4*(-1 + y)^2) + 
     ((-100 + 160*y - 100*y^2)*G[0, r1, y])/(16*(-1 + y)^2) + 
     ((-100 + 160*y - 100*y^2)*G[0, r2, y])/(16*(-1 + y)^2) + 
     ((52 - 112*y + 52*y^2)*G[1, r1, y])/(8*(-1 + y)^2) + 
     ((52 - 112*y + 52*y^2)*G[1, r2, y])/(8*(-1 + y)^2) - 
     (3*(1 - y + y^2)*G[r1, 0, y])/(-1 + y)^2 + 
     (3*(1 - y + y^2)*G[r1, r1, y])/(-1 + y)^2 + 
     (3*(1 - y + y^2)*G[r1, r2, y])/(-1 + y)^2 - 
     (3*(1 - y + y^2)*G[r2, 0, y])/(-1 + y)^2 + 
     (3*(1 - y + y^2)*G[r2, r1, y])/(-1 + y)^2 + 
     (3*(1 - y + y^2)*G[r2, r2, y])/(-1 + y)^2 + 
     ((-40 - 76*y - 40*y^2)*G[0, 0, r1, y])/(16*(-1 + y)^2) + 
     ((-40 - 76*y - 40*y^2)*G[0, 0, r2, y])/(16*(-1 + y)^2) - 
     G[0, 1, r1, y] - G[0, 1, r2, y] - 3*G[0, r1, 0, y] + 3*G[0, r1, r1, y] + 
     3*G[0, r1, r2, y] - 3*G[0, r2, 0, y] + 3*G[0, r2, r1, y] + 
     3*G[0, r2, r2, y] + 5*G[1, 0, r1, y] + 5*G[1, 0, r2, y] + 
     2*G[1, 1, r1, y] + 2*G[1, 1, r2, y] + 6*G[1, r1, 0, y] - 
     6*G[1, r1, r1, y] - 6*G[1, r1, r2, y] + 6*G[1, r2, 0, y] - 
     6*G[1, r2, r1, y] - 6*G[1, r2, r2, y] + (3*y*G[0, -1, 0, r1, y])/
      (-1 + y)^2 + (3*y*G[0, -1, 0, r2, y])/(-1 + y)^2 - 
     (5*y*G[0, 0, 0, r1, y])/(-1 + y)^2 - (5*y*G[0, 0, 0, r2, y])/
      (-1 + y)^2 - (8*y*G[0, 0, 1, r1, y])/(-1 + y)^2 - 
     (8*y*G[0, 0, 1, r2, y])/(-1 + y)^2 - (9*y*G[0, 0, r1, 0, y])/
      (-1 + y)^2 + (9*y*G[0, 0, r1, r1, y])/(-1 + y)^2 + 
     (9*y*G[0, 0, r1, r2, y])/(-1 + y)^2 - (9*y*G[0, 0, r2, 0, y])/
      (-1 + y)^2 + (9*y*G[0, 0, r2, r1, y])/(-1 + y)^2 + 
     (9*y*G[0, 0, r2, r2, y])/(-1 + y)^2 - (3*y*G[1, 0, 0, r1, y])/
      (-1 + y)^2 - (3*y*G[1, 0, 0, r2, y])/(-1 + y)^2 + 
     (26880*Pi^2*y*G[0, -1, y] + 3360*(150 - (-105 + Pi^2)*y + 150*y^2)*
        G[0, 0, y] - 13440*(39 + 2*(-42 + Pi^2)*y + 39*y^2)*G[1, 0, y] - 
       524160*y*G[0, -1, 0, y] + 20160*(10 + 19*y + 10*y^2)*G[0, 0, 0, y] + 
       80640*(-1 + y)^2*G[0, 1, 0, y] - 40320*(10 - 33*y + 10*y^2)*
        G[1, 0, 0, y] - 161280*(-1 + y)^2*G[1, 1, 0, y] + 
       161280*y*G[0, -1, -1, 0, y] - 322560*y*G[0, -1, 0, 0, y] + 
       443520*y*G[0, 0, 0, 0, y] + 645120*y*G[0, 0, 1, 0, y] - 
       80640*y*G[0, 1, 0, 0, y] - 161280*y*G[1, 0, -1, 0, y] + 
       241920*y*G[1, 0, 0, 0, y] + 161280*y*G[1, 1, 0, 0, y] + 
       13440*G[1, y]*(Pi^2*(-1 + y)^2 - 18*y*Zeta[3]) + 
       6720*G[0, y]*(81 + 81*y^2 - Pi^2*(1 + 11*y + y^2) - 
         27*y*(3 + 2*Zeta[3])) - 168*(2*Pi^4*y + 
         5*Pi^2*(23 - 38*y + 23*y^2) + 5*(459 + 200*Zeta[3] + 
           y^2*(459 + 200*Zeta[3]) + y*(-918 + 536*Zeta[3]))))/
      (80640*(1 - y)^2)) + \[Epsilon]^3*
    ((5*(-267 + Pi^2)*(1 - y + y^2)*G[r1, 0, y])/(4*(-1 + y)^2) + 
     (2*Pi^2*(1 - y + y^2)*G[r1, 1, y])/(-1 + y)^2 - 
     (3*(-445 + 3*Pi^2)*(1 - y + y^2)*G[r1, r1, y])/(4*(-1 + y)^2) - 
     (3*(-445 + 3*Pi^2)*(1 - y + y^2)*G[r1, r2, y])/(4*(-1 + y)^2) + 
     (5*(-267 + Pi^2)*(1 - y + y^2)*G[r2, 0, y])/(4*(-1 + y)^2) + 
     (2*Pi^2*(1 - y + y^2)*G[r2, 1, y])/(-1 + y)^2 - 
     (3*(-445 + 3*Pi^2)*(1 - y + y^2)*G[r2, r1, y])/(4*(-1 + y)^2) - 
     (3*(-445 + 3*Pi^2)*(1 - y + y^2)*G[r2, r2, y])/(4*(-1 + y)^2) + 
     ((-715 + 3*Pi^2 + (836 - 6*Pi^2)*y + (-715 + 3*Pi^2)*y^2)*
       G[0, 1, r1, y])/(4*(-1 + y)^2) + 
     ((-715 + 3*Pi^2 + (836 - 6*Pi^2)*y + (-715 + 3*Pi^2)*y^2)*
       G[0, 1, r2, y])/(4*(-1 + y)^2) + 
     ((-1173 + 5*Pi^2 - 2*(-768 + 5*Pi^2)*y + (-1173 + 5*Pi^2)*y^2)*
       G[0, r1, 0, y])/(4*(-1 + y)^2) + 2*Pi^2*G[0, r1, 1, y] - 
     (3*(-391 + 3*Pi^2 + (512 - 6*Pi^2)*y + (-391 + 3*Pi^2)*y^2)*
       G[0, r1, r1, y])/(4*(-1 + y)^2) - 
     (3*(-391 + 3*Pi^2 + (512 - 6*Pi^2)*y + (-391 + 3*Pi^2)*y^2)*
       G[0, r1, r2, y])/(4*(-1 + y)^2) + 
     ((-1173 + 5*Pi^2 - 2*(-768 + 5*Pi^2)*y + (-1173 + 5*Pi^2)*y^2)*
       G[0, r2, 0, y])/(4*(-1 + y)^2) + 2*Pi^2*G[0, r2, 1, y] - 
     (3*(-391 + 3*Pi^2 + (512 - 6*Pi^2)*y + (-391 + 3*Pi^2)*y^2)*
       G[0, r2, r1, y])/(4*(-1 + y)^2) - 
     (3*(-391 + 3*Pi^2 + (512 - 6*Pi^2)*y + (-391 + 3*Pi^2)*y^2)*
       G[0, r2, r2, y])/(4*(-1 + y)^2) - 
     (5*(-67 + 3*Pi^2 + (188 - 6*Pi^2)*y + (-67 + 3*Pi^2)*y^2)*
       G[1, 0, r1, y])/(4*(-1 + y)^2) - 
     (5*(-67 + 3*Pi^2 + (188 - 6*Pi^2)*y + (-67 + 3*Pi^2)*y^2)*
       G[1, 0, r2, y])/(4*(-1 + y)^2) + 
     ((67 - 3*Pi^2 + 2*(-94 + 3*Pi^2)*y + (67 - 3*Pi^2)*y^2)*G[1, 1, r1, y])/
      (2*(-1 + y)^2) + ((67 - 3*Pi^2 + 2*(-94 + 3*Pi^2)*y + 
        (67 - 3*Pi^2)*y^2)*G[1, 1, r2, y])/(2*(-1 + y)^2) + 
     ((201 - 5*Pi^2 + 2*(-282 + 5*Pi^2)*y + (201 - 5*Pi^2)*y^2)*
       G[1, r1, 0, y])/(2*(-1 + y)^2) - 4*Pi^2*G[1, r1, 1, y] + 
     (3*(-67 + 3*Pi^2 + (188 - 6*Pi^2)*y + (-67 + 3*Pi^2)*y^2)*
       G[1, r1, r1, y])/(2*(-1 + y)^2) + 
     (3*(-67 + 3*Pi^2 + (188 - 6*Pi^2)*y + (-67 + 3*Pi^2)*y^2)*
       G[1, r1, r2, y])/(2*(-1 + y)^2) + 
     ((201 - 5*Pi^2 + 2*(-282 + 5*Pi^2)*y + (201 - 5*Pi^2)*y^2)*
       G[1, r2, 0, y])/(2*(-1 + y)^2) - 4*Pi^2*G[1, r2, 1, y] + 
     (3*(-67 + 3*Pi^2 + (188 - 6*Pi^2)*y + (-67 + 3*Pi^2)*y^2)*
       G[1, r2, r1, y])/(2*(-1 + y)^2) + 
     (3*(-67 + 3*Pi^2 + (188 - 6*Pi^2)*y + (-67 + 3*Pi^2)*y^2)*
       G[1, r2, r2, y])/(2*(-1 + y)^2) - (162*(1 - y + y^2)*G[r1, 0, 0, y])/
      (-1 + y)^2 + (162*(1 - y + y^2)*G[r1, 0, r1, y])/(-1 + y)^2 + 
     (162*(1 - y + y^2)*G[r1, 0, r2, y])/(-1 + y)^2 - 
     (162*(1 - y + y^2)*G[r1, 1, 0, y])/(-1 + y)^2 + 
     (162*(1 - y + y^2)*G[r1, 1, r1, y])/(-1 + y)^2 + 
     (162*(1 - y + y^2)*G[r1, 1, r2, y])/(-1 + y)^2 + 
     (243*(1 - y + y^2)*G[r1, r1, 0, y])/(-1 + y)^2 - 
     (243*(1 - y + y^2)*G[r1, r1, r1, y])/(-1 + y)^2 - 
     (243*(1 - y + y^2)*G[r1, r1, r2, y])/(-1 + y)^2 + 
     (243*(1 - y + y^2)*G[r1, r2, 0, y])/(-1 + y)^2 - 
     (243*(1 - y + y^2)*G[r1, r2, r1, y])/(-1 + y)^2 - 
     (243*(1 - y + y^2)*G[r1, r2, r2, y])/(-1 + y)^2 - 
     (162*(1 - y + y^2)*G[r2, 0, 0, y])/(-1 + y)^2 + 
     (162*(1 - y + y^2)*G[r2, 0, r1, y])/(-1 + y)^2 + 
     (162*(1 - y + y^2)*G[r2, 0, r2, y])/(-1 + y)^2 - 
     (162*(1 - y + y^2)*G[r2, 1, 0, y])/(-1 + y)^2 + 
     (162*(1 - y + y^2)*G[r2, 1, r1, y])/(-1 + y)^2 + 
     (162*(1 - y + y^2)*G[r2, 1, r2, y])/(-1 + y)^2 + 
     (243*(1 - y + y^2)*G[r2, r1, 0, y])/(-1 + y)^2 - 
     (243*(1 - y + y^2)*G[r2, r1, r1, y])/(-1 + y)^2 - 
     (243*(1 - y + y^2)*G[r2, r1, r2, y])/(-1 + y)^2 + 
     (243*(1 - y + y^2)*G[r2, r2, 0, y])/(-1 + y)^2 - 
     (243*(1 - y + y^2)*G[r2, r2, r1, y])/(-1 + y)^2 - 
     (243*(1 - y + y^2)*G[r2, r2, r2, y])/(-1 + y)^2 + 
     (3*(115 - 3*Pi^2)*y*G[0, -1, 0, r1, y])/(4*(-1 + y)^2) + 
     (3*(115 - 3*Pi^2)*y*G[0, -1, 0, r2, y])/(4*(-1 + y)^2) - 
     (5*(83 - 25*y - 3*Pi^2*y + 83*y^2)*G[0, 0, 0, r1, y])/(4*(-1 + y)^2) - 
     (5*(83 - 25*y - 3*Pi^2*y + 83*y^2)*G[0, 0, 0, r2, y])/(4*(-1 + y)^2) + 
     ((-263 - 32*y + 12*Pi^2*y - 263*y^2)*G[0, 0, 1, r1, y])/(2*(-1 + y)^2) + 
     ((-263 - 32*y + 12*Pi^2*y - 263*y^2)*G[0, 0, 1, r2, y])/(2*(-1 + y)^2) - 
     (3*(226 + (-31 - 5*Pi^2)*y + 226*y^2)*G[0, 0, r1, 0, y])/
      (4*(-1 + y)^2) + (6*Pi^2*y*G[0, 0, r1, 1, y])/(-1 + y)^2 + 
     (3*(226 + (-31 - 9*Pi^2)*y + 226*y^2)*G[0, 0, r1, r1, y])/
      (4*(-1 + y)^2) + (3*(226 + (-31 - 9*Pi^2)*y + 226*y^2)*
       G[0, 0, r1, r2, y])/(4*(-1 + y)^2) - 
     (3*(226 + (-31 - 5*Pi^2)*y + 226*y^2)*G[0, 0, r2, 0, y])/
      (4*(-1 + y)^2) + (6*Pi^2*y*G[0, 0, r2, 1, y])/(-1 + y)^2 + 
     (3*(226 + (-31 - 9*Pi^2)*y + 226*y^2)*G[0, 0, r2, r1, y])/
      (4*(-1 + y)^2) + (3*(226 + (-31 - 9*Pi^2)*y + 226*y^2)*
       G[0, 0, r2, r2, y])/(4*(-1 + y)^2) - 
     (5*(37 - 52*y + 37*y^2)*G[0, 1, 0, r1, y])/(2*(-1 + y)^2) - 
     (5*(37 - 52*y + 37*y^2)*G[0, 1, 0, r2, y])/(2*(-1 + y)^2) + 
     ((-37 + 52*y - 37*y^2)*G[0, 1, 1, r1, y])/(-1 + y)^2 + 
     ((-37 + 52*y - 37*y^2)*G[0, 1, 1, r2, y])/(-1 + y)^2 - 
     (3*(37 - 52*y + 37*y^2)*G[0, 1, r1, 0, y])/(-1 + y)^2 + 
     (3*(37 - 52*y + 37*y^2)*G[0, 1, r1, r1, y])/(-1 + y)^2 + 
     (3*(37 - 52*y + 37*y^2)*G[0, 1, r1, r2, y])/(-1 + y)^2 - 
     (3*(37 - 52*y + 37*y^2)*G[0, 1, r2, 0, y])/(-1 + y)^2 + 
     (3*(37 - 52*y + 37*y^2)*G[0, 1, r2, r1, y])/(-1 + y)^2 + 
     (3*(37 - 52*y + 37*y^2)*G[0, 1, r2, r2, y])/(-1 + y)^2 - 
     (6*(25 - 40*y + 25*y^2)*G[0, r1, 0, 0, y])/(-1 + y)^2 + 
     (6*(25 - 40*y + 25*y^2)*G[0, r1, 0, r1, y])/(-1 + y)^2 + 
     (6*(25 - 40*y + 25*y^2)*G[0, r1, 0, r2, y])/(-1 + y)^2 - 
     (6*(25 - 40*y + 25*y^2)*G[0, r1, 1, 0, y])/(-1 + y)^2 + 
     (6*(25 - 40*y + 25*y^2)*G[0, r1, 1, r1, y])/(-1 + y)^2 + 
     (6*(25 - 40*y + 25*y^2)*G[0, r1, 1, r2, y])/(-1 + y)^2 + 
     (9*(25 - 40*y + 25*y^2)*G[0, r1, r1, 0, y])/(-1 + y)^2 - 
     (9*(25 - 40*y + 25*y^2)*G[0, r1, r1, r1, y])/(-1 + y)^2 - 
     (9*(25 - 40*y + 25*y^2)*G[0, r1, r1, r2, y])/(-1 + y)^2 + 
     (9*(25 - 40*y + 25*y^2)*G[0, r1, r2, 0, y])/(-1 + y)^2 - 
     (9*(25 - 40*y + 25*y^2)*G[0, r1, r2, r1, y])/(-1 + y)^2 - 
     (9*(25 - 40*y + 25*y^2)*G[0, r1, r2, r2, y])/(-1 + y)^2 - 
     (6*(25 - 40*y + 25*y^2)*G[0, r2, 0, 0, y])/(-1 + y)^2 + 
     (6*(25 - 40*y + 25*y^2)*G[0, r2, 0, r1, y])/(-1 + y)^2 + 
     (6*(25 - 40*y + 25*y^2)*G[0, r2, 0, r2, y])/(-1 + y)^2 - 
     (6*(25 - 40*y + 25*y^2)*G[0, r2, 1, 0, y])/(-1 + y)^2 + 
     (6*(25 - 40*y + 25*y^2)*G[0, r2, 1, r1, y])/(-1 + y)^2 + 
     (6*(25 - 40*y + 25*y^2)*G[0, r2, 1, r2, y])/(-1 + y)^2 + 
     (9*(25 - 40*y + 25*y^2)*G[0, r2, r1, 0, y])/(-1 + y)^2 - 
     (9*(25 - 40*y + 25*y^2)*G[0, r2, r1, r1, y])/(-1 + y)^2 - 
     (9*(25 - 40*y + 25*y^2)*G[0, r2, r1, r2, y])/(-1 + y)^2 + 
     (9*(25 - 40*y + 25*y^2)*G[0, r2, r2, 0, y])/(-1 + y)^2 - 
     (9*(25 - 40*y + 25*y^2)*G[0, r2, r2, r1, y])/(-1 + y)^2 - 
     (9*(25 - 40*y + 25*y^2)*G[0, r2, r2, r2, y])/(-1 + y)^2 + 
     ((494 + (-1409 + 9*Pi^2)*y + 494*y^2)*G[1, 0, 0, r1, y])/
      (4*(-1 + y)^2) + ((494 + (-1409 + 9*Pi^2)*y + 494*y^2)*
       G[1, 0, 0, r2, y])/(4*(-1 + y)^2) + 
     (11*(13 - 28*y + 13*y^2)*G[1, 0, 1, r1, y])/(-1 + y)^2 + 
     (11*(13 - 28*y + 13*y^2)*G[1, 0, 1, r2, y])/(-1 + y)^2 + 
     (15*(13 - 28*y + 13*y^2)*G[1, 0, r1, 0, y])/(-1 + y)^2 - 
     (15*(13 - 28*y + 13*y^2)*G[1, 0, r1, r1, y])/(-1 + y)^2 - 
     (15*(13 - 28*y + 13*y^2)*G[1, 0, r1, r2, y])/(-1 + y)^2 + 
     (15*(13 - 28*y + 13*y^2)*G[1, 0, r2, 0, y])/(-1 + y)^2 - 
     (15*(13 - 28*y + 13*y^2)*G[1, 0, r2, r1, y])/(-1 + y)^2 - 
     (15*(13 - 28*y + 13*y^2)*G[1, 0, r2, r2, y])/(-1 + y)^2 + 
     (5*(13 - 28*y + 13*y^2)*G[1, 1, 0, r1, y])/(-1 + y)^2 + 
     (5*(13 - 28*y + 13*y^2)*G[1, 1, 0, r2, y])/(-1 + y)^2 + 
     (2*(13 - 28*y + 13*y^2)*G[1, 1, 1, r1, y])/(-1 + y)^2 + 
     (2*(13 - 28*y + 13*y^2)*G[1, 1, 1, r2, y])/(-1 + y)^2 + 
     (6*(13 - 28*y + 13*y^2)*G[1, 1, r1, 0, y])/(-1 + y)^2 - 
     (6*(13 - 28*y + 13*y^2)*G[1, 1, r1, r1, y])/(-1 + y)^2 - 
     (6*(13 - 28*y + 13*y^2)*G[1, 1, r1, r2, y])/(-1 + y)^2 + 
     (6*(13 - 28*y + 13*y^2)*G[1, 1, r2, 0, y])/(-1 + y)^2 - 
     (6*(13 - 28*y + 13*y^2)*G[1, 1, r2, r1, y])/(-1 + y)^2 - 
     (6*(13 - 28*y + 13*y^2)*G[1, 1, r2, r2, y])/(-1 + y)^2 + 
     (12*(13 - 28*y + 13*y^2)*G[1, r1, 0, 0, y])/(-1 + y)^2 - 
     (12*(13 - 28*y + 13*y^2)*G[1, r1, 0, r1, y])/(-1 + y)^2 - 
     (12*(13 - 28*y + 13*y^2)*G[1, r1, 0, r2, y])/(-1 + y)^2 + 
     (12*(13 - 28*y + 13*y^2)*G[1, r1, 1, 0, y])/(-1 + y)^2 - 
     (12*(13 - 28*y + 13*y^2)*G[1, r1, 1, r1, y])/(-1 + y)^2 - 
     (12*(13 - 28*y + 13*y^2)*G[1, r1, 1, r2, y])/(-1 + y)^2 - 
     (18*(13 - 28*y + 13*y^2)*G[1, r1, r1, 0, y])/(-1 + y)^2 + 
     (18*(13 - 28*y + 13*y^2)*G[1, r1, r1, r1, y])/(-1 + y)^2 + 
     (18*(13 - 28*y + 13*y^2)*G[1, r1, r1, r2, y])/(-1 + y)^2 - 
     (18*(13 - 28*y + 13*y^2)*G[1, r1, r2, 0, y])/(-1 + y)^2 + 
     (18*(13 - 28*y + 13*y^2)*G[1, r1, r2, r1, y])/(-1 + y)^2 + 
     (18*(13 - 28*y + 13*y^2)*G[1, r1, r2, r2, y])/(-1 + y)^2 + 
     (12*(13 - 28*y + 13*y^2)*G[1, r2, 0, 0, y])/(-1 + y)^2 - 
     (12*(13 - 28*y + 13*y^2)*G[1, r2, 0, r1, y])/(-1 + y)^2 - 
     (12*(13 - 28*y + 13*y^2)*G[1, r2, 0, r2, y])/(-1 + y)^2 + 
     (12*(13 - 28*y + 13*y^2)*G[1, r2, 1, 0, y])/(-1 + y)^2 - 
     (12*(13 - 28*y + 13*y^2)*G[1, r2, 1, r1, y])/(-1 + y)^2 - 
     (12*(13 - 28*y + 13*y^2)*G[1, r2, 1, r2, y])/(-1 + y)^2 - 
     (18*(13 - 28*y + 13*y^2)*G[1, r2, r1, 0, y])/(-1 + y)^2 + 
     (18*(13 - 28*y + 13*y^2)*G[1, r2, r1, r1, y])/(-1 + y)^2 + 
     (18*(13 - 28*y + 13*y^2)*G[1, r2, r1, r2, y])/(-1 + y)^2 - 
     (18*(13 - 28*y + 13*y^2)*G[1, r2, r2, 0, y])/(-1 + y)^2 + 
     (18*(13 - 28*y + 13*y^2)*G[1, r2, r2, r1, y])/(-1 + y)^2 + 
     (18*(13 - 28*y + 13*y^2)*G[1, r2, r2, r2, y])/(-1 + y)^2 - 
     (42*(1 - y + y^2)*G[r1, 0, 0, 0, y])/(-1 + y)^2 + 
     (42*(1 - y + y^2)*G[r1, 0, 0, r1, y])/(-1 + y)^2 + 
     (42*(1 - y + y^2)*G[r1, 0, 0, r2, y])/(-1 + y)^2 - 
     (60*(1 - y + y^2)*G[r1, 0, 1, 0, y])/(-1 + y)^2 + 
     (60*(1 - y + y^2)*G[r1, 0, 1, r1, y])/(-1 + y)^2 + 
     (60*(1 - y + y^2)*G[r1, 0, 1, r2, y])/(-1 + y)^2 + 
     (72*(1 - y + y^2)*G[r1, 0, r1, 0, y])/(-1 + y)^2 - 
     (72*(1 - y + y^2)*G[r1, 0, r1, r1, y])/(-1 + y)^2 - 
     (72*(1 - y + y^2)*G[r1, 0, r1, r2, y])/(-1 + y)^2 + 
     (72*(1 - y + y^2)*G[r1, 0, r2, 0, y])/(-1 + y)^2 - 
     (72*(1 - y + y^2)*G[r1, 0, r2, r1, y])/(-1 + y)^2 - 
     (72*(1 - y + y^2)*G[r1, 0, r2, r2, y])/(-1 + y)^2 - 
     (60*(1 - y + y^2)*G[r1, 1, 0, 0, y])/(-1 + y)^2 + 
     (60*(1 - y + y^2)*G[r1, 1, 0, r1, y])/(-1 + y)^2 + 
     (60*(1 - y + y^2)*G[r1, 1, 0, r2, y])/(-1 + y)^2 - 
     (24*(1 - y + y^2)*G[r1, 1, 1, 0, y])/(-1 + y)^2 + 
     (24*(1 - y + y^2)*G[r1, 1, 1, r1, y])/(-1 + y)^2 + 
     (24*(1 - y + y^2)*G[r1, 1, 1, r2, y])/(-1 + y)^2 + 
     (72*(1 - y + y^2)*G[r1, 1, r1, 0, y])/(-1 + y)^2 - 
     (72*(1 - y + y^2)*G[r1, 1, r1, r1, y])/(-1 + y)^2 - 
     (72*(1 - y + y^2)*G[r1, 1, r1, r2, y])/(-1 + y)^2 + 
     (72*(1 - y + y^2)*G[r1, 1, r2, 0, y])/(-1 + y)^2 - 
     (72*(1 - y + y^2)*G[r1, 1, r2, r1, y])/(-1 + y)^2 - 
     (72*(1 - y + y^2)*G[r1, 1, r2, r2, y])/(-1 + y)^2 + 
     (72*(1 - y + y^2)*G[r1, r1, 0, 0, y])/(-1 + y)^2 - 
     (72*(1 - y + y^2)*G[r1, r1, 0, r1, y])/(-1 + y)^2 - 
     (72*(1 - y + y^2)*G[r1, r1, 0, r2, y])/(-1 + y)^2 + 
     (72*(1 - y + y^2)*G[r1, r1, 1, 0, y])/(-1 + y)^2 - 
     (72*(1 - y + y^2)*G[r1, r1, 1, r1, y])/(-1 + y)^2 - 
     (72*(1 - y + y^2)*G[r1, r1, 1, r2, y])/(-1 + y)^2 - 
     (108*(1 - y + y^2)*G[r1, r1, r1, 0, y])/(-1 + y)^2 + 
     (108*(1 - y + y^2)*G[r1, r1, r1, r1, y])/(-1 + y)^2 + 
     (108*(1 - y + y^2)*G[r1, r1, r1, r2, y])/(-1 + y)^2 - 
     (108*(1 - y + y^2)*G[r1, r1, r2, 0, y])/(-1 + y)^2 + 
     (108*(1 - y + y^2)*G[r1, r1, r2, r1, y])/(-1 + y)^2 + 
     (108*(1 - y + y^2)*G[r1, r1, r2, r2, y])/(-1 + y)^2 + 
     (72*(1 - y + y^2)*G[r1, r2, 0, 0, y])/(-1 + y)^2 - 
     (72*(1 - y + y^2)*G[r1, r2, 0, r1, y])/(-1 + y)^2 - 
     (72*(1 - y + y^2)*G[r1, r2, 0, r2, y])/(-1 + y)^2 + 
     (72*(1 - y + y^2)*G[r1, r2, 1, 0, y])/(-1 + y)^2 - 
     (72*(1 - y + y^2)*G[r1, r2, 1, r1, y])/(-1 + y)^2 - 
     (72*(1 - y + y^2)*G[r1, r2, 1, r2, y])/(-1 + y)^2 - 
     (108*(1 - y + y^2)*G[r1, r2, r1, 0, y])/(-1 + y)^2 + 
     (108*(1 - y + y^2)*G[r1, r2, r1, r1, y])/(-1 + y)^2 + 
     (108*(1 - y + y^2)*G[r1, r2, r1, r2, y])/(-1 + y)^2 - 
     (108*(1 - y + y^2)*G[r1, r2, r2, 0, y])/(-1 + y)^2 + 
     (108*(1 - y + y^2)*G[r1, r2, r2, r1, y])/(-1 + y)^2 + 
     (108*(1 - y + y^2)*G[r1, r2, r2, r2, y])/(-1 + y)^2 - 
     (42*(1 - y + y^2)*G[r2, 0, 0, 0, y])/(-1 + y)^2 + 
     (42*(1 - y + y^2)*G[r2, 0, 0, r1, y])/(-1 + y)^2 + 
     (42*(1 - y + y^2)*G[r2, 0, 0, r2, y])/(-1 + y)^2 - 
     (60*(1 - y + y^2)*G[r2, 0, 1, 0, y])/(-1 + y)^2 + 
     (60*(1 - y + y^2)*G[r2, 0, 1, r1, y])/(-1 + y)^2 + 
     (60*(1 - y + y^2)*G[r2, 0, 1, r2, y])/(-1 + y)^2 + 
     (72*(1 - y + y^2)*G[r2, 0, r1, 0, y])/(-1 + y)^2 - 
     (72*(1 - y + y^2)*G[r2, 0, r1, r1, y])/(-1 + y)^2 - 
     (72*(1 - y + y^2)*G[r2, 0, r1, r2, y])/(-1 + y)^2 + 
     (72*(1 - y + y^2)*G[r2, 0, r2, 0, y])/(-1 + y)^2 - 
     (72*(1 - y + y^2)*G[r2, 0, r2, r1, y])/(-1 + y)^2 - 
     (72*(1 - y + y^2)*G[r2, 0, r2, r2, y])/(-1 + y)^2 - 
     (60*(1 - y + y^2)*G[r2, 1, 0, 0, y])/(-1 + y)^2 + 
     (60*(1 - y + y^2)*G[r2, 1, 0, r1, y])/(-1 + y)^2 + 
     (60*(1 - y + y^2)*G[r2, 1, 0, r2, y])/(-1 + y)^2 - 
     (24*(1 - y + y^2)*G[r2, 1, 1, 0, y])/(-1 + y)^2 + 
     (24*(1 - y + y^2)*G[r2, 1, 1, r1, y])/(-1 + y)^2 + 
     (24*(1 - y + y^2)*G[r2, 1, 1, r2, y])/(-1 + y)^2 + 
     (72*(1 - y + y^2)*G[r2, 1, r1, 0, y])/(-1 + y)^2 - 
     (72*(1 - y + y^2)*G[r2, 1, r1, r1, y])/(-1 + y)^2 - 
     (72*(1 - y + y^2)*G[r2, 1, r1, r2, y])/(-1 + y)^2 + 
     (72*(1 - y + y^2)*G[r2, 1, r2, 0, y])/(-1 + y)^2 - 
     (72*(1 - y + y^2)*G[r2, 1, r2, r1, y])/(-1 + y)^2 - 
     (72*(1 - y + y^2)*G[r2, 1, r2, r2, y])/(-1 + y)^2 + 
     (72*(1 - y + y^2)*G[r2, r1, 0, 0, y])/(-1 + y)^2 - 
     (72*(1 - y + y^2)*G[r2, r1, 0, r1, y])/(-1 + y)^2 - 
     (72*(1 - y + y^2)*G[r2, r1, 0, r2, y])/(-1 + y)^2 + 
     (72*(1 - y + y^2)*G[r2, r1, 1, 0, y])/(-1 + y)^2 - 
     (72*(1 - y + y^2)*G[r2, r1, 1, r1, y])/(-1 + y)^2 - 
     (72*(1 - y + y^2)*G[r2, r1, 1, r2, y])/(-1 + y)^2 - 
     (108*(1 - y + y^2)*G[r2, r1, r1, 0, y])/(-1 + y)^2 + 
     (108*(1 - y + y^2)*G[r2, r1, r1, r1, y])/(-1 + y)^2 + 
     (108*(1 - y + y^2)*G[r2, r1, r1, r2, y])/(-1 + y)^2 - 
     (108*(1 - y + y^2)*G[r2, r1, r2, 0, y])/(-1 + y)^2 + 
     (108*(1 - y + y^2)*G[r2, r1, r2, r1, y])/(-1 + y)^2 + 
     (108*(1 - y + y^2)*G[r2, r1, r2, r2, y])/(-1 + y)^2 + 
     (72*(1 - y + y^2)*G[r2, r2, 0, 0, y])/(-1 + y)^2 - 
     (72*(1 - y + y^2)*G[r2, r2, 0, r1, y])/(-1 + y)^2 - 
     (72*(1 - y + y^2)*G[r2, r2, 0, r2, y])/(-1 + y)^2 + 
     (72*(1 - y + y^2)*G[r2, r2, 1, 0, y])/(-1 + y)^2 - 
     (72*(1 - y + y^2)*G[r2, r2, 1, r1, y])/(-1 + y)^2 - 
     (72*(1 - y + y^2)*G[r2, r2, 1, r2, y])/(-1 + y)^2 - 
     (108*(1 - y + y^2)*G[r2, r2, r1, 0, y])/(-1 + y)^2 + 
     (108*(1 - y + y^2)*G[r2, r2, r1, r1, y])/(-1 + y)^2 + 
     (108*(1 - y + y^2)*G[r2, r2, r1, r2, y])/(-1 + y)^2 - 
     (108*(1 - y + y^2)*G[r2, r2, r2, 0, y])/(-1 + y)^2 + 
     (108*(1 - y + y^2)*G[r2, r2, r2, r1, y])/(-1 + y)^2 + 
     (108*(1 - y + y^2)*G[r2, r2, r2, r2, y])/(-1 + y)^2 - 
     (39*y*G[0, -1, -1, 0, r1, y])/(-1 + y)^2 - (39*y*G[0, -1, -1, 0, r2, y])/
      (-1 + y)^2 + (169*y*G[0, -1, 0, 0, r1, y])/(2*(-1 + y)^2) + 
     (169*y*G[0, -1, 0, 0, r2, y])/(2*(-1 + y)^2) + 
     (104*y*G[0, -1, 0, 1, r1, y])/(-1 + y)^2 + (104*y*G[0, -1, 0, 1, r2, y])/
      (-1 + y)^2 + (117*y*G[0, -1, 0, r1, 0, y])/(-1 + y)^2 - 
     (117*y*G[0, -1, 0, r1, r1, y])/(-1 + y)^2 - 
     (117*y*G[0, -1, 0, r1, r2, y])/(-1 + y)^2 + 
     (117*y*G[0, -1, 0, r2, 0, y])/(-1 + y)^2 - 
     (117*y*G[0, -1, 0, r2, r1, y])/(-1 + y)^2 - 
     (117*y*G[0, -1, 0, r2, r2, y])/(-1 + y)^2 - 
     (5*(26 + 39*y + 26*y^2)*G[0, 0, 0, 0, r1, y])/(4*(-1 + y)^2) - 
     (5*(26 + 39*y + 26*y^2)*G[0, 0, 0, 0, r2, y])/(4*(-1 + y)^2) - 
     (7*(7 + 12*y + 7*y^2)*G[0, 0, 0, 1, r1, y])/(-1 + y)^2 - 
     (7*(7 + 12*y + 7*y^2)*G[0, 0, 0, 1, r2, y])/(-1 + y)^2 - 
     (3*(19 + 27*y + 19*y^2)*G[0, 0, 0, r1, 0, y])/(-1 + y)^2 + 
     (3*(19 + 27*y + 19*y^2)*G[0, 0, 0, r1, r1, y])/(-1 + y)^2 + 
     (3*(19 + 27*y + 19*y^2)*G[0, 0, 0, r1, r2, y])/(-1 + y)^2 - 
     (3*(19 + 27*y + 19*y^2)*G[0, 0, 0, r2, 0, y])/(-1 + y)^2 + 
     (3*(19 + 27*y + 19*y^2)*G[0, 0, 0, r2, r1, y])/(-1 + y)^2 + 
     (3*(19 + 27*y + 19*y^2)*G[0, 0, 0, r2, r2, y])/(-1 + y)^2 - 
     (5*(11 + 30*y + 11*y^2)*G[0, 0, 1, 0, r1, y])/(-1 + y)^2 - 
     (5*(11 + 30*y + 11*y^2)*G[0, 0, 1, 0, r2, y])/(-1 + y)^2 - 
     (2*(11 + 30*y + 11*y^2)*G[0, 0, 1, 1, r1, y])/(-1 + y)^2 - 
     (2*(11 + 30*y + 11*y^2)*G[0, 0, 1, 1, r2, y])/(-1 + y)^2 - 
     (6*(11 + 30*y + 11*y^2)*G[0, 0, 1, r1, 0, y])/(-1 + y)^2 + 
     (6*(11 + 30*y + 11*y^2)*G[0, 0, 1, r1, r1, y])/(-1 + y)^2 + 
     (6*(11 + 30*y + 11*y^2)*G[0, 0, 1, r1, r2, y])/(-1 + y)^2 - 
     (6*(11 + 30*y + 11*y^2)*G[0, 0, 1, r2, 0, y])/(-1 + y)^2 + 
     (6*(11 + 30*y + 11*y^2)*G[0, 0, 1, r2, r1, y])/(-1 + y)^2 + 
     (6*(11 + 30*y + 11*y^2)*G[0, 0, 1, r2, r2, y])/(-1 + y)^2 - 
     (6*(10 + 19*y + 10*y^2)*G[0, 0, r1, 0, 0, y])/(-1 + y)^2 + 
     (6*(10 + 19*y + 10*y^2)*G[0, 0, r1, 0, r1, y])/(-1 + y)^2 + 
     (6*(10 + 19*y + 10*y^2)*G[0, 0, r1, 0, r2, y])/(-1 + y)^2 - 
     (6*(10 + 19*y + 10*y^2)*G[0, 0, r1, 1, 0, y])/(-1 + y)^2 + 
     (6*(10 + 19*y + 10*y^2)*G[0, 0, r1, 1, r1, y])/(-1 + y)^2 + 
     (6*(10 + 19*y + 10*y^2)*G[0, 0, r1, 1, r2, y])/(-1 + y)^2 + 
     (9*(10 + 19*y + 10*y^2)*G[0, 0, r1, r1, 0, y])/(-1 + y)^2 - 
     (9*(10 + 19*y + 10*y^2)*G[0, 0, r1, r1, r1, y])/(-1 + y)^2 - 
     (9*(10 + 19*y + 10*y^2)*G[0, 0, r1, r1, r2, y])/(-1 + y)^2 + 
     (9*(10 + 19*y + 10*y^2)*G[0, 0, r1, r2, 0, y])/(-1 + y)^2 - 
     (9*(10 + 19*y + 10*y^2)*G[0, 0, r1, r2, r1, y])/(-1 + y)^2 - 
     (9*(10 + 19*y + 10*y^2)*G[0, 0, r1, r2, r2, y])/(-1 + y)^2 - 
     (6*(10 + 19*y + 10*y^2)*G[0, 0, r2, 0, 0, y])/(-1 + y)^2 + 
     (6*(10 + 19*y + 10*y^2)*G[0, 0, r2, 0, r1, y])/(-1 + y)^2 + 
     (6*(10 + 19*y + 10*y^2)*G[0, 0, r2, 0, r2, y])/(-1 + y)^2 - 
     (6*(10 + 19*y + 10*y^2)*G[0, 0, r2, 1, 0, y])/(-1 + y)^2 + 
     (6*(10 + 19*y + 10*y^2)*G[0, 0, r2, 1, r1, y])/(-1 + y)^2 + 
     (6*(10 + 19*y + 10*y^2)*G[0, 0, r2, 1, r2, y])/(-1 + y)^2 + 
     (9*(10 + 19*y + 10*y^2)*G[0, 0, r2, r1, 0, y])/(-1 + y)^2 - 
     (9*(10 + 19*y + 10*y^2)*G[0, 0, r2, r1, r1, y])/(-1 + y)^2 - 
     (9*(10 + 19*y + 10*y^2)*G[0, 0, r2, r1, r2, y])/(-1 + y)^2 + 
     (9*(10 + 19*y + 10*y^2)*G[0, 0, r2, r2, 0, y])/(-1 + y)^2 - 
     (9*(10 + 19*y + 10*y^2)*G[0, 0, r2, r2, r1, y])/(-1 + y)^2 - 
     (9*(10 + 19*y + 10*y^2)*G[0, 0, r2, r2, r2, y])/(-1 + y)^2 + 
     ((-38 + 115*y - 38*y^2)*G[0, 1, 0, 0, r1, y])/(2*(-1 + y)^2) + 
     ((-38 + 115*y - 38*y^2)*G[0, 1, 0, 0, r2, y])/(2*(-1 + y)^2) - 
     22*G[0, 1, 0, 1, r1, y] - 22*G[0, 1, 0, 1, r2, y] - 
     30*G[0, 1, 0, r1, 0, y] + 30*G[0, 1, 0, r1, r1, y] + 
     30*G[0, 1, 0, r1, r2, y] - 30*G[0, 1, 0, r2, 0, y] + 
     30*G[0, 1, 0, r2, r1, y] + 30*G[0, 1, 0, r2, r2, y] - 
     10*G[0, 1, 1, 0, r1, y] - 10*G[0, 1, 1, 0, r2, y] - 
     4*G[0, 1, 1, 1, r1, y] - 4*G[0, 1, 1, 1, r2, y] - 
     12*G[0, 1, 1, r1, 0, y] + 12*G[0, 1, 1, r1, r1, y] + 
     12*G[0, 1, 1, r1, r2, y] - 12*G[0, 1, 1, r2, 0, y] + 
     12*G[0, 1, 1, r2, r1, y] + 12*G[0, 1, 1, r2, r2, y] - 
     24*G[0, 1, r1, 0, 0, y] + 24*G[0, 1, r1, 0, r1, y] + 
     24*G[0, 1, r1, 0, r2, y] - 24*G[0, 1, r1, 1, 0, y] + 
     24*G[0, 1, r1, 1, r1, y] + 24*G[0, 1, r1, 1, r2, y] + 
     36*G[0, 1, r1, r1, 0, y] - 36*G[0, 1, r1, r1, r1, y] - 
     36*G[0, 1, r1, r1, r2, y] + 36*G[0, 1, r1, r2, 0, y] - 
     36*G[0, 1, r1, r2, r1, y] - 36*G[0, 1, r1, r2, r2, y] - 
     24*G[0, 1, r2, 0, 0, y] + 24*G[0, 1, r2, 0, r1, y] + 
     24*G[0, 1, r2, 0, r2, y] - 24*G[0, 1, r2, 1, 0, y] + 
     24*G[0, 1, r2, 1, r1, y] + 24*G[0, 1, r2, 1, r2, y] + 
     36*G[0, 1, r2, r1, 0, y] - 36*G[0, 1, r2, r1, r1, y] - 
     36*G[0, 1, r2, r1, r2, y] + 36*G[0, 1, r2, r2, 0, y] - 
     36*G[0, 1, r2, r2, r1, y] - 36*G[0, 1, r2, r2, r2, y] - 
     42*G[0, r1, 0, 0, 0, y] + 42*G[0, r1, 0, 0, r1, y] + 
     42*G[0, r1, 0, 0, r2, y] - 60*G[0, r1, 0, 1, 0, y] + 
     60*G[0, r1, 0, 1, r1, y] + 60*G[0, r1, 0, 1, r2, y] + 
     72*G[0, r1, 0, r1, 0, y] - 72*G[0, r1, 0, r1, r1, y] - 
     72*G[0, r1, 0, r1, r2, y] + 72*G[0, r1, 0, r2, 0, y] - 
     72*G[0, r1, 0, r2, r1, y] - 72*G[0, r1, 0, r2, r2, y] - 
     60*G[0, r1, 1, 0, 0, y] + 60*G[0, r1, 1, 0, r1, y] + 
     60*G[0, r1, 1, 0, r2, y] - 24*G[0, r1, 1, 1, 0, y] + 
     24*G[0, r1, 1, 1, r1, y] + 24*G[0, r1, 1, 1, r2, y] + 
     72*G[0, r1, 1, r1, 0, y] - 72*G[0, r1, 1, r1, r1, y] - 
     72*G[0, r1, 1, r1, r2, y] + 72*G[0, r1, 1, r2, 0, y] - 
     72*G[0, r1, 1, r2, r1, y] - 72*G[0, r1, 1, r2, r2, y] + 
     72*G[0, r1, r1, 0, 0, y] - 72*G[0, r1, r1, 0, r1, y] - 
     72*G[0, r1, r1, 0, r2, y] + 72*G[0, r1, r1, 1, 0, y] - 
     72*G[0, r1, r1, 1, r1, y] - 72*G[0, r1, r1, 1, r2, y] - 
     108*G[0, r1, r1, r1, 0, y] + 108*G[0, r1, r1, r1, r1, y] + 
     108*G[0, r1, r1, r1, r2, y] - 108*G[0, r1, r1, r2, 0, y] + 
     108*G[0, r1, r1, r2, r1, y] + 108*G[0, r1, r1, r2, r2, y] + 
     72*G[0, r1, r2, 0, 0, y] - 72*G[0, r1, r2, 0, r1, y] - 
     72*G[0, r1, r2, 0, r2, y] + 72*G[0, r1, r2, 1, 0, y] - 
     72*G[0, r1, r2, 1, r1, y] - 72*G[0, r1, r2, 1, r2, y] - 
     108*G[0, r1, r2, r1, 0, y] + 108*G[0, r1, r2, r1, r1, y] + 
     108*G[0, r1, r2, r1, r2, y] - 108*G[0, r1, r2, r2, 0, y] + 
     108*G[0, r1, r2, r2, r1, y] + 108*G[0, r1, r2, r2, r2, y] - 
     42*G[0, r2, 0, 0, 0, y] + 42*G[0, r2, 0, 0, r1, y] + 
     42*G[0, r2, 0, 0, r2, y] - 60*G[0, r2, 0, 1, 0, y] + 
     60*G[0, r2, 0, 1, r1, y] + 60*G[0, r2, 0, 1, r2, y] + 
     72*G[0, r2, 0, r1, 0, y] - 72*G[0, r2, 0, r1, r1, y] - 
     72*G[0, r2, 0, r1, r2, y] + 72*G[0, r2, 0, r2, 0, y] - 
     72*G[0, r2, 0, r2, r1, y] - 72*G[0, r2, 0, r2, r2, y] - 
     60*G[0, r2, 1, 0, 0, y] + 60*G[0, r2, 1, 0, r1, y] + 
     60*G[0, r2, 1, 0, r2, y] - 24*G[0, r2, 1, 1, 0, y] + 
     24*G[0, r2, 1, 1, r1, y] + 24*G[0, r2, 1, 1, r2, y] + 
     72*G[0, r2, 1, r1, 0, y] - 72*G[0, r2, 1, r1, r1, y] - 
     72*G[0, r2, 1, r1, r2, y] + 72*G[0, r2, 1, r2, 0, y] - 
     72*G[0, r2, 1, r2, r1, y] - 72*G[0, r2, 1, r2, r2, y] + 
     72*G[0, r2, r1, 0, 0, y] - 72*G[0, r2, r1, 0, r1, y] - 
     72*G[0, r2, r1, 0, r2, y] + 72*G[0, r2, r1, 1, 0, y] - 
     72*G[0, r2, r1, 1, r1, y] - 72*G[0, r2, r1, 1, r2, y] - 
     108*G[0, r2, r1, r1, 0, y] + 108*G[0, r2, r1, r1, r1, y] + 
     108*G[0, r2, r1, r1, r2, y] - 108*G[0, r2, r1, r2, 0, y] + 
     108*G[0, r2, r1, r2, r1, y] + 108*G[0, r2, r1, r2, r2, y] + 
     72*G[0, r2, r2, 0, 0, y] - 72*G[0, r2, r2, 0, r1, y] - 
     72*G[0, r2, r2, 0, r2, y] + 72*G[0, r2, r2, 1, 0, y] - 
     72*G[0, r2, r2, 1, r1, y] - 72*G[0, r2, r2, 1, r2, y] - 
     108*G[0, r2, r2, r1, 0, y] + 108*G[0, r2, r2, r1, r1, y] + 
     108*G[0, r2, r2, r1, r2, y] - 108*G[0, r2, r2, r2, 0, y] + 
     108*G[0, r2, r2, r2, r1, y] + 108*G[0, r2, r2, r2, r2, y] + 
     (39*y*G[1, 0, -1, 0, r1, y])/(-1 + y)^2 + (39*y*G[1, 0, -1, 0, r2, y])/
      (-1 + y)^2 + (65*(1 - 3*y + y^2)*G[1, 0, 0, 0, r1, y])/(-1 + y)^2 + 
     (65*(1 - 3*y + y^2)*G[1, 0, 0, 0, r2, y])/(-1 + y)^2 + 
     (2*(49 - 150*y + 49*y^2)*G[1, 0, 0, 1, r1, y])/(-1 + y)^2 + 
     (2*(49 - 150*y + 49*y^2)*G[1, 0, 0, 1, r2, y])/(-1 + y)^2 + 
     (3*(38 - 115*y + 38*y^2)*G[1, 0, 0, r1, 0, y])/(-1 + y)^2 - 
     (3*(38 - 115*y + 38*y^2)*G[1, 0, 0, r1, r1, y])/(-1 + y)^2 - 
     (3*(38 - 115*y + 38*y^2)*G[1, 0, 0, r1, r2, y])/(-1 + y)^2 + 
     (3*(38 - 115*y + 38*y^2)*G[1, 0, 0, r2, 0, y])/(-1 + y)^2 - 
     (3*(38 - 115*y + 38*y^2)*G[1, 0, 0, r2, r1, y])/(-1 + y)^2 - 
     (3*(38 - 115*y + 38*y^2)*G[1, 0, 0, r2, r2, y])/(-1 + y)^2 + 
     110*G[1, 0, 1, 0, r1, y] + 110*G[1, 0, 1, 0, r2, y] + 
     44*G[1, 0, 1, 1, r1, y] + 44*G[1, 0, 1, 1, r2, y] + 
     132*G[1, 0, 1, r1, 0, y] - 132*G[1, 0, 1, r1, r1, y] - 
     132*G[1, 0, 1, r1, r2, y] + 132*G[1, 0, 1, r2, 0, y] - 
     132*G[1, 0, 1, r2, r1, y] - 132*G[1, 0, 1, r2, r2, y] + 
     120*G[1, 0, r1, 0, 0, y] - 120*G[1, 0, r1, 0, r1, y] - 
     120*G[1, 0, r1, 0, r2, y] + 120*G[1, 0, r1, 1, 0, y] - 
     120*G[1, 0, r1, 1, r1, y] - 120*G[1, 0, r1, 1, r2, y] - 
     180*G[1, 0, r1, r1, 0, y] + 180*G[1, 0, r1, r1, r1, y] + 
     180*G[1, 0, r1, r1, r2, y] - 180*G[1, 0, r1, r2, 0, y] + 
     180*G[1, 0, r1, r2, r1, y] + 180*G[1, 0, r1, r2, r2, y] + 
     120*G[1, 0, r2, 0, 0, y] - 120*G[1, 0, r2, 0, r1, y] - 
     120*G[1, 0, r2, 0, r2, y] + 120*G[1, 0, r2, 1, 0, y] - 
     120*G[1, 0, r2, 1, r1, y] - 120*G[1, 0, r2, 1, r2, y] - 
     180*G[1, 0, r2, r1, 0, y] + 180*G[1, 0, r2, r1, r1, y] + 
     180*G[1, 0, r2, r1, r2, y] - 180*G[1, 0, r2, r2, 0, y] + 
     180*G[1, 0, r2, r2, r1, y] + 180*G[1, 0, r2, r2, r2, y] + 
     ((38 - 115*y + 38*y^2)*G[1, 1, 0, 0, r1, y])/(-1 + y)^2 + 
     ((38 - 115*y + 38*y^2)*G[1, 1, 0, 0, r2, y])/(-1 + y)^2 + 
     44*G[1, 1, 0, 1, r1, y] + 44*G[1, 1, 0, 1, r2, y] + 
     60*G[1, 1, 0, r1, 0, y] - 60*G[1, 1, 0, r1, r1, y] - 
     60*G[1, 1, 0, r1, r2, y] + 60*G[1, 1, 0, r2, 0, y] - 
     60*G[1, 1, 0, r2, r1, y] - 60*G[1, 1, 0, r2, r2, y] + 
     20*G[1, 1, 1, 0, r1, y] + 20*G[1, 1, 1, 0, r2, y] + 
     8*G[1, 1, 1, 1, r1, y] + 8*G[1, 1, 1, 1, r2, y] + 
     24*G[1, 1, 1, r1, 0, y] - 24*G[1, 1, 1, r1, r1, y] - 
     24*G[1, 1, 1, r1, r2, y] + 24*G[1, 1, 1, r2, 0, y] - 
     24*G[1, 1, 1, r2, r1, y] - 24*G[1, 1, 1, r2, r2, y] + 
     48*G[1, 1, r1, 0, 0, y] - 48*G[1, 1, r1, 0, r1, y] - 
     48*G[1, 1, r1, 0, r2, y] + 48*G[1, 1, r1, 1, 0, y] - 
     48*G[1, 1, r1, 1, r1, y] - 48*G[1, 1, r1, 1, r2, y] - 
     72*G[1, 1, r1, r1, 0, y] + 72*G[1, 1, r1, r1, r1, y] + 
     72*G[1, 1, r1, r1, r2, y] - 72*G[1, 1, r1, r2, 0, y] + 
     72*G[1, 1, r1, r2, r1, y] + 72*G[1, 1, r1, r2, r2, y] + 
     48*G[1, 1, r2, 0, 0, y] - 48*G[1, 1, r2, 0, r1, y] - 
     48*G[1, 1, r2, 0, r2, y] + 48*G[1, 1, r2, 1, 0, y] - 
     48*G[1, 1, r2, 1, r1, y] - 48*G[1, 1, r2, 1, r2, y] - 
     72*G[1, 1, r2, r1, 0, y] + 72*G[1, 1, r2, r1, r1, y] + 
     72*G[1, 1, r2, r1, r2, y] - 72*G[1, 1, r2, r2, 0, y] + 
     72*G[1, 1, r2, r2, r1, y] + 72*G[1, 1, r2, r2, r2, y] + 
     84*G[1, r1, 0, 0, 0, y] - 84*G[1, r1, 0, 0, r1, y] - 
     84*G[1, r1, 0, 0, r2, y] + 120*G[1, r1, 0, 1, 0, y] - 
     120*G[1, r1, 0, 1, r1, y] - 120*G[1, r1, 0, 1, r2, y] - 
     144*G[1, r1, 0, r1, 0, y] + 144*G[1, r1, 0, r1, r1, y] + 
     144*G[1, r1, 0, r1, r2, y] - 144*G[1, r1, 0, r2, 0, y] + 
     144*G[1, r1, 0, r2, r1, y] + 144*G[1, r1, 0, r2, r2, y] + 
     120*G[1, r1, 1, 0, 0, y] - 120*G[1, r1, 1, 0, r1, y] - 
     120*G[1, r1, 1, 0, r2, y] + 48*G[1, r1, 1, 1, 0, y] - 
     48*G[1, r1, 1, 1, r1, y] - 48*G[1, r1, 1, 1, r2, y] - 
     144*G[1, r1, 1, r1, 0, y] + 144*G[1, r1, 1, r1, r1, y] + 
     144*G[1, r1, 1, r1, r2, y] - 144*G[1, r1, 1, r2, 0, y] + 
     144*G[1, r1, 1, r2, r1, y] + 144*G[1, r1, 1, r2, r2, y] - 
     144*G[1, r1, r1, 0, 0, y] + 144*G[1, r1, r1, 0, r1, y] + 
     144*G[1, r1, r1, 0, r2, y] - 144*G[1, r1, r1, 1, 0, y] + 
     144*G[1, r1, r1, 1, r1, y] + 144*G[1, r1, r1, 1, r2, y] + 
     216*G[1, r1, r1, r1, 0, y] - 216*G[1, r1, r1, r1, r1, y] - 
     216*G[1, r1, r1, r1, r2, y] + 216*G[1, r1, r1, r2, 0, y] - 
     216*G[1, r1, r1, r2, r1, y] - 216*G[1, r1, r1, r2, r2, y] - 
     144*G[1, r1, r2, 0, 0, y] + 144*G[1, r1, r2, 0, r1, y] + 
     144*G[1, r1, r2, 0, r2, y] - 144*G[1, r1, r2, 1, 0, y] + 
     144*G[1, r1, r2, 1, r1, y] + 144*G[1, r1, r2, 1, r2, y] + 
     216*G[1, r1, r2, r1, 0, y] - 216*G[1, r1, r2, r1, r1, y] - 
     216*G[1, r1, r2, r1, r2, y] + 216*G[1, r1, r2, r2, 0, y] - 
     216*G[1, r1, r2, r2, r1, y] - 216*G[1, r1, r2, r2, r2, y] + 
     84*G[1, r2, 0, 0, 0, y] - 84*G[1, r2, 0, 0, r1, y] - 
     84*G[1, r2, 0, 0, r2, y] + 120*G[1, r2, 0, 1, 0, y] - 
     120*G[1, r2, 0, 1, r1, y] - 120*G[1, r2, 0, 1, r2, y] - 
     144*G[1, r2, 0, r1, 0, y] + 144*G[1, r2, 0, r1, r1, y] + 
     144*G[1, r2, 0, r1, r2, y] - 144*G[1, r2, 0, r2, 0, y] + 
     144*G[1, r2, 0, r2, r1, y] + 144*G[1, r2, 0, r2, r2, y] + 
     120*G[1, r2, 1, 0, 0, y] - 120*G[1, r2, 1, 0, r1, y] - 
     120*G[1, r2, 1, 0, r2, y] + 48*G[1, r2, 1, 1, 0, y] - 
     48*G[1, r2, 1, 1, r1, y] - 48*G[1, r2, 1, 1, r2, y] - 
     144*G[1, r2, 1, r1, 0, y] + 144*G[1, r2, 1, r1, r1, y] + 
     144*G[1, r2, 1, r1, r2, y] - 144*G[1, r2, 1, r2, 0, y] + 
     144*G[1, r2, 1, r2, r1, y] + 144*G[1, r2, 1, r2, r2, y] - 
     144*G[1, r2, r1, 0, 0, y] + 144*G[1, r2, r1, 0, r1, y] + 
     144*G[1, r2, r1, 0, r2, y] - 144*G[1, r2, r1, 1, 0, y] + 
     144*G[1, r2, r1, 1, r1, y] + 144*G[1, r2, r1, 1, r2, y] + 
     216*G[1, r2, r1, r1, 0, y] - 216*G[1, r2, r1, r1, r1, y] - 
     216*G[1, r2, r1, r1, r2, y] + 216*G[1, r2, r1, r2, 0, y] - 
     216*G[1, r2, r1, r2, r1, y] - 216*G[1, r2, r1, r2, r2, y] - 
     144*G[1, r2, r2, 0, 0, y] + 144*G[1, r2, r2, 0, r1, y] + 
     144*G[1, r2, r2, 0, r2, y] - 144*G[1, r2, r2, 1, 0, y] + 
     144*G[1, r2, r2, 1, r1, y] + 144*G[1, r2, r2, 1, r2, y] + 
     216*G[1, r2, r2, r1, 0, y] - 216*G[1, r2, r2, r1, r1, y] - 
     216*G[1, r2, r2, r1, r2, y] + 216*G[1, r2, r2, r2, 0, y] - 
     216*G[1, r2, r2, r2, r1, y] - 216*G[1, r2, r2, r2, r2, y] + 
     (12*y*G[0, -1, -1, -1, 0, r1, y])/(-1 + y)^2 + 
     (12*y*G[0, -1, -1, -1, 0, r2, y])/(-1 + y)^2 - 
     (26*y*G[0, -1, -1, 0, 0, r1, y])/(-1 + y)^2 - 
     (26*y*G[0, -1, -1, 0, 0, r2, y])/(-1 + y)^2 - 
     (32*y*G[0, -1, -1, 0, 1, r1, y])/(-1 + y)^2 - 
     (32*y*G[0, -1, -1, 0, 1, r2, y])/(-1 + y)^2 - 
     (36*y*G[0, -1, -1, 0, r1, 0, y])/(-1 + y)^2 + 
     (36*y*G[0, -1, -1, 0, r1, r1, y])/(-1 + y)^2 + 
     (36*y*G[0, -1, -1, 0, r1, r2, y])/(-1 + y)^2 - 
     (36*y*G[0, -1, -1, 0, r2, 0, y])/(-1 + y)^2 + 
     (36*y*G[0, -1, -1, 0, r2, r1, y])/(-1 + y)^2 + 
     (36*y*G[0, -1, -1, 0, r2, r2, y])/(-1 + y)^2 - 
     (6*y*G[0, -1, 0, -1, 0, r1, y])/(-1 + y)^2 - 
     (6*y*G[0, -1, 0, -1, 0, r2, y])/(-1 + y)^2 + 
     (45*y*G[0, -1, 0, 0, 0, r1, y])/(-1 + y)^2 + 
     (45*y*G[0, -1, 0, 0, 0, r2, y])/(-1 + y)^2 + 
     (72*y*G[0, -1, 0, 0, 1, r1, y])/(-1 + y)^2 + 
     (72*y*G[0, -1, 0, 0, 1, r2, y])/(-1 + y)^2 + 
     (78*y*G[0, -1, 0, 0, r1, 0, y])/(-1 + y)^2 - 
     (78*y*G[0, -1, 0, 0, r1, r1, y])/(-1 + y)^2 - 
     (78*y*G[0, -1, 0, 0, r1, r2, y])/(-1 + y)^2 + 
     (78*y*G[0, -1, 0, 0, r2, 0, y])/(-1 + y)^2 - 
     (78*y*G[0, -1, 0, 0, r2, r1, y])/(-1 + y)^2 - 
     (78*y*G[0, -1, 0, 0, r2, r2, y])/(-1 + y)^2 + 
     (80*y*G[0, -1, 0, 1, 0, r1, y])/(-1 + y)^2 + 
     (80*y*G[0, -1, 0, 1, 0, r2, y])/(-1 + y)^2 + 
     (32*y*G[0, -1, 0, 1, 1, r1, y])/(-1 + y)^2 + 
     (32*y*G[0, -1, 0, 1, 1, r2, y])/(-1 + y)^2 + 
     (96*y*G[0, -1, 0, 1, r1, 0, y])/(-1 + y)^2 - 
     (96*y*G[0, -1, 0, 1, r1, r1, y])/(-1 + y)^2 - 
     (96*y*G[0, -1, 0, 1, r1, r2, y])/(-1 + y)^2 + 
     (96*y*G[0, -1, 0, 1, r2, 0, y])/(-1 + y)^2 - 
     (96*y*G[0, -1, 0, 1, r2, r1, y])/(-1 + y)^2 - 
     (96*y*G[0, -1, 0, 1, r2, r2, y])/(-1 + y)^2 + 
     (72*y*G[0, -1, 0, r1, 0, 0, y])/(-1 + y)^2 - 
     (72*y*G[0, -1, 0, r1, 0, r1, y])/(-1 + y)^2 - 
     (72*y*G[0, -1, 0, r1, 0, r2, y])/(-1 + y)^2 + 
     (72*y*G[0, -1, 0, r1, 1, 0, y])/(-1 + y)^2 - 
     (72*y*G[0, -1, 0, r1, 1, r1, y])/(-1 + y)^2 - 
     (72*y*G[0, -1, 0, r1, 1, r2, y])/(-1 + y)^2 - 
     (108*y*G[0, -1, 0, r1, r1, 0, y])/(-1 + y)^2 + 
     (108*y*G[0, -1, 0, r1, r1, r1, y])/(-1 + y)^2 + 
     (108*y*G[0, -1, 0, r1, r1, r2, y])/(-1 + y)^2 - 
     (108*y*G[0, -1, 0, r1, r2, 0, y])/(-1 + y)^2 + 
     (108*y*G[0, -1, 0, r1, r2, r1, y])/(-1 + y)^2 + 
     (108*y*G[0, -1, 0, r1, r2, r2, y])/(-1 + y)^2 + 
     (72*y*G[0, -1, 0, r2, 0, 0, y])/(-1 + y)^2 - 
     (72*y*G[0, -1, 0, r2, 0, r1, y])/(-1 + y)^2 - 
     (72*y*G[0, -1, 0, r2, 0, r2, y])/(-1 + y)^2 + 
     (72*y*G[0, -1, 0, r2, 1, 0, y])/(-1 + y)^2 - 
     (72*y*G[0, -1, 0, r2, 1, r1, y])/(-1 + y)^2 - 
     (72*y*G[0, -1, 0, r2, 1, r2, y])/(-1 + y)^2 - 
     (108*y*G[0, -1, 0, r2, r1, 0, y])/(-1 + y)^2 + 
     (108*y*G[0, -1, 0, r2, r1, r1, y])/(-1 + y)^2 + 
     (108*y*G[0, -1, 0, r2, r1, r2, y])/(-1 + y)^2 - 
     (108*y*G[0, -1, 0, r2, r2, 0, y])/(-1 + y)^2 + 
     (108*y*G[0, -1, 0, r2, r2, r1, y])/(-1 + y)^2 + 
     (108*y*G[0, -1, 0, r2, r2, r2, y])/(-1 + y)^2 + 
     (3*y*G[0, 0, 0, -1, 0, r1, y])/(-1 + y)^2 + 
     (3*y*G[0, 0, 0, -1, 0, r2, y])/(-1 + y)^2 - 
     (55*y*G[0, 0, 0, 0, 0, r1, y])/(-1 + y)^2 - 
     (55*y*G[0, 0, 0, 0, 0, r2, y])/(-1 + y)^2 - 
     (100*y*G[0, 0, 0, 0, 1, r1, y])/(-1 + y)^2 - 
     (100*y*G[0, 0, 0, 0, 1, r2, y])/(-1 + y)^2 - 
     (105*y*G[0, 0, 0, 0, r1, 0, y])/(-1 + y)^2 + 
     (105*y*G[0, 0, 0, 0, r1, r1, y])/(-1 + y)^2 + 
     (105*y*G[0, 0, 0, 0, r1, r2, y])/(-1 + y)^2 - 
     (105*y*G[0, 0, 0, 0, r2, 0, y])/(-1 + y)^2 + 
     (105*y*G[0, 0, 0, 0, r2, r1, y])/(-1 + y)^2 + 
     (105*y*G[0, 0, 0, 0, r2, r2, y])/(-1 + y)^2 - 
     (140*y*G[0, 0, 0, 1, 0, r1, y])/(-1 + y)^2 - 
     (140*y*G[0, 0, 0, 1, 0, r2, y])/(-1 + y)^2 - 
     (56*y*G[0, 0, 0, 1, 1, r1, y])/(-1 + y)^2 - 
     (56*y*G[0, 0, 0, 1, 1, r2, y])/(-1 + y)^2 - 
     (168*y*G[0, 0, 0, 1, r1, 0, y])/(-1 + y)^2 + 
     (168*y*G[0, 0, 0, 1, r1, r1, y])/(-1 + y)^2 + 
     (168*y*G[0, 0, 0, 1, r1, r2, y])/(-1 + y)^2 - 
     (168*y*G[0, 0, 0, 1, r2, 0, y])/(-1 + y)^2 + 
     (168*y*G[0, 0, 0, 1, r2, r1, y])/(-1 + y)^2 + 
     (168*y*G[0, 0, 0, 1, r2, r2, y])/(-1 + y)^2 - 
     (120*y*G[0, 0, 0, r1, 0, 0, y])/(-1 + y)^2 + 
     (120*y*G[0, 0, 0, r1, 0, r1, y])/(-1 + y)^2 + 
     (120*y*G[0, 0, 0, r1, 0, r2, y])/(-1 + y)^2 - 
     (120*y*G[0, 0, 0, r1, 1, 0, y])/(-1 + y)^2 + 
     (120*y*G[0, 0, 0, r1, 1, r1, y])/(-1 + y)^2 + 
     (120*y*G[0, 0, 0, r1, 1, r2, y])/(-1 + y)^2 + 
     (180*y*G[0, 0, 0, r1, r1, 0, y])/(-1 + y)^2 - 
     (180*y*G[0, 0, 0, r1, r1, r1, y])/(-1 + y)^2 - 
     (180*y*G[0, 0, 0, r1, r1, r2, y])/(-1 + y)^2 + 
     (180*y*G[0, 0, 0, r1, r2, 0, y])/(-1 + y)^2 - 
     (180*y*G[0, 0, 0, r1, r2, r1, y])/(-1 + y)^2 - 
     (180*y*G[0, 0, 0, r1, r2, r2, y])/(-1 + y)^2 - 
     (120*y*G[0, 0, 0, r2, 0, 0, y])/(-1 + y)^2 + 
     (120*y*G[0, 0, 0, r2, 0, r1, y])/(-1 + y)^2 + 
     (120*y*G[0, 0, 0, r2, 0, r2, y])/(-1 + y)^2 - 
     (120*y*G[0, 0, 0, r2, 1, 0, y])/(-1 + y)^2 + 
     (120*y*G[0, 0, 0, r2, 1, r1, y])/(-1 + y)^2 + 
     (120*y*G[0, 0, 0, r2, 1, r2, y])/(-1 + y)^2 + 
     (180*y*G[0, 0, 0, r2, r1, 0, y])/(-1 + y)^2 - 
     (180*y*G[0, 0, 0, r2, r1, r1, y])/(-1 + y)^2 - 
     (180*y*G[0, 0, 0, r2, r1, r2, y])/(-1 + y)^2 + 
     (180*y*G[0, 0, 0, r2, r2, 0, y])/(-1 + y)^2 - 
     (180*y*G[0, 0, 0, r2, r2, r1, y])/(-1 + y)^2 - 
     (180*y*G[0, 0, 0, r2, r2, r2, y])/(-1 + y)^2 - 
     (155*y*G[0, 0, 1, 0, 0, r1, y])/(-1 + y)^2 - 
     (155*y*G[0, 0, 1, 0, 0, r2, y])/(-1 + y)^2 - 
     (176*y*G[0, 0, 1, 0, 1, r1, y])/(-1 + y)^2 - 
     (176*y*G[0, 0, 1, 0, 1, r2, y])/(-1 + y)^2 - 
     (240*y*G[0, 0, 1, 0, r1, 0, y])/(-1 + y)^2 + 
     (240*y*G[0, 0, 1, 0, r1, r1, y])/(-1 + y)^2 + 
     (240*y*G[0, 0, 1, 0, r1, r2, y])/(-1 + y)^2 - 
     (240*y*G[0, 0, 1, 0, r2, 0, y])/(-1 + y)^2 + 
     (240*y*G[0, 0, 1, 0, r2, r1, y])/(-1 + y)^2 + 
     (240*y*G[0, 0, 1, 0, r2, r2, y])/(-1 + y)^2 - 
     (80*y*G[0, 0, 1, 1, 0, r1, y])/(-1 + y)^2 - 
     (80*y*G[0, 0, 1, 1, 0, r2, y])/(-1 + y)^2 - 
     (32*y*G[0, 0, 1, 1, 1, r1, y])/(-1 + y)^2 - 
     (32*y*G[0, 0, 1, 1, 1, r2, y])/(-1 + y)^2 - 
     (96*y*G[0, 0, 1, 1, r1, 0, y])/(-1 + y)^2 + 
     (96*y*G[0, 0, 1, 1, r1, r1, y])/(-1 + y)^2 + 
     (96*y*G[0, 0, 1, 1, r1, r2, y])/(-1 + y)^2 - 
     (96*y*G[0, 0, 1, 1, r2, 0, y])/(-1 + y)^2 + 
     (96*y*G[0, 0, 1, 1, r2, r1, y])/(-1 + y)^2 + 
     (96*y*G[0, 0, 1, 1, r2, r2, y])/(-1 + y)^2 - 
     (192*y*G[0, 0, 1, r1, 0, 0, y])/(-1 + y)^2 + 
     (192*y*G[0, 0, 1, r1, 0, r1, y])/(-1 + y)^2 + 
     (192*y*G[0, 0, 1, r1, 0, r2, y])/(-1 + y)^2 - 
     (192*y*G[0, 0, 1, r1, 1, 0, y])/(-1 + y)^2 + 
     (192*y*G[0, 0, 1, r1, 1, r1, y])/(-1 + y)^2 + 
     (192*y*G[0, 0, 1, r1, 1, r2, y])/(-1 + y)^2 + 
     (288*y*G[0, 0, 1, r1, r1, 0, y])/(-1 + y)^2 - 
     (288*y*G[0, 0, 1, r1, r1, r1, y])/(-1 + y)^2 - 
     (288*y*G[0, 0, 1, r1, r1, r2, y])/(-1 + y)^2 + 
     (288*y*G[0, 0, 1, r1, r2, 0, y])/(-1 + y)^2 - 
     (288*y*G[0, 0, 1, r1, r2, r1, y])/(-1 + y)^2 - 
     (288*y*G[0, 0, 1, r1, r2, r2, y])/(-1 + y)^2 - 
     (192*y*G[0, 0, 1, r2, 0, 0, y])/(-1 + y)^2 + 
     (192*y*G[0, 0, 1, r2, 0, r1, y])/(-1 + y)^2 + 
     (192*y*G[0, 0, 1, r2, 0, r2, y])/(-1 + y)^2 - 
     (192*y*G[0, 0, 1, r2, 1, 0, y])/(-1 + y)^2 + 
     (192*y*G[0, 0, 1, r2, 1, r1, y])/(-1 + y)^2 + 
     (192*y*G[0, 0, 1, r2, 1, r2, y])/(-1 + y)^2 + 
     (288*y*G[0, 0, 1, r2, r1, 0, y])/(-1 + y)^2 - 
     (288*y*G[0, 0, 1, r2, r1, r1, y])/(-1 + y)^2 - 
     (288*y*G[0, 0, 1, r2, r1, r2, y])/(-1 + y)^2 + 
     (288*y*G[0, 0, 1, r2, r2, 0, y])/(-1 + y)^2 - 
     (288*y*G[0, 0, 1, r2, r2, r1, y])/(-1 + y)^2 - 
     (288*y*G[0, 0, 1, r2, r2, r2, y])/(-1 + y)^2 - 
     (126*y*G[0, 0, r1, 0, 0, 0, y])/(-1 + y)^2 + 
     (126*y*G[0, 0, r1, 0, 0, r1, y])/(-1 + y)^2 + 
     (126*y*G[0, 0, r1, 0, 0, r2, y])/(-1 + y)^2 - 
     (180*y*G[0, 0, r1, 0, 1, 0, y])/(-1 + y)^2 + 
     (180*y*G[0, 0, r1, 0, 1, r1, y])/(-1 + y)^2 + 
     (180*y*G[0, 0, r1, 0, 1, r2, y])/(-1 + y)^2 + 
     (216*y*G[0, 0, r1, 0, r1, 0, y])/(-1 + y)^2 - 
     (216*y*G[0, 0, r1, 0, r1, r1, y])/(-1 + y)^2 - 
     (216*y*G[0, 0, r1, 0, r1, r2, y])/(-1 + y)^2 + 
     (216*y*G[0, 0, r1, 0, r2, 0, y])/(-1 + y)^2 - 
     (216*y*G[0, 0, r1, 0, r2, r1, y])/(-1 + y)^2 - 
     (216*y*G[0, 0, r1, 0, r2, r2, y])/(-1 + y)^2 - 
     (180*y*G[0, 0, r1, 1, 0, 0, y])/(-1 + y)^2 + 
     (180*y*G[0, 0, r1, 1, 0, r1, y])/(-1 + y)^2 + 
     (180*y*G[0, 0, r1, 1, 0, r2, y])/(-1 + y)^2 - 
     (72*y*G[0, 0, r1, 1, 1, 0, y])/(-1 + y)^2 + 
     (72*y*G[0, 0, r1, 1, 1, r1, y])/(-1 + y)^2 + 
     (72*y*G[0, 0, r1, 1, 1, r2, y])/(-1 + y)^2 + 
     (216*y*G[0, 0, r1, 1, r1, 0, y])/(-1 + y)^2 - 
     (216*y*G[0, 0, r1, 1, r1, r1, y])/(-1 + y)^2 - 
     (216*y*G[0, 0, r1, 1, r1, r2, y])/(-1 + y)^2 + 
     (216*y*G[0, 0, r1, 1, r2, 0, y])/(-1 + y)^2 - 
     (216*y*G[0, 0, r1, 1, r2, r1, y])/(-1 + y)^2 - 
     (216*y*G[0, 0, r1, 1, r2, r2, y])/(-1 + y)^2 + 
     (216*y*G[0, 0, r1, r1, 0, 0, y])/(-1 + y)^2 - 
     (216*y*G[0, 0, r1, r1, 0, r1, y])/(-1 + y)^2 - 
     (216*y*G[0, 0, r1, r1, 0, r2, y])/(-1 + y)^2 + 
     (216*y*G[0, 0, r1, r1, 1, 0, y])/(-1 + y)^2 - 
     (216*y*G[0, 0, r1, r1, 1, r1, y])/(-1 + y)^2 - 
     (216*y*G[0, 0, r1, r1, 1, r2, y])/(-1 + y)^2 - 
     (324*y*G[0, 0, r1, r1, r1, 0, y])/(-1 + y)^2 + 
     (324*y*G[0, 0, r1, r1, r1, r1, y])/(-1 + y)^2 + 
     (324*y*G[0, 0, r1, r1, r1, r2, y])/(-1 + y)^2 - 
     (324*y*G[0, 0, r1, r1, r2, 0, y])/(-1 + y)^2 + 
     (324*y*G[0, 0, r1, r1, r2, r1, y])/(-1 + y)^2 + 
     (324*y*G[0, 0, r1, r1, r2, r2, y])/(-1 + y)^2 + 
     (216*y*G[0, 0, r1, r2, 0, 0, y])/(-1 + y)^2 - 
     (216*y*G[0, 0, r1, r2, 0, r1, y])/(-1 + y)^2 - 
     (216*y*G[0, 0, r1, r2, 0, r2, y])/(-1 + y)^2 + 
     (216*y*G[0, 0, r1, r2, 1, 0, y])/(-1 + y)^2 - 
     (216*y*G[0, 0, r1, r2, 1, r1, y])/(-1 + y)^2 - 
     (216*y*G[0, 0, r1, r2, 1, r2, y])/(-1 + y)^2 - 
     (324*y*G[0, 0, r1, r2, r1, 0, y])/(-1 + y)^2 + 
     (324*y*G[0, 0, r1, r2, r1, r1, y])/(-1 + y)^2 + 
     (324*y*G[0, 0, r1, r2, r1, r2, y])/(-1 + y)^2 - 
     (324*y*G[0, 0, r1, r2, r2, 0, y])/(-1 + y)^2 + 
     (324*y*G[0, 0, r1, r2, r2, r1, y])/(-1 + y)^2 + 
     (324*y*G[0, 0, r1, r2, r2, r2, y])/(-1 + y)^2 - 
     (126*y*G[0, 0, r2, 0, 0, 0, y])/(-1 + y)^2 + 
     (126*y*G[0, 0, r2, 0, 0, r1, y])/(-1 + y)^2 + 
     (126*y*G[0, 0, r2, 0, 0, r2, y])/(-1 + y)^2 - 
     (180*y*G[0, 0, r2, 0, 1, 0, y])/(-1 + y)^2 + 
     (180*y*G[0, 0, r2, 0, 1, r1, y])/(-1 + y)^2 + 
     (180*y*G[0, 0, r2, 0, 1, r2, y])/(-1 + y)^2 + 
     (216*y*G[0, 0, r2, 0, r1, 0, y])/(-1 + y)^2 - 
     (216*y*G[0, 0, r2, 0, r1, r1, y])/(-1 + y)^2 - 
     (216*y*G[0, 0, r2, 0, r1, r2, y])/(-1 + y)^2 + 
     (216*y*G[0, 0, r2, 0, r2, 0, y])/(-1 + y)^2 - 
     (216*y*G[0, 0, r2, 0, r2, r1, y])/(-1 + y)^2 - 
     (216*y*G[0, 0, r2, 0, r2, r2, y])/(-1 + y)^2 - 
     (180*y*G[0, 0, r2, 1, 0, 0, y])/(-1 + y)^2 + 
     (180*y*G[0, 0, r2, 1, 0, r1, y])/(-1 + y)^2 + 
     (180*y*G[0, 0, r2, 1, 0, r2, y])/(-1 + y)^2 - 
     (72*y*G[0, 0, r2, 1, 1, 0, y])/(-1 + y)^2 + 
     (72*y*G[0, 0, r2, 1, 1, r1, y])/(-1 + y)^2 + 
     (72*y*G[0, 0, r2, 1, 1, r2, y])/(-1 + y)^2 + 
     (216*y*G[0, 0, r2, 1, r1, 0, y])/(-1 + y)^2 - 
     (216*y*G[0, 0, r2, 1, r1, r1, y])/(-1 + y)^2 - 
     (216*y*G[0, 0, r2, 1, r1, r2, y])/(-1 + y)^2 + 
     (216*y*G[0, 0, r2, 1, r2, 0, y])/(-1 + y)^2 - 
     (216*y*G[0, 0, r2, 1, r2, r1, y])/(-1 + y)^2 - 
     (216*y*G[0, 0, r2, 1, r2, r2, y])/(-1 + y)^2 + 
     (216*y*G[0, 0, r2, r1, 0, 0, y])/(-1 + y)^2 - 
     (216*y*G[0, 0, r2, r1, 0, r1, y])/(-1 + y)^2 - 
     (216*y*G[0, 0, r2, r1, 0, r2, y])/(-1 + y)^2 + 
     (216*y*G[0, 0, r2, r1, 1, 0, y])/(-1 + y)^2 - 
     (216*y*G[0, 0, r2, r1, 1, r1, y])/(-1 + y)^2 - 
     (216*y*G[0, 0, r2, r1, 1, r2, y])/(-1 + y)^2 - 
     (324*y*G[0, 0, r2, r1, r1, 0, y])/(-1 + y)^2 + 
     (324*y*G[0, 0, r2, r1, r1, r1, y])/(-1 + y)^2 + 
     (324*y*G[0, 0, r2, r1, r1, r2, y])/(-1 + y)^2 - 
     (324*y*G[0, 0, r2, r1, r2, 0, y])/(-1 + y)^2 + 
     (324*y*G[0, 0, r2, r1, r2, r1, y])/(-1 + y)^2 + 
     (324*y*G[0, 0, r2, r1, r2, r2, y])/(-1 + y)^2 + 
     (216*y*G[0, 0, r2, r2, 0, 0, y])/(-1 + y)^2 - 
     (216*y*G[0, 0, r2, r2, 0, r1, y])/(-1 + y)^2 - 
     (216*y*G[0, 0, r2, r2, 0, r2, y])/(-1 + y)^2 + 
     (216*y*G[0, 0, r2, r2, 1, 0, y])/(-1 + y)^2 - 
     (216*y*G[0, 0, r2, r2, 1, r1, y])/(-1 + y)^2 - 
     (216*y*G[0, 0, r2, r2, 1, r2, y])/(-1 + y)^2 - 
     (324*y*G[0, 0, r2, r2, r1, 0, y])/(-1 + y)^2 + 
     (324*y*G[0, 0, r2, r2, r1, r1, y])/(-1 + y)^2 + 
     (324*y*G[0, 0, r2, r2, r1, r2, y])/(-1 + y)^2 - 
     (324*y*G[0, 0, r2, r2, r2, 0, y])/(-1 + y)^2 + 
     (324*y*G[0, 0, r2, r2, r2, r1, y])/(-1 + y)^2 + 
     (324*y*G[0, 0, r2, r2, r2, r2, y])/(-1 + y)^2 - 
     (6*y*G[0, 1, 0, -1, 0, r1, y])/(-1 + y)^2 - 
     (6*y*G[0, 1, 0, -1, 0, r2, y])/(-1 + y)^2 + 
     (10*y*G[0, 1, 0, 0, 0, r1, y])/(-1 + y)^2 + 
     (10*y*G[0, 1, 0, 0, 0, r2, y])/(-1 + y)^2 + 
     (16*y*G[0, 1, 0, 0, 1, r1, y])/(-1 + y)^2 + 
     (16*y*G[0, 1, 0, 0, 1, r2, y])/(-1 + y)^2 + 
     (18*y*G[0, 1, 0, 0, r1, 0, y])/(-1 + y)^2 - 
     (18*y*G[0, 1, 0, 0, r1, r1, y])/(-1 + y)^2 - 
     (18*y*G[0, 1, 0, 0, r1, r2, y])/(-1 + y)^2 + 
     (18*y*G[0, 1, 0, 0, r2, 0, y])/(-1 + y)^2 - 
     (18*y*G[0, 1, 0, 0, r2, r1, y])/(-1 + y)^2 - 
     (18*y*G[0, 1, 0, 0, r2, r2, y])/(-1 + y)^2 + 
     (6*y*G[0, 1, 1, 0, 0, r1, y])/(-1 + y)^2 + (6*y*G[0, 1, 1, 0, 0, r2, y])/
      (-1 + y)^2 - (12*y*G[1, 0, -1, -1, 0, r1, y])/(-1 + y)^2 - 
     (12*y*G[1, 0, -1, -1, 0, r2, y])/(-1 + y)^2 + 
     (26*y*G[1, 0, -1, 0, 0, r1, y])/(-1 + y)^2 + 
     (26*y*G[1, 0, -1, 0, 0, r2, y])/(-1 + y)^2 + 
     (32*y*G[1, 0, -1, 0, 1, r1, y])/(-1 + y)^2 + 
     (32*y*G[1, 0, -1, 0, 1, r2, y])/(-1 + y)^2 + 
     (36*y*G[1, 0, -1, 0, r1, 0, y])/(-1 + y)^2 - 
     (36*y*G[1, 0, -1, 0, r1, r1, y])/(-1 + y)^2 - 
     (36*y*G[1, 0, -1, 0, r1, r2, y])/(-1 + y)^2 + 
     (36*y*G[1, 0, -1, 0, r2, 0, y])/(-1 + y)^2 - 
     (36*y*G[1, 0, -1, 0, r2, r1, y])/(-1 + y)^2 - 
     (36*y*G[1, 0, -1, 0, r2, r2, y])/(-1 + y)^2 - 
     (35*y*G[1, 0, 0, 0, 0, r1, y])/(-1 + y)^2 - 
     (35*y*G[1, 0, 0, 0, 0, r2, y])/(-1 + y)^2 - 
     (56*y*G[1, 0, 0, 0, 1, r1, y])/(-1 + y)^2 - 
     (56*y*G[1, 0, 0, 0, 1, r2, y])/(-1 + y)^2 - 
     (60*y*G[1, 0, 0, 0, r1, 0, y])/(-1 + y)^2 + 
     (60*y*G[1, 0, 0, 0, r1, r1, y])/(-1 + y)^2 + 
     (60*y*G[1, 0, 0, 0, r1, r2, y])/(-1 + y)^2 - 
     (60*y*G[1, 0, 0, 0, r2, 0, y])/(-1 + y)^2 + 
     (60*y*G[1, 0, 0, 0, r2, r1, y])/(-1 + y)^2 + 
     (60*y*G[1, 0, 0, 0, r2, r2, y])/(-1 + y)^2 - 
     (80*y*G[1, 0, 0, 1, 0, r1, y])/(-1 + y)^2 - 
     (80*y*G[1, 0, 0, 1, 0, r2, y])/(-1 + y)^2 - 
     (32*y*G[1, 0, 0, 1, 1, r1, y])/(-1 + y)^2 - 
     (32*y*G[1, 0, 0, 1, 1, r2, y])/(-1 + y)^2 - 
     (96*y*G[1, 0, 0, 1, r1, 0, y])/(-1 + y)^2 + 
     (96*y*G[1, 0, 0, 1, r1, r1, y])/(-1 + y)^2 + 
     (96*y*G[1, 0, 0, 1, r1, r2, y])/(-1 + y)^2 - 
     (96*y*G[1, 0, 0, 1, r2, 0, y])/(-1 + y)^2 + 
     (96*y*G[1, 0, 0, 1, r2, r1, y])/(-1 + y)^2 + 
     (96*y*G[1, 0, 0, 1, r2, r2, y])/(-1 + y)^2 - 
     (72*y*G[1, 0, 0, r1, 0, 0, y])/(-1 + y)^2 + 
     (72*y*G[1, 0, 0, r1, 0, r1, y])/(-1 + y)^2 + 
     (72*y*G[1, 0, 0, r1, 0, r2, y])/(-1 + y)^2 - 
     (72*y*G[1, 0, 0, r1, 1, 0, y])/(-1 + y)^2 + 
     (72*y*G[1, 0, 0, r1, 1, r1, y])/(-1 + y)^2 + 
     (72*y*G[1, 0, 0, r1, 1, r2, y])/(-1 + y)^2 + 
     (108*y*G[1, 0, 0, r1, r1, 0, y])/(-1 + y)^2 - 
     (108*y*G[1, 0, 0, r1, r1, r1, y])/(-1 + y)^2 - 
     (108*y*G[1, 0, 0, r1, r1, r2, y])/(-1 + y)^2 + 
     (108*y*G[1, 0, 0, r1, r2, 0, y])/(-1 + y)^2 - 
     (108*y*G[1, 0, 0, r1, r2, r1, y])/(-1 + y)^2 - 
     (108*y*G[1, 0, 0, r1, r2, r2, y])/(-1 + y)^2 - 
     (72*y*G[1, 0, 0, r2, 0, 0, y])/(-1 + y)^2 + 
     (72*y*G[1, 0, 0, r2, 0, r1, y])/(-1 + y)^2 + 
     (72*y*G[1, 0, 0, r2, 0, r2, y])/(-1 + y)^2 - 
     (72*y*G[1, 0, 0, r2, 1, 0, y])/(-1 + y)^2 + 
     (72*y*G[1, 0, 0, r2, 1, r1, y])/(-1 + y)^2 + 
     (72*y*G[1, 0, 0, r2, 1, r2, y])/(-1 + y)^2 + 
     (108*y*G[1, 0, 0, r2, r1, 0, y])/(-1 + y)^2 - 
     (108*y*G[1, 0, 0, r2, r1, r1, y])/(-1 + y)^2 - 
     (108*y*G[1, 0, 0, r2, r1, r2, y])/(-1 + y)^2 + 
     (108*y*G[1, 0, 0, r2, r2, 0, y])/(-1 + y)^2 - 
     (108*y*G[1, 0, 0, r2, r2, r1, y])/(-1 + y)^2 - 
     (108*y*G[1, 0, 0, r2, r2, r2, y])/(-1 + y)^2 + 
     (6*y*G[1, 0, 1, 0, 0, r1, y])/(-1 + y)^2 + (6*y*G[1, 0, 1, 0, 0, r2, y])/
      (-1 + y)^2 + (12*y*G[1, 1, 0, -1, 0, r1, y])/(-1 + y)^2 + 
     (12*y*G[1, 1, 0, -1, 0, r2, y])/(-1 + y)^2 - 
     (20*y*G[1, 1, 0, 0, 0, r1, y])/(-1 + y)^2 - 
     (20*y*G[1, 1, 0, 0, 0, r2, y])/(-1 + y)^2 - 
     (32*y*G[1, 1, 0, 0, 1, r1, y])/(-1 + y)^2 - 
     (32*y*G[1, 1, 0, 0, 1, r2, y])/(-1 + y)^2 - 
     (36*y*G[1, 1, 0, 0, r1, 0, y])/(-1 + y)^2 + 
     (36*y*G[1, 1, 0, 0, r1, r1, y])/(-1 + y)^2 + 
     (36*y*G[1, 1, 0, 0, r1, r2, y])/(-1 + y)^2 - 
     (36*y*G[1, 1, 0, 0, r2, 0, y])/(-1 + y)^2 + 
     (36*y*G[1, 1, 0, 0, r2, r1, y])/(-1 + y)^2 + 
     (36*y*G[1, 1, 0, 0, r2, r2, y])/(-1 + y)^2 - 
     (12*y*G[1, 1, 1, 0, 0, r1, y])/(-1 + y)^2 - 
     (12*y*G[1, 1, 1, 0, 0, r2, y])/(-1 + y)^2 + 
     ((1 - y + y^2)*G[r1, y]*(-5799 + 81*Pi^2 + 664*Zeta[3]))/
      (16*(-1 + y)^2) + ((1 - y + y^2)*G[r2, y]*(-5799 + 81*Pi^2 + 
        664*Zeta[3]))/(16*(-1 + y)^2) + 
     (G[0, 0, r1, y]*(-3262 + 30*Pi^2 + 1877*y + 57*Pi^2*y - 3262*y^2 + 
        30*Pi^2*y^2 + 1992*y*Zeta[3]))/(16*(-1 + y)^2) + 
     (G[0, 0, r2, y]*(-3262 + 30*Pi^2 + 1877*y + 57*Pi^2*y - 3262*y^2 + 
        30*Pi^2*y^2 + 1992*y*Zeta[3]))/(16*(-1 + y)^2) + 
     (G[1, r1, y]*(-431 - 39*Pi^2 + y^2*(-431 - 39*Pi^2 - 664*Zeta[3]) - 
        664*Zeta[3] + 4*y*(-7 + 21*Pi^2 + 332*Zeta[3])))/(8*(-1 + y)^2) + 
     (G[1, r2, y]*(-431 - 39*Pi^2 + y^2*(-431 - 39*Pi^2 - 664*Zeta[3]) - 
        664*Zeta[3] + 4*y*(-7 + 21*Pi^2 + 332*Zeta[3])))/(8*(-1 + y)^2) + 
     (G[0, r1, y]*(-4909 + 75*Pi^2 + 664*Zeta[3] - 
        8*y*(-671 + 15*Pi^2 + 166*Zeta[3]) + y^2*(-4909 + 75*Pi^2 + 
          664*Zeta[3])))/(16*(-1 + y)^2) + 
     (G[0, r2, y]*(-4909 + 75*Pi^2 + 664*Zeta[3] - 
        8*y*(-671 + 15*Pi^2 + 166*Zeta[3]) + y^2*(-4909 + 75*Pi^2 + 
          664*Zeta[3])))/(16*(-1 + y)^2) + 
     (-1156*Pi^6*y - 35*Pi^4*(881 - 1166*y + 881*y^2) + 
       107520*Pi^2*y*G[0, -1, -1, -1, y] - 67200*(-69 + Pi^2)*y*
        G[0, -1, -1, 0, y] - 53760*Pi^2*y*G[0, -1, 0, -1, y] + 
       26880*(-345 + 4*Pi^2)*y*G[0, -1, 0, 0, y] + 
       215040*Pi^2*y*G[0, -1, 0, 1, y] + 26880*Pi^2*y*G[0, 0, 0, -1, y] - 
       16800*(-498 + 81*y + 7*Pi^2*y - 498*y^2)*G[0, 0, 0, 0, y] - 
       376320*Pi^2*y*G[0, 0, 0, 1, y] + 40320*(263 + (32 - 10*Pi^2)*y + 
         263*y^2)*G[0, 0, 1, 0, y] - 215040*Pi^2*y*G[0, 0, 1, 1, y] - 
       53760*Pi^2*y*G[0, 1, 0, -1, y] + 6720*(1110 + (-1905 + Pi^2)*y + 
         1110*y^2)*G[0, 1, 0, 0, y] + 26880*(111 + 2*(-78 + Pi^2)*y + 
         111*y^2)*G[0, 1, 1, 0, y] - 107520*Pi^2*y*G[1, 0, -1, -1, y] + 
       67200*(-69 + Pi^2)*y*G[1, 0, -1, 0, y] - 
       20160*(494 + (-1409 + 5*Pi^2)*y + 494*y^2)*G[1, 0, 0, 0, y] - 
       215040*Pi^2*y*G[1, 0, 0, 1, y] - 26880*(429 - 2*(462 + Pi^2)*y + 
         429*y^2)*G[1, 0, 1, 0, y] + 107520*Pi^2*y*G[1, 1, 0, -1, y] - 
       13440*(390 + (-1185 + Pi^2)*y + 390*y^2)*G[1, 1, 0, 0, y] - 
       26880*(78 + 4*(-42 + Pi^2)*y + 78*y^2)*G[1, 1, 1, 0, y] - 
       2096640*y*G[0, -1, -1, -1, 0, y] + 4193280*y*G[0, -1, -1, 0, 0, y] + 
       1048320*y*G[0, -1, 0, -1, 0, y] - 7338240*y*G[0, -1, 0, 0, 0, y] - 
       8386560*y*G[0, -1, 0, 1, 0, y] - 524160*y*G[0, 0, 0, -1, 0, y] + 
       1310400*(2 + 3*y + 2*y^2)*G[0, 0, 0, 0, 0, y] + 
       564480*(7 + 12*y + 7*y^2)*G[0, 0, 0, 1, 0, y] + 
       40320*(110 + 313*y + 110*y^2)*G[0, 0, 1, 0, 0, y] + 
       80640*(22 + 60*y + 22*y^2)*G[0, 0, 1, 1, 0, y] + 
       1048320*y*G[0, 1, 0, -1, 0, y] + 40320*(38 - 115*y + 38*y^2)*
        G[0, 1, 0, 0, 0, y] + 1774080*(-1 + y)^2*G[0, 1, 0, 1, 0, y] + 
       80640*(10 - 33*y + 10*y^2)*G[0, 1, 1, 0, 0, y] + 
       322560*(-1 + y)^2*G[0, 1, 1, 1, 0, y] + 
       2096640*y*G[1, 0, -1, -1, 0, y] - 4193280*y*G[1, 0, -1, 0, 0, y] - 
       524160*(10 - 31*y + 10*y^2)*G[1, 0, 0, 0, 0, y] - 
       80640*(98 - 300*y + 98*y^2)*G[1, 0, 0, 1, 0, y] - 
       80640*(110 - 207*y + 110*y^2)*G[1, 0, 1, 0, 0, y] - 
       3548160*(-1 + y)^2*G[1, 0, 1, 1, 0, y] - 
       2096640*y*G[1, 1, 0, -1, 0, y] - 80640*(38 - 115*y + 38*y^2)*
        G[1, 1, 0, 0, 0, y] - 3548160*(-1 + y)^2*G[1, 1, 0, 1, 0, y] - 
       80640*(20 - 66*y + 20*y^2)*G[1, 1, 1, 0, 0, y] - 
       645120*(-1 + y)^2*G[1, 1, 1, 1, 0, y] + 
       645120*y*G[0, -1, -1, -1, -1, 0, y] - 1290240*y*G[0, -1, -1, -1, 0, 0, 
         y] - 322560*y*G[0, -1, -1, 0, -1, 0, y] + 
       2257920*y*G[0, -1, -1, 0, 0, 0, y] + 2580480*y*G[0, -1, -1, 0, 1, 0, 
         y] - 322560*y*G[0, -1, 0, -1, -1, 0, y] + 
       645120*y*G[0, -1, 0, -1, 0, 0, y] + 161280*y*G[0, -1, 0, 0, -1, 0, 
         y] - 3709440*y*G[0, -1, 0, 0, 0, 0, y] - 
       5806080*y*G[0, -1, 0, 0, 1, 0, y] - 6451200*y*G[0, -1, 0, 1, 0, 0, 
         y] - 2580480*y*G[0, -1, 0, 1, 1, 0, y] + 
       161280*y*G[0, 0, 0, -1, -1, 0, y] - 322560*y*G[0, 0, 0, -1, 0, 0, y] + 
       4475520*y*G[0, 0, 0, 0, 0, 0, y] + 8064000*y*G[0, 0, 0, 0, 1, 0, y] + 
       11208960*y*G[0, 0, 0, 1, 0, 0, y] + 4515840*y*G[0, 0, 0, 1, 1, 0, y] - 
       161280*y*G[0, 0, 1, 0, -1, 0, y] + 12499200*y*G[0, 0, 1, 0, 0, 0, y] + 
       14192640*y*G[0, 0, 1, 0, 1, 0, y] + 6612480*y*G[0, 0, 1, 1, 0, 0, y] + 
       2580480*y*G[0, 0, 1, 1, 1, 0, y] - 322560*y*G[0, 1, 0, -1, -1, 0, y] + 
       645120*y*G[0, 1, 0, -1, 0, 0, y] - 887040*y*G[0, 1, 0, 0, 0, 0, y] - 
       1290240*y*G[0, 1, 0, 0, 1, 0, y] + 161280*y*G[0, 1, 0, 1, 0, 0, y] + 
       322560*y*G[0, 1, 1, 0, -1, 0, y] - 483840*y*G[0, 1, 1, 0, 0, 0, y] - 
       322560*y*G[0, 1, 1, 1, 0, 0, y] - 645120*y*G[1, 0, -1, -1, -1, 0, y] + 
       1290240*y*G[1, 0, -1, -1, 0, 0, y] + 322560*y*G[1, 0, -1, 0, -1, 0, 
         y] - 2257920*y*G[1, 0, -1, 0, 0, 0, y] - 
       2580480*y*G[1, 0, -1, 0, 1, 0, y] - 161280*y*G[1, 0, 0, 0, -1, 0, y] + 
       2822400*y*G[1, 0, 0, 0, 0, 0, y] + 4515840*y*G[1, 0, 0, 0, 1, 0, y] + 
       6612480*y*G[1, 0, 0, 1, 0, 0, y] + 2580480*y*G[1, 0, 0, 1, 1, 0, y] + 
       322560*y*G[1, 0, 1, 0, -1, 0, y] - 483840*y*G[1, 0, 1, 0, 0, 0, y] - 
       322560*y*G[1, 0, 1, 1, 0, 0, y] + 645120*y*G[1, 1, 0, -1, -1, 0, y] - 
       1290240*y*G[1, 1, 0, -1, 0, 0, y] + 1774080*y*G[1, 1, 0, 0, 0, 0, y] + 
       2580480*y*G[1, 1, 0, 0, 1, 0, y] - 322560*y*G[1, 1, 0, 1, 0, 0, y] - 
       645120*y*G[1, 1, 1, 0, -1, 0, y] + 967680*y*G[1, 1, 1, 0, 0, 0, y] + 
       645120*y*G[1, 1, 1, 1, 0, 0, y] - 26880*y*G[0, -1, -1, y]*
        (13*Pi^2 + 72*Zeta[3]) + 26880*y*G[1, 0, -1, y]*
        (13*Pi^2 + 72*Zeta[3]) + 3360*y*G[0, -1, 0, y]*
        (-2595 + 65*Pi^2 + 1128*Zeta[3]) + 2240*y*G[0, -1, y]*
        (345*Pi^2 + 14*Pi^4 + 2808*Zeta[3]) - 26880*G[0, 1, 1, y]*
        (Pi^2*(-1 + y)^2 - 18*y*Zeta[3]) + 53760*G[1, 1, 1, y]*
        (Pi^2*(-1 + y)^2 - 18*y*Zeta[3]) + 26880*G[1, 0, 1, y]*
        (11*Pi^2*(-1 + y)^2 + 18*y*Zeta[3]) - 13440*G[0, 0, 1, y]*
        (Pi^2*(11 + 30*y + 11*y^2) + 882*y*Zeta[3]) - 
       1344*G[1, 1, y]*(Pi^4*y - 10*Pi^2*(13 - 28*y + 13*y^2) - 
         180*(12 - 37*y + 12*y^2)*Zeta[3]) + 672*G[0, 1, y]*
        (Pi^4*y - 10*Pi^2*(37 - 52*y + 37*y^2) - 180*(12 - 37*y + 12*y^2)*
          Zeta[3]) + 210*Pi^2*(-4019 + 376*Zeta[3] + 
         2*y*(2239 + 92*Zeta[3]) + y^2*(-4019 + 376*Zeta[3])) + 
       1680*G[0, 0, 0, y]*(9786 + 9786*y^2 - Pi^2*(46 + 103*y + 46*y^2) - 
         3*y*(1877 + 912*Zeta[3])) - 6720*G[0, 1, 0, y]*
        (Pi^2*(7 - 40*y + 7*y^2) - 3*(715 + 715*y^2 + 
           4*y*(-209 + 9*Zeta[3]))) + 13440*G[1, 1, 0, y]*
        (Pi^2*(7 - 40*y + 7*y^2) - 3*(67 + 67*y^2 + 4*y*(-47 + 9*Zeta[3]))) - 
       3360*G[1, 0, 0, y]*(Pi^2*(-46 + 105*y - 46*y^2) + 
         3*(670 + 670*y^2 + y*(-2745 + 304*Zeta[3]))) - 
       224*G[1, 0, y]*(137*Pi^4*y - 15*Pi^2*(91 - 426*y + 91*y^2) - 
         45*(431 + 520*Zeta[3] - 4*y*(-7 + 377*Zeta[3]) + 
           y^2*(431 + 520*Zeta[3]))) - 28*G[0, 0, y]*
        (491*Pi^4*y + 30*Pi^2*(302 - 397*y + 302*y^2) + 
         90*(-9818 + 1040*Zeta[3] + 2*y^2*(-4909 + 520*Zeta[3]) + 
           y*(4765 + 1872*Zeta[3]))) - 42*(-537825 + 354280*Zeta[3] - 
         2*y*(-537825 + 81940*Zeta[3] + 28800*Zeta[3]^2 - 48336*Zeta[5]) + 
         54624*Zeta[5] + y^2*(-537825 + 354280*Zeta[3] + 54624*Zeta[5])) - 
       112*G[1, y]*(Pi^4*(-200 + 439*y - 200*y^2) - 
         30*Pi^2*(67 + 67*y^2 + 2*y*(-94 + 9*Zeta[3])) - 
         540*(156*Zeta[3] + 156*y^2*Zeta[3] - 11*y*(41*Zeta[3] + 
             4*Zeta[5]))) - 56*G[0, y]*(Pi^4*(200 + 1381*y + 200*y^2) + 
         60*Pi^2*(155 + 155*y^2 + y*(217 - 71*Zeta[3])) + 
         90*(-5799 + 1600*Zeta[3] + y^2*(-5799 + 1600*Zeta[3]) + 
           y*(5799 - 610*Zeta[3] + 792*Zeta[5]))))/(80640*(1 - y)^2)) + 
   \[Epsilon]^2*(((-890 + 6*Pi^2)*(1 - y + y^2)*G[r1, y])/(16*(-1 + y)^2) + 
     ((-890 + 6*Pi^2)*(1 - y + y^2)*G[r2, y])/(16*(-1 + y)^2) + 
     ((-782 + 6*Pi^2 - 4*(-256 + 3*Pi^2)*y + (-782 + 6*Pi^2)*y^2)*
       G[0, r1, y])/(16*(-1 + y)^2) + 
     ((-782 + 6*Pi^2 - 4*(-256 + 3*Pi^2)*y + (-782 + 6*Pi^2)*y^2)*
       G[0, r2, y])/(16*(-1 + y)^2) + 
     ((134 - 6*Pi^2 + 4*(-94 + 3*Pi^2)*y + (134 - 6*Pi^2)*y^2)*G[1, r1, y])/
      (8*(-1 + y)^2) + ((134 - 6*Pi^2 + 4*(-94 + 3*Pi^2)*y + 
        (134 - 6*Pi^2)*y^2)*G[1, r2, y])/(8*(-1 + y)^2) - 
     (81*(1 - y + y^2)*G[r1, 0, y])/(2*(-1 + y)^2) + 
     (81*(1 - y + y^2)*G[r1, r1, y])/(2*(-1 + y)^2) + 
     (81*(1 - y + y^2)*G[r1, r2, y])/(2*(-1 + y)^2) - 
     (81*(1 - y + y^2)*G[r2, 0, y])/(2*(-1 + y)^2) + 
     (81*(1 - y + y^2)*G[r2, r1, y])/(2*(-1 + y)^2) + 
     (81*(1 - y + y^2)*G[r2, r2, y])/(2*(-1 + y)^2) - 
     ((226 - 31*y - 9*Pi^2*y + 226*y^2)*G[0, 0, r1, y])/(8*(-1 + y)^2) - 
     ((226 - 31*y - 9*Pi^2*y + 226*y^2)*G[0, 0, r2, y])/(8*(-1 + y)^2) + 
     ((-74 + 104*y - 74*y^2)*G[0, 1, r1, y])/(4*(-1 + y)^2) + 
     ((-74 + 104*y - 74*y^2)*G[0, 1, r2, y])/(4*(-1 + y)^2) + 
     ((-150 + 240*y - 150*y^2)*G[0, r1, 0, y])/(4*(-1 + y)^2) - 
     (3*(-50 + 80*y - 50*y^2)*G[0, r1, r1, y])/(4*(-1 + y)^2) - 
     (3*(-50 + 80*y - 50*y^2)*G[0, r1, r2, y])/(4*(-1 + y)^2) + 
     ((-150 + 240*y - 150*y^2)*G[0, r2, 0, y])/(4*(-1 + y)^2) - 
     (3*(-50 + 80*y - 50*y^2)*G[0, r2, r1, y])/(4*(-1 + y)^2) - 
     (3*(-50 + 80*y - 50*y^2)*G[0, r2, r2, y])/(4*(-1 + y)^2) - 
     (5*(-26 + 56*y - 26*y^2)*G[1, 0, r1, y])/(4*(-1 + y)^2) - 
     (5*(-26 + 56*y - 26*y^2)*G[1, 0, r2, y])/(4*(-1 + y)^2) + 
     ((13 - 28*y + 13*y^2)*G[1, 1, r1, y])/(-1 + y)^2 + 
     ((13 - 28*y + 13*y^2)*G[1, 1, r2, y])/(-1 + y)^2 + 
     (3*(13 - 28*y + 13*y^2)*G[1, r1, 0, y])/(-1 + y)^2 - 
     (3*(13 - 28*y + 13*y^2)*G[1, r1, r1, y])/(-1 + y)^2 - 
     (3*(13 - 28*y + 13*y^2)*G[1, r1, r2, y])/(-1 + y)^2 + 
     (3*(13 - 28*y + 13*y^2)*G[1, r2, 0, y])/(-1 + y)^2 - 
     (3*(13 - 28*y + 13*y^2)*G[1, r2, r1, y])/(-1 + y)^2 - 
     (3*(13 - 28*y + 13*y^2)*G[1, r2, r2, y])/(-1 + y)^2 - 
     (12*(1 - y + y^2)*G[r1, 0, 0, y])/(-1 + y)^2 + 
     (12*(1 - y + y^2)*G[r1, 0, r1, y])/(-1 + y)^2 + 
     (12*(1 - y + y^2)*G[r1, 0, r2, y])/(-1 + y)^2 - 
     (12*(1 - y + y^2)*G[r1, 1, 0, y])/(-1 + y)^2 + 
     (12*(1 - y + y^2)*G[r1, 1, r1, y])/(-1 + y)^2 + 
     (12*(1 - y + y^2)*G[r1, 1, r2, y])/(-1 + y)^2 + 
     (18*(1 - y + y^2)*G[r1, r1, 0, y])/(-1 + y)^2 - 
     (18*(1 - y + y^2)*G[r1, r1, r1, y])/(-1 + y)^2 - 
     (18*(1 - y + y^2)*G[r1, r1, r2, y])/(-1 + y)^2 + 
     (18*(1 - y + y^2)*G[r1, r2, 0, y])/(-1 + y)^2 - 
     (18*(1 - y + y^2)*G[r1, r2, r1, y])/(-1 + y)^2 - 
     (18*(1 - y + y^2)*G[r1, r2, r2, y])/(-1 + y)^2 - 
     (12*(1 - y + y^2)*G[r2, 0, 0, y])/(-1 + y)^2 + 
     (12*(1 - y + y^2)*G[r2, 0, r1, y])/(-1 + y)^2 + 
     (12*(1 - y + y^2)*G[r2, 0, r2, y])/(-1 + y)^2 - 
     (12*(1 - y + y^2)*G[r2, 1, 0, y])/(-1 + y)^2 + 
     (12*(1 - y + y^2)*G[r2, 1, r1, y])/(-1 + y)^2 + 
     (12*(1 - y + y^2)*G[r2, 1, r2, y])/(-1 + y)^2 + 
     (18*(1 - y + y^2)*G[r2, r1, 0, y])/(-1 + y)^2 - 
     (18*(1 - y + y^2)*G[r2, r1, r1, y])/(-1 + y)^2 - 
     (18*(1 - y + y^2)*G[r2, r1, r2, y])/(-1 + y)^2 + 
     (18*(1 - y + y^2)*G[r2, r2, 0, y])/(-1 + y)^2 - 
     (18*(1 - y + y^2)*G[r2, r2, r1, y])/(-1 + y)^2 - 
     (18*(1 - y + y^2)*G[r2, r2, r2, y])/(-1 + y)^2 + 
     (39*y*G[0, -1, 0, r1, y])/(2*(-1 + y)^2) + (39*y*G[0, -1, 0, r2, y])/
      (2*(-1 + y)^2) + ((-38 - 54*y - 38*y^2)*G[0, 0, 0, r1, y])/
      (4*(-1 + y)^2) + ((-38 - 54*y - 38*y^2)*G[0, 0, 0, r2, y])/
      (4*(-1 + y)^2) - ((11 + 30*y + 11*y^2)*G[0, 0, 1, r1, y])/(-1 + y)^2 - 
     ((11 + 30*y + 11*y^2)*G[0, 0, 1, r2, y])/(-1 + y)^2 - 
     (3*(20 + 38*y + 20*y^2)*G[0, 0, r1, 0, y])/(4*(-1 + y)^2) + 
     (3*(20 + 38*y + 20*y^2)*G[0, 0, r1, r1, y])/(4*(-1 + y)^2) + 
     (3*(20 + 38*y + 20*y^2)*G[0, 0, r1, r2, y])/(4*(-1 + y)^2) - 
     (3*(20 + 38*y + 20*y^2)*G[0, 0, r2, 0, y])/(4*(-1 + y)^2) + 
     (3*(20 + 38*y + 20*y^2)*G[0, 0, r2, r1, y])/(4*(-1 + y)^2) + 
     (3*(20 + 38*y + 20*y^2)*G[0, 0, r2, r2, y])/(4*(-1 + y)^2) - 
     5*G[0, 1, 0, r1, y] - 5*G[0, 1, 0, r2, y] - 2*G[0, 1, 1, r1, y] - 
     2*G[0, 1, 1, r2, y] - 6*G[0, 1, r1, 0, y] + 6*G[0, 1, r1, r1, y] + 
     6*G[0, 1, r1, r2, y] - 6*G[0, 1, r2, 0, y] + 6*G[0, 1, r2, r1, y] + 
     6*G[0, 1, r2, r2, y] - 12*G[0, r1, 0, 0, y] + 12*G[0, r1, 0, r1, y] + 
     12*G[0, r1, 0, r2, y] - 12*G[0, r1, 1, 0, y] + 12*G[0, r1, 1, r1, y] + 
     12*G[0, r1, 1, r2, y] + 18*G[0, r1, r1, 0, y] - 18*G[0, r1, r1, r1, y] - 
     18*G[0, r1, r1, r2, y] + 18*G[0, r1, r2, 0, y] - 
     18*G[0, r1, r2, r1, y] - 18*G[0, r1, r2, r2, y] - 12*G[0, r2, 0, 0, y] + 
     12*G[0, r2, 0, r1, y] + 12*G[0, r2, 0, r2, y] - 12*G[0, r2, 1, 0, y] + 
     12*G[0, r2, 1, r1, y] + 12*G[0, r2, 1, r2, y] + 18*G[0, r2, r1, 0, y] - 
     18*G[0, r2, r1, r1, y] - 18*G[0, r2, r1, r2, y] + 
     18*G[0, r2, r2, 0, y] - 18*G[0, r2, r2, r1, y] - 
     18*G[0, r2, r2, r2, y] + ((76 - 230*y + 76*y^2)*G[1, 0, 0, r1, y])/
      (4*(-1 + y)^2) + ((76 - 230*y + 76*y^2)*G[1, 0, 0, r2, y])/
      (4*(-1 + y)^2) + 22*G[1, 0, 1, r1, y] + 22*G[1, 0, 1, r2, y] + 
     30*G[1, 0, r1, 0, y] - 30*G[1, 0, r1, r1, y] - 30*G[1, 0, r1, r2, y] + 
     30*G[1, 0, r2, 0, y] - 30*G[1, 0, r2, r1, y] - 30*G[1, 0, r2, r2, y] + 
     10*G[1, 1, 0, r1, y] + 10*G[1, 1, 0, r2, y] + 4*G[1, 1, 1, r1, y] + 
     4*G[1, 1, 1, r2, y] + 12*G[1, 1, r1, 0, y] - 12*G[1, 1, r1, r1, y] - 
     12*G[1, 1, r1, r2, y] + 12*G[1, 1, r2, 0, y] - 12*G[1, 1, r2, r1, y] - 
     12*G[1, 1, r2, r2, y] + 24*G[1, r1, 0, 0, y] - 24*G[1, r1, 0, r1, y] - 
     24*G[1, r1, 0, r2, y] + 24*G[1, r1, 1, 0, y] - 24*G[1, r1, 1, r1, y] - 
     24*G[1, r1, 1, r2, y] - 36*G[1, r1, r1, 0, y] + 36*G[1, r1, r1, r1, y] + 
     36*G[1, r1, r1, r2, y] - 36*G[1, r1, r2, 0, y] + 
     36*G[1, r1, r2, r1, y] + 36*G[1, r1, r2, r2, y] + 24*G[1, r2, 0, 0, y] - 
     24*G[1, r2, 0, r1, y] - 24*G[1, r2, 0, r2, y] + 24*G[1, r2, 1, 0, y] - 
     24*G[1, r2, 1, r1, y] - 24*G[1, r2, 1, r2, y] - 36*G[1, r2, r1, 0, y] + 
     36*G[1, r2, r1, r1, y] + 36*G[1, r2, r1, r2, y] - 
     36*G[1, r2, r2, 0, y] + 36*G[1, r2, r2, r1, y] + 
     36*G[1, r2, r2, r2, y] - (6*y*G[0, -1, -1, 0, r1, y])/(-1 + y)^2 - 
     (6*y*G[0, -1, -1, 0, r2, y])/(-1 + y)^2 + (13*y*G[0, -1, 0, 0, r1, y])/
      (-1 + y)^2 + (13*y*G[0, -1, 0, 0, r2, y])/(-1 + y)^2 + 
     (16*y*G[0, -1, 0, 1, r1, y])/(-1 + y)^2 + (16*y*G[0, -1, 0, 1, r2, y])/
      (-1 + y)^2 + (18*y*G[0, -1, 0, r1, 0, y])/(-1 + y)^2 - 
     (18*y*G[0, -1, 0, r1, r1, y])/(-1 + y)^2 - (18*y*G[0, -1, 0, r1, r2, y])/
      (-1 + y)^2 + (18*y*G[0, -1, 0, r2, 0, y])/(-1 + y)^2 - 
     (18*y*G[0, -1, 0, r2, r1, y])/(-1 + y)^2 - (18*y*G[0, -1, 0, r2, r2, y])/
      (-1 + y)^2 - (35*y*G[0, 0, 0, 0, r1, y])/(2*(-1 + y)^2) - 
     (35*y*G[0, 0, 0, 0, r2, y])/(2*(-1 + y)^2) - (28*y*G[0, 0, 0, 1, r1, y])/
      (-1 + y)^2 - (28*y*G[0, 0, 0, 1, r2, y])/(-1 + y)^2 - 
     (30*y*G[0, 0, 0, r1, 0, y])/(-1 + y)^2 + (30*y*G[0, 0, 0, r1, r1, y])/
      (-1 + y)^2 + (30*y*G[0, 0, 0, r1, r2, y])/(-1 + y)^2 - 
     (30*y*G[0, 0, 0, r2, 0, y])/(-1 + y)^2 + (30*y*G[0, 0, 0, r2, r1, y])/
      (-1 + y)^2 + (30*y*G[0, 0, 0, r2, r2, y])/(-1 + y)^2 - 
     (40*y*G[0, 0, 1, 0, r1, y])/(-1 + y)^2 - (40*y*G[0, 0, 1, 0, r2, y])/
      (-1 + y)^2 - (16*y*G[0, 0, 1, 1, r1, y])/(-1 + y)^2 - 
     (16*y*G[0, 0, 1, 1, r2, y])/(-1 + y)^2 - (48*y*G[0, 0, 1, r1, 0, y])/
      (-1 + y)^2 + (48*y*G[0, 0, 1, r1, r1, y])/(-1 + y)^2 + 
     (48*y*G[0, 0, 1, r1, r2, y])/(-1 + y)^2 - (48*y*G[0, 0, 1, r2, 0, y])/
      (-1 + y)^2 + (48*y*G[0, 0, 1, r2, r1, y])/(-1 + y)^2 + 
     (48*y*G[0, 0, 1, r2, r2, y])/(-1 + y)^2 - (36*y*G[0, 0, r1, 0, 0, y])/
      (-1 + y)^2 + (36*y*G[0, 0, r1, 0, r1, y])/(-1 + y)^2 + 
     (36*y*G[0, 0, r1, 0, r2, y])/(-1 + y)^2 - (36*y*G[0, 0, r1, 1, 0, y])/
      (-1 + y)^2 + (36*y*G[0, 0, r1, 1, r1, y])/(-1 + y)^2 + 
     (36*y*G[0, 0, r1, 1, r2, y])/(-1 + y)^2 + (54*y*G[0, 0, r1, r1, 0, y])/
      (-1 + y)^2 - (54*y*G[0, 0, r1, r1, r1, y])/(-1 + y)^2 - 
     (54*y*G[0, 0, r1, r1, r2, y])/(-1 + y)^2 + (54*y*G[0, 0, r1, r2, 0, y])/
      (-1 + y)^2 - (54*y*G[0, 0, r1, r2, r1, y])/(-1 + y)^2 - 
     (54*y*G[0, 0, r1, r2, r2, y])/(-1 + y)^2 - (36*y*G[0, 0, r2, 0, 0, y])/
      (-1 + y)^2 + (36*y*G[0, 0, r2, 0, r1, y])/(-1 + y)^2 + 
     (36*y*G[0, 0, r2, 0, r2, y])/(-1 + y)^2 - (36*y*G[0, 0, r2, 1, 0, y])/
      (-1 + y)^2 + (36*y*G[0, 0, r2, 1, r1, y])/(-1 + y)^2 + 
     (36*y*G[0, 0, r2, 1, r2, y])/(-1 + y)^2 + (54*y*G[0, 0, r2, r1, 0, y])/
      (-1 + y)^2 - (54*y*G[0, 0, r2, r1, r1, y])/(-1 + y)^2 - 
     (54*y*G[0, 0, r2, r1, r2, y])/(-1 + y)^2 + (54*y*G[0, 0, r2, r2, 0, y])/
      (-1 + y)^2 - (54*y*G[0, 0, r2, r2, r1, y])/(-1 + y)^2 - 
     (54*y*G[0, 0, r2, r2, r2, y])/(-1 + y)^2 + (3*y*G[0, 1, 0, 0, r1, y])/
      (-1 + y)^2 + (3*y*G[0, 1, 0, 0, r2, y])/(-1 + y)^2 + 
     (6*y*G[1, 0, -1, 0, r1, y])/(-1 + y)^2 + (6*y*G[1, 0, -1, 0, r2, y])/
      (-1 + y)^2 - (10*y*G[1, 0, 0, 0, r1, y])/(-1 + y)^2 - 
     (10*y*G[1, 0, 0, 0, r2, y])/(-1 + y)^2 - (16*y*G[1, 0, 0, 1, r1, y])/
      (-1 + y)^2 - (16*y*G[1, 0, 0, 1, r2, y])/(-1 + y)^2 - 
     (18*y*G[1, 0, 0, r1, 0, y])/(-1 + y)^2 + (18*y*G[1, 0, 0, r1, r1, y])/
      (-1 + y)^2 + (18*y*G[1, 0, 0, r1, r2, y])/(-1 + y)^2 - 
     (18*y*G[1, 0, 0, r2, 0, y])/(-1 + y)^2 + (18*y*G[1, 0, 0, r2, r1, y])/
      (-1 + y)^2 + (18*y*G[1, 0, 0, r2, r2, y])/(-1 + y)^2 - 
     (6*y*G[1, 1, 0, 0, r1, y])/(-1 + y)^2 - (6*y*G[1, 1, 0, 0, r2, y])/
      (-1 + y)^2 + (-53760*Pi^2*y*G[0, -1, -1, y] + 33600*(-69 + Pi^2)*y*
        G[0, -1, 0, y] - 10080*(-226 + 31*y + 5*Pi^2*y - 226*y^2)*
        G[0, 0, 0, y] - 107520*Pi^2*y*G[0, 0, 1, y] + 
       13440*(111 + 2*(-78 + Pi^2)*y + 111*y^2)*G[0, 1, 0, y] + 
       53760*Pi^2*y*G[1, 0, -1, y] - 6720*(390 + (-1185 + Pi^2)*y + 390*y^2)*
        G[1, 0, 0, y] - 26880*(39 + 2*(-42 + Pi^2)*y + 39*y^2)*
        G[1, 1, 0, y] + 1048320*y*G[0, -1, -1, 0, y] - 
       2096640*y*G[0, -1, 0, 0, y] + 20160*(38 + 67*y + 38*y^2)*
        G[0, 0, 0, 0, y] + 80640*(11 + 30*y + 11*y^2)*G[0, 0, 1, 0, y] + 
       40320*(10 - 33*y + 10*y^2)*G[0, 1, 0, 0, y] + 161280*(-1 + y)^2*
        G[0, 1, 1, 0, y] - 1048320*y*G[1, 0, -1, 0, y] - 
       40320*(38 - 115*y + 38*y^2)*G[1, 0, 0, 0, y] - 
       1774080*(-1 + y)^2*G[1, 0, 1, 0, y] - 80640*(10 - 33*y + 10*y^2)*
        G[1, 1, 0, 0, y] - 322560*(-1 + y)^2*G[1, 1, 1, 0, y] - 
       322560*y*G[0, -1, -1, -1, 0, y] + 645120*y*G[0, -1, -1, 0, 0, y] + 
       161280*y*G[0, -1, 0, -1, 0, y] - 1128960*y*G[0, -1, 0, 0, 0, y] - 
       1290240*y*G[0, -1, 0, 1, 0, y] - 80640*y*G[0, 0, 0, -1, 0, y] + 
       1411200*y*G[0, 0, 0, 0, 0, y] + 2257920*y*G[0, 0, 0, 1, 0, y] + 
       3306240*y*G[0, 0, 1, 0, 0, y] + 1290240*y*G[0, 0, 1, 1, 0, y] + 
       161280*y*G[0, 1, 0, -1, 0, y] - 241920*y*G[0, 1, 0, 0, 0, y] - 
       161280*y*G[0, 1, 1, 0, 0, y] + 322560*y*G[1, 0, -1, -1, 0, y] - 
       645120*y*G[1, 0, -1, 0, 0, y] + 887040*y*G[1, 0, 0, 0, 0, y] + 
       1290240*y*G[1, 0, 0, 1, 0, y] - 161280*y*G[1, 0, 1, 0, 0, y] - 
       322560*y*G[1, 1, 0, -1, 0, y] + 483840*y*G[1, 1, 0, 0, 0, y] + 
       322560*y*G[1, 1, 1, 0, 0, y] + 13440*y*G[0, -1, y]*
        (13*Pi^2 + 72*Zeta[3]) - 13440*G[0, 1, y]*(Pi^2*(-1 + y)^2 - 
         18*y*Zeta[3]) + 26880*G[1, 1, y]*(Pi^2*(-1 + y)^2 - 18*y*Zeta[3]) - 
       672*G[1, y]*(Pi^4*y - 10*Pi^2*(13 - 28*y + 13*y^2) - 
         180*(12 - 37*y + 12*y^2)*Zeta[3]) + 1680*G[0, 0, y]*
        (2346 + 2346*y^2 + Pi^2*(-14 + 15*y - 14*y^2) - 
         3*y*(159 + 304*Zeta[3])) - 6720*G[1, 0, y]*
        (Pi^2*(-7 + 40*y - 7*y^2) + 3*(67 + 67*y^2 + 
           4*y*(-47 + 9*Zeta[3]))) - 112*G[0, y]*(137*Pi^4*y + 
         60*Pi^2*(11 + 39*y + 11*y^2) + 90*(-445 + 72*Zeta[3] + 
           5*y*(89 + 18*Zeta[3]) + y^2*(-445 + 72*Zeta[3]))) + 
       14*(Pi^4*(-187 + 218*y - 187*y^2) - 30*Pi^2*(337 + 337*y^2 - 
           2*y*(229 + 36*Zeta[3])) - 30*(-3791 + 4728*Zeta[3] + 
           y^2*(-3791 + 4728*Zeta[3]) + y*(7582 + 552*Zeta[3] + 
             3168*Zeta[5]))))/(80640*(1 - y)^2)), 
 j[P1,1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 1] -> 
  (-2*y*G[0, 0, y])/((-1 + y)^2*\[Epsilon]^2) + 
   (2*(Pi^2*y*G[0, y] - 12*y*G[0, 0, y] + 6*y*G[0, -1, 0, y] - 
      9*y*G[0, 0, 0, y] + 9*y*G[0, 0, r1, y] + 9*y*G[0, 0, r2, y] - 
      6*y*G[1, 0, 0, y] + 9*y*Zeta[3]))/(3*(-1 + y)^2*\[Epsilon]) + 
   (Pi^4*y + 160*Pi^2*y*G[0, y] - 80*Pi^2*y*G[0, -1, y] - 1440*y*G[0, 0, y] + 
     10*Pi^2*y*G[0, 0, y] + 80*Pi^2*y*G[1, 0, y] + 960*y*G[0, -1, 0, y] - 
     1440*y*G[0, 0, 0, y] + 1440*y*G[0, 0, r1, y] + 1440*y*G[0, 0, r2, y] - 
     960*y*G[1, 0, 0, y] - 480*y*G[0, -1, -1, 0, y] + 
     960*y*G[0, -1, 0, 0, y] - 720*y*G[0, -1, 0, r1, y] - 
     720*y*G[0, -1, 0, r2, y] - 1320*y*G[0, 0, 0, 0, y] + 
     1200*y*G[0, 0, 0, r1, y] + 1200*y*G[0, 0, 0, r2, y] - 
     1920*y*G[0, 0, 1, 0, y] + 1920*y*G[0, 0, 1, r1, y] + 
     1920*y*G[0, 0, 1, r2, y] + 2160*y*G[0, 0, r1, 0, y] - 
     2160*y*G[0, 0, r1, r1, y] - 2160*y*G[0, 0, r1, r2, y] + 
     2160*y*G[0, 0, r2, 0, y] - 2160*y*G[0, 0, r2, r1, y] - 
     2160*y*G[0, 0, r2, r2, y] + 240*y*G[0, 1, 0, 0, y] + 
     480*y*G[1, 0, -1, 0, y] - 720*y*G[1, 0, 0, 0, y] + 
     720*y*G[1, 0, 0, r1, y] + 720*y*G[1, 0, 0, r2, y] - 
     480*y*G[1, 1, 0, 0, y] + 1440*y*Zeta[3] + 1080*y*G[0, y]*Zeta[3] + 
     720*y*G[1, y]*Zeta[3])/(60*(-1 + y)^2) + 
   (\[Epsilon]*(12*Pi^4*y + 1440*Pi^2*y*G[0, y] + 137*Pi^4*y*G[0, y] + 
      6*Pi^4*y*G[1, y] - 960*Pi^2*y*G[0, -1, y] - 11520*y*G[0, 0, y] + 
      120*Pi^2*y*G[0, 0, y] + 960*Pi^2*y*G[1, 0, y] + 
      480*Pi^2*y*G[0, -1, -1, y] + 8640*y*G[0, -1, 0, y] - 
      300*Pi^2*y*G[0, -1, 0, y] - 12960*y*G[0, 0, 0, y] + 
      450*Pi^2*y*G[0, 0, 0, y] + 960*Pi^2*y*G[0, 0, 1, y] + 
      12960*y*G[0, 0, r1, y] - 810*Pi^2*y*G[0, 0, r1, y] + 
      12960*y*G[0, 0, r2, y] - 810*Pi^2*y*G[0, 0, r2, y] - 
      240*Pi^2*y*G[0, 1, 0, y] - 480*Pi^2*y*G[1, 0, -1, y] - 
      8640*y*G[1, 0, 0, y] + 60*Pi^2*y*G[1, 0, 0, y] + 
      480*Pi^2*y*G[1, 1, 0, y] - 5760*y*G[0, -1, -1, 0, y] + 
      11520*y*G[0, -1, 0, 0, y] - 8640*y*G[0, -1, 0, r1, y] - 
      8640*y*G[0, -1, 0, r2, y] - 15840*y*G[0, 0, 0, 0, y] + 
      14400*y*G[0, 0, 0, r1, y] + 14400*y*G[0, 0, 0, r2, y] - 
      23040*y*G[0, 0, 1, 0, y] + 23040*y*G[0, 0, 1, r1, y] + 
      23040*y*G[0, 0, 1, r2, y] + 25920*y*G[0, 0, r1, 0, y] - 
      25920*y*G[0, 0, r1, r1, y] - 25920*y*G[0, 0, r1, r2, y] + 
      25920*y*G[0, 0, r2, 0, y] - 25920*y*G[0, 0, r2, r1, y] - 
      25920*y*G[0, 0, r2, r2, y] + 2880*y*G[0, 1, 0, 0, y] + 
      5760*y*G[1, 0, -1, 0, y] - 8640*y*G[1, 0, 0, 0, y] + 
      8640*y*G[1, 0, 0, r1, y] + 8640*y*G[1, 0, 0, r2, y] - 
      5760*y*G[1, 1, 0, 0, y] + 2880*y*G[0, -1, -1, -1, 0, y] - 
      5760*y*G[0, -1, -1, 0, 0, y] + 4320*y*G[0, -1, -1, 0, r1, y] + 
      4320*y*G[0, -1, -1, 0, r2, y] - 1440*y*G[0, -1, 0, -1, 0, y] + 
      10080*y*G[0, -1, 0, 0, 0, y] - 9360*y*G[0, -1, 0, 0, r1, y] - 
      9360*y*G[0, -1, 0, 0, r2, y] + 11520*y*G[0, -1, 0, 1, 0, y] - 
      11520*y*G[0, -1, 0, 1, r1, y] - 11520*y*G[0, -1, 0, 1, r2, y] - 
      12960*y*G[0, -1, 0, r1, 0, y] + 12960*y*G[0, -1, 0, r1, r1, y] + 
      12960*y*G[0, -1, 0, r1, r2, y] - 12960*y*G[0, -1, 0, r2, 0, y] + 
      12960*y*G[0, -1, 0, r2, r1, y] + 12960*y*G[0, -1, 0, r2, r2, y] + 
      720*y*G[0, 0, 0, -1, 0, y] - 12600*y*G[0, 0, 0, 0, 0, y] + 
      12600*y*G[0, 0, 0, 0, r1, y] + 12600*y*G[0, 0, 0, 0, r2, y] - 
      20160*y*G[0, 0, 0, 1, 0, y] + 20160*y*G[0, 0, 0, 1, r1, y] + 
      20160*y*G[0, 0, 0, 1, r2, y] + 21600*y*G[0, 0, 0, r1, 0, y] - 
      21600*y*G[0, 0, 0, r1, r1, y] - 21600*y*G[0, 0, 0, r1, r2, y] + 
      21600*y*G[0, 0, 0, r2, 0, y] - 21600*y*G[0, 0, 0, r2, r1, y] - 
      21600*y*G[0, 0, 0, r2, r2, y] - 29520*y*G[0, 0, 1, 0, 0, y] + 
      28800*y*G[0, 0, 1, 0, r1, y] + 28800*y*G[0, 0, 1, 0, r2, y] - 
      11520*y*G[0, 0, 1, 1, 0, y] + 11520*y*G[0, 0, 1, 1, r1, y] + 
      11520*y*G[0, 0, 1, 1, r2, y] + 34560*y*G[0, 0, 1, r1, 0, y] - 
      34560*y*G[0, 0, 1, r1, r1, y] - 34560*y*G[0, 0, 1, r1, r2, y] + 
      34560*y*G[0, 0, 1, r2, 0, y] - 34560*y*G[0, 0, 1, r2, r1, y] - 
      34560*y*G[0, 0, 1, r2, r2, y] + 25920*y*G[0, 0, r1, 0, 0, y] - 
      25920*y*G[0, 0, r1, 0, r1, y] - 25920*y*G[0, 0, r1, 0, r2, y] + 
      25920*y*G[0, 0, r1, 1, 0, y] - 25920*y*G[0, 0, r1, 1, r1, y] - 
      25920*y*G[0, 0, r1, 1, r2, y] - 38880*y*G[0, 0, r1, r1, 0, y] + 
      38880*y*G[0, 0, r1, r1, r1, y] + 38880*y*G[0, 0, r1, r1, r2, y] - 
      38880*y*G[0, 0, r1, r2, 0, y] + 38880*y*G[0, 0, r1, r2, r1, y] + 
      38880*y*G[0, 0, r1, r2, r2, y] + 25920*y*G[0, 0, r2, 0, 0, y] - 
      25920*y*G[0, 0, r2, 0, r1, y] - 25920*y*G[0, 0, r2, 0, r2, y] + 
      25920*y*G[0, 0, r2, 1, 0, y] - 25920*y*G[0, 0, r2, 1, r1, y] - 
      25920*y*G[0, 0, r2, 1, r2, y] - 38880*y*G[0, 0, r2, r1, 0, y] + 
      38880*y*G[0, 0, r2, r1, r1, y] + 38880*y*G[0, 0, r2, r1, r2, y] - 
      38880*y*G[0, 0, r2, r2, 0, y] + 38880*y*G[0, 0, r2, r2, r1, y] + 
      38880*y*G[0, 0, r2, r2, r2, y] - 1440*y*G[0, 1, 0, -1, 0, y] + 
      2160*y*G[0, 1, 0, 0, 0, y] - 2160*y*G[0, 1, 0, 0, r1, y] - 
      2160*y*G[0, 1, 0, 0, r2, y] + 1440*y*G[0, 1, 1, 0, 0, y] - 
      2880*y*G[1, 0, -1, -1, 0, y] + 5760*y*G[1, 0, -1, 0, 0, y] - 
      4320*y*G[1, 0, -1, 0, r1, y] - 4320*y*G[1, 0, -1, 0, r2, y] - 
      7920*y*G[1, 0, 0, 0, 0, y] + 7200*y*G[1, 0, 0, 0, r1, y] + 
      7200*y*G[1, 0, 0, 0, r2, y] - 11520*y*G[1, 0, 0, 1, 0, y] + 
      11520*y*G[1, 0, 0, 1, r1, y] + 11520*y*G[1, 0, 0, 1, r2, y] + 
      12960*y*G[1, 0, 0, r1, 0, y] - 12960*y*G[1, 0, 0, r1, r1, y] - 
      12960*y*G[1, 0, 0, r1, r2, y] + 12960*y*G[1, 0, 0, r2, 0, y] - 
      12960*y*G[1, 0, 0, r2, r1, y] - 12960*y*G[1, 0, 0, r2, r2, y] + 
      1440*y*G[1, 0, 1, 0, 0, y] + 2880*y*G[1, 1, 0, -1, 0, y] - 
      4320*y*G[1, 1, 0, 0, 0, y] + 4320*y*G[1, 1, 0, 0, r1, y] + 
      4320*y*G[1, 1, 0, 0, r2, y] - 2880*y*G[1, 1, 1, 0, 0, y] + 
      12960*y*Zeta[3] - 270*Pi^2*y*Zeta[3] + 12960*y*G[0, y]*Zeta[3] + 
      8640*y*G[1, y]*Zeta[3] - 8640*y*G[0, -1, y]*Zeta[3] + 
      11520*y*G[0, 0, y]*Zeta[3] - 2160*y*G[0, 1, y]*Zeta[3] + 
      6480*y*G[1, 0, y]*Zeta[3] + 4320*y*G[1, 1, y]*Zeta[3] + 
      11880*y*Zeta[5]))/(180*(-1 + y)^2) + 
   \[Epsilon]^2*((9*(-16 + Pi^2)*y*G[0, -1, 0, r1, y])/(-1 + y)^2 + 
     (9*(-16 + Pi^2)*y*G[0, -1, 0, r2, y])/(-1 + y)^2 - 
     (15*(-16 + Pi^2)*y*G[0, 0, 0, r1, y])/(-1 + y)^2 - 
     (15*(-16 + Pi^2)*y*G[0, 0, 0, r2, y])/(-1 + y)^2 - 
     (24*(-16 + Pi^2)*y*G[0, 0, 1, r1, y])/(-1 + y)^2 - 
     (24*(-16 + Pi^2)*y*G[0, 0, 1, r2, y])/(-1 + y)^2 + 
     (3*(144 - 5*Pi^2)*y*G[0, 0, r1, 0, y])/(-1 + y)^2 - 
     (24*Pi^2*y*G[0, 0, r1, 1, y])/(-1 + y)^2 + 
     (27*(-16 + Pi^2)*y*G[0, 0, r1, r1, y])/(-1 + y)^2 + 
     (27*(-16 + Pi^2)*y*G[0, 0, r1, r2, y])/(-1 + y)^2 + 
     (3*(144 - 5*Pi^2)*y*G[0, 0, r2, 0, y])/(-1 + y)^2 - 
     (24*Pi^2*y*G[0, 0, r2, 1, y])/(-1 + y)^2 + 
     (27*(-16 + Pi^2)*y*G[0, 0, r2, r1, y])/(-1 + y)^2 + 
     (27*(-16 + Pi^2)*y*G[0, 0, r2, r2, y])/(-1 + y)^2 - 
     (9*(-16 + Pi^2)*y*G[1, 0, 0, r1, y])/(-1 + y)^2 - 
     (9*(-16 + Pi^2)*y*G[1, 0, 0, r2, y])/(-1 + y)^2 + 
     (96*y*G[0, -1, -1, 0, r1, y])/(-1 + y)^2 + (96*y*G[0, -1, -1, 0, r2, y])/
      (-1 + y)^2 - (208*y*G[0, -1, 0, 0, r1, y])/(-1 + y)^2 - 
     (208*y*G[0, -1, 0, 0, r2, y])/(-1 + y)^2 - (256*y*G[0, -1, 0, 1, r1, y])/
      (-1 + y)^2 - (256*y*G[0, -1, 0, 1, r2, y])/(-1 + y)^2 - 
     (288*y*G[0, -1, 0, r1, 0, y])/(-1 + y)^2 + 
     (288*y*G[0, -1, 0, r1, r1, y])/(-1 + y)^2 + 
     (288*y*G[0, -1, 0, r1, r2, y])/(-1 + y)^2 - 
     (288*y*G[0, -1, 0, r2, 0, y])/(-1 + y)^2 + 
     (288*y*G[0, -1, 0, r2, r1, y])/(-1 + y)^2 + 
     (288*y*G[0, -1, 0, r2, r2, y])/(-1 + y)^2 + (280*y*G[0, 0, 0, 0, r1, y])/
      (-1 + y)^2 + (280*y*G[0, 0, 0, 0, r2, y])/(-1 + y)^2 + 
     (448*y*G[0, 0, 0, 1, r1, y])/(-1 + y)^2 + (448*y*G[0, 0, 0, 1, r2, y])/
      (-1 + y)^2 + (480*y*G[0, 0, 0, r1, 0, y])/(-1 + y)^2 - 
     (480*y*G[0, 0, 0, r1, r1, y])/(-1 + y)^2 - (480*y*G[0, 0, 0, r1, r2, y])/
      (-1 + y)^2 + (480*y*G[0, 0, 0, r2, 0, y])/(-1 + y)^2 - 
     (480*y*G[0, 0, 0, r2, r1, y])/(-1 + y)^2 - (480*y*G[0, 0, 0, r2, r2, y])/
      (-1 + y)^2 + (640*y*G[0, 0, 1, 0, r1, y])/(-1 + y)^2 + 
     (640*y*G[0, 0, 1, 0, r2, y])/(-1 + y)^2 + (256*y*G[0, 0, 1, 1, r1, y])/
      (-1 + y)^2 + (256*y*G[0, 0, 1, 1, r2, y])/(-1 + y)^2 + 
     (768*y*G[0, 0, 1, r1, 0, y])/(-1 + y)^2 - (768*y*G[0, 0, 1, r1, r1, y])/
      (-1 + y)^2 - (768*y*G[0, 0, 1, r1, r2, y])/(-1 + y)^2 + 
     (768*y*G[0, 0, 1, r2, 0, y])/(-1 + y)^2 - (768*y*G[0, 0, 1, r2, r1, y])/
      (-1 + y)^2 - (768*y*G[0, 0, 1, r2, r2, y])/(-1 + y)^2 + 
     (576*y*G[0, 0, r1, 0, 0, y])/(-1 + y)^2 - (576*y*G[0, 0, r1, 0, r1, y])/
      (-1 + y)^2 - (576*y*G[0, 0, r1, 0, r2, y])/(-1 + y)^2 + 
     (576*y*G[0, 0, r1, 1, 0, y])/(-1 + y)^2 - (576*y*G[0, 0, r1, 1, r1, y])/
      (-1 + y)^2 - (576*y*G[0, 0, r1, 1, r2, y])/(-1 + y)^2 - 
     (864*y*G[0, 0, r1, r1, 0, y])/(-1 + y)^2 + 
     (864*y*G[0, 0, r1, r1, r1, y])/(-1 + y)^2 + 
     (864*y*G[0, 0, r1, r1, r2, y])/(-1 + y)^2 - 
     (864*y*G[0, 0, r1, r2, 0, y])/(-1 + y)^2 + 
     (864*y*G[0, 0, r1, r2, r1, y])/(-1 + y)^2 + 
     (864*y*G[0, 0, r1, r2, r2, y])/(-1 + y)^2 + (576*y*G[0, 0, r2, 0, 0, y])/
      (-1 + y)^2 - (576*y*G[0, 0, r2, 0, r1, y])/(-1 + y)^2 - 
     (576*y*G[0, 0, r2, 0, r2, y])/(-1 + y)^2 + (576*y*G[0, 0, r2, 1, 0, y])/
      (-1 + y)^2 - (576*y*G[0, 0, r2, 1, r1, y])/(-1 + y)^2 - 
     (576*y*G[0, 0, r2, 1, r2, y])/(-1 + y)^2 - (864*y*G[0, 0, r2, r1, 0, y])/
      (-1 + y)^2 + (864*y*G[0, 0, r2, r1, r1, y])/(-1 + y)^2 + 
     (864*y*G[0, 0, r2, r1, r2, y])/(-1 + y)^2 - 
     (864*y*G[0, 0, r2, r2, 0, y])/(-1 + y)^2 + 
     (864*y*G[0, 0, r2, r2, r1, y])/(-1 + y)^2 + 
     (864*y*G[0, 0, r2, r2, r2, y])/(-1 + y)^2 - (48*y*G[0, 1, 0, 0, r1, y])/
      (-1 + y)^2 - (48*y*G[0, 1, 0, 0, r2, y])/(-1 + y)^2 - 
     (96*y*G[1, 0, -1, 0, r1, y])/(-1 + y)^2 - (96*y*G[1, 0, -1, 0, r2, y])/
      (-1 + y)^2 + (160*y*G[1, 0, 0, 0, r1, y])/(-1 + y)^2 + 
     (160*y*G[1, 0, 0, 0, r2, y])/(-1 + y)^2 + (256*y*G[1, 0, 0, 1, r1, y])/
      (-1 + y)^2 + (256*y*G[1, 0, 0, 1, r2, y])/(-1 + y)^2 + 
     (288*y*G[1, 0, 0, r1, 0, y])/(-1 + y)^2 - (288*y*G[1, 0, 0, r1, r1, y])/
      (-1 + y)^2 - (288*y*G[1, 0, 0, r1, r2, y])/(-1 + y)^2 + 
     (288*y*G[1, 0, 0, r2, 0, y])/(-1 + y)^2 - (288*y*G[1, 0, 0, r2, r1, y])/
      (-1 + y)^2 - (288*y*G[1, 0, 0, r2, r2, y])/(-1 + y)^2 + 
     (96*y*G[1, 1, 0, 0, r1, y])/(-1 + y)^2 + (96*y*G[1, 1, 0, 0, r2, y])/
      (-1 + y)^2 - (48*y*G[0, -1, -1, -1, 0, r1, y])/(-1 + y)^2 - 
     (48*y*G[0, -1, -1, -1, 0, r2, y])/(-1 + y)^2 + 
     (104*y*G[0, -1, -1, 0, 0, r1, y])/(-1 + y)^2 + 
     (104*y*G[0, -1, -1, 0, 0, r2, y])/(-1 + y)^2 + 
     (128*y*G[0, -1, -1, 0, 1, r1, y])/(-1 + y)^2 + 
     (128*y*G[0, -1, -1, 0, 1, r2, y])/(-1 + y)^2 + 
     (144*y*G[0, -1, -1, 0, r1, 0, y])/(-1 + y)^2 - 
     (144*y*G[0, -1, -1, 0, r1, r1, y])/(-1 + y)^2 - 
     (144*y*G[0, -1, -1, 0, r1, r2, y])/(-1 + y)^2 + 
     (144*y*G[0, -1, -1, 0, r2, 0, y])/(-1 + y)^2 - 
     (144*y*G[0, -1, -1, 0, r2, r1, y])/(-1 + y)^2 - 
     (144*y*G[0, -1, -1, 0, r2, r2, y])/(-1 + y)^2 + 
     (24*y*G[0, -1, 0, -1, 0, r1, y])/(-1 + y)^2 + 
     (24*y*G[0, -1, 0, -1, 0, r2, y])/(-1 + y)^2 - 
     (180*y*G[0, -1, 0, 0, 0, r1, y])/(-1 + y)^2 - 
     (180*y*G[0, -1, 0, 0, 0, r2, y])/(-1 + y)^2 - 
     (288*y*G[0, -1, 0, 0, 1, r1, y])/(-1 + y)^2 - 
     (288*y*G[0, -1, 0, 0, 1, r2, y])/(-1 + y)^2 - 
     (312*y*G[0, -1, 0, 0, r1, 0, y])/(-1 + y)^2 + 
     (312*y*G[0, -1, 0, 0, r1, r1, y])/(-1 + y)^2 + 
     (312*y*G[0, -1, 0, 0, r1, r2, y])/(-1 + y)^2 - 
     (312*y*G[0, -1, 0, 0, r2, 0, y])/(-1 + y)^2 + 
     (312*y*G[0, -1, 0, 0, r2, r1, y])/(-1 + y)^2 + 
     (312*y*G[0, -1, 0, 0, r2, r2, y])/(-1 + y)^2 - 
     (320*y*G[0, -1, 0, 1, 0, r1, y])/(-1 + y)^2 - 
     (320*y*G[0, -1, 0, 1, 0, r2, y])/(-1 + y)^2 - 
     (128*y*G[0, -1, 0, 1, 1, r1, y])/(-1 + y)^2 - 
     (128*y*G[0, -1, 0, 1, 1, r2, y])/(-1 + y)^2 - 
     (384*y*G[0, -1, 0, 1, r1, 0, y])/(-1 + y)^2 + 
     (384*y*G[0, -1, 0, 1, r1, r1, y])/(-1 + y)^2 + 
     (384*y*G[0, -1, 0, 1, r1, r2, y])/(-1 + y)^2 - 
     (384*y*G[0, -1, 0, 1, r2, 0, y])/(-1 + y)^2 + 
     (384*y*G[0, -1, 0, 1, r2, r1, y])/(-1 + y)^2 + 
     (384*y*G[0, -1, 0, 1, r2, r2, y])/(-1 + y)^2 - 
     (288*y*G[0, -1, 0, r1, 0, 0, y])/(-1 + y)^2 + 
     (288*y*G[0, -1, 0, r1, 0, r1, y])/(-1 + y)^2 + 
     (288*y*G[0, -1, 0, r1, 0, r2, y])/(-1 + y)^2 - 
     (288*y*G[0, -1, 0, r1, 1, 0, y])/(-1 + y)^2 + 
     (288*y*G[0, -1, 0, r1, 1, r1, y])/(-1 + y)^2 + 
     (288*y*G[0, -1, 0, r1, 1, r2, y])/(-1 + y)^2 + 
     (432*y*G[0, -1, 0, r1, r1, 0, y])/(-1 + y)^2 - 
     (432*y*G[0, -1, 0, r1, r1, r1, y])/(-1 + y)^2 - 
     (432*y*G[0, -1, 0, r1, r1, r2, y])/(-1 + y)^2 + 
     (432*y*G[0, -1, 0, r1, r2, 0, y])/(-1 + y)^2 - 
     (432*y*G[0, -1, 0, r1, r2, r1, y])/(-1 + y)^2 - 
     (432*y*G[0, -1, 0, r1, r2, r2, y])/(-1 + y)^2 - 
     (288*y*G[0, -1, 0, r2, 0, 0, y])/(-1 + y)^2 + 
     (288*y*G[0, -1, 0, r2, 0, r1, y])/(-1 + y)^2 + 
     (288*y*G[0, -1, 0, r2, 0, r2, y])/(-1 + y)^2 - 
     (288*y*G[0, -1, 0, r2, 1, 0, y])/(-1 + y)^2 + 
     (288*y*G[0, -1, 0, r2, 1, r1, y])/(-1 + y)^2 + 
     (288*y*G[0, -1, 0, r2, 1, r2, y])/(-1 + y)^2 + 
     (432*y*G[0, -1, 0, r2, r1, 0, y])/(-1 + y)^2 - 
     (432*y*G[0, -1, 0, r2, r1, r1, y])/(-1 + y)^2 - 
     (432*y*G[0, -1, 0, r2, r1, r2, y])/(-1 + y)^2 + 
     (432*y*G[0, -1, 0, r2, r2, 0, y])/(-1 + y)^2 - 
     (432*y*G[0, -1, 0, r2, r2, r1, y])/(-1 + y)^2 - 
     (432*y*G[0, -1, 0, r2, r2, r2, y])/(-1 + y)^2 - 
     (12*y*G[0, 0, 0, -1, 0, r1, y])/(-1 + y)^2 - 
     (12*y*G[0, 0, 0, -1, 0, r2, y])/(-1 + y)^2 + 
     (220*y*G[0, 0, 0, 0, 0, r1, y])/(-1 + y)^2 + 
     (220*y*G[0, 0, 0, 0, 0, r2, y])/(-1 + y)^2 + 
     (400*y*G[0, 0, 0, 0, 1, r1, y])/(-1 + y)^2 + 
     (400*y*G[0, 0, 0, 0, 1, r2, y])/(-1 + y)^2 + 
     (420*y*G[0, 0, 0, 0, r1, 0, y])/(-1 + y)^2 - 
     (420*y*G[0, 0, 0, 0, r1, r1, y])/(-1 + y)^2 - 
     (420*y*G[0, 0, 0, 0, r1, r2, y])/(-1 + y)^2 + 
     (420*y*G[0, 0, 0, 0, r2, 0, y])/(-1 + y)^2 - 
     (420*y*G[0, 0, 0, 0, r2, r1, y])/(-1 + y)^2 - 
     (420*y*G[0, 0, 0, 0, r2, r2, y])/(-1 + y)^2 + 
     (560*y*G[0, 0, 0, 1, 0, r1, y])/(-1 + y)^2 + 
     (560*y*G[0, 0, 0, 1, 0, r2, y])/(-1 + y)^2 + 
     (224*y*G[0, 0, 0, 1, 1, r1, y])/(-1 + y)^2 + 
     (224*y*G[0, 0, 0, 1, 1, r2, y])/(-1 + y)^2 + 
     (672*y*G[0, 0, 0, 1, r1, 0, y])/(-1 + y)^2 - 
     (672*y*G[0, 0, 0, 1, r1, r1, y])/(-1 + y)^2 - 
     (672*y*G[0, 0, 0, 1, r1, r2, y])/(-1 + y)^2 + 
     (672*y*G[0, 0, 0, 1, r2, 0, y])/(-1 + y)^2 - 
     (672*y*G[0, 0, 0, 1, r2, r1, y])/(-1 + y)^2 - 
     (672*y*G[0, 0, 0, 1, r2, r2, y])/(-1 + y)^2 + 
     (480*y*G[0, 0, 0, r1, 0, 0, y])/(-1 + y)^2 - 
     (480*y*G[0, 0, 0, r1, 0, r1, y])/(-1 + y)^2 - 
     (480*y*G[0, 0, 0, r1, 0, r2, y])/(-1 + y)^2 + 
     (480*y*G[0, 0, 0, r1, 1, 0, y])/(-1 + y)^2 - 
     (480*y*G[0, 0, 0, r1, 1, r1, y])/(-1 + y)^2 - 
     (480*y*G[0, 0, 0, r1, 1, r2, y])/(-1 + y)^2 - 
     (720*y*G[0, 0, 0, r1, r1, 0, y])/(-1 + y)^2 + 
     (720*y*G[0, 0, 0, r1, r1, r1, y])/(-1 + y)^2 + 
     (720*y*G[0, 0, 0, r1, r1, r2, y])/(-1 + y)^2 - 
     (720*y*G[0, 0, 0, r1, r2, 0, y])/(-1 + y)^2 + 
     (720*y*G[0, 0, 0, r1, r2, r1, y])/(-1 + y)^2 + 
     (720*y*G[0, 0, 0, r1, r2, r2, y])/(-1 + y)^2 + 
     (480*y*G[0, 0, 0, r2, 0, 0, y])/(-1 + y)^2 - 
     (480*y*G[0, 0, 0, r2, 0, r1, y])/(-1 + y)^2 - 
     (480*y*G[0, 0, 0, r2, 0, r2, y])/(-1 + y)^2 + 
     (480*y*G[0, 0, 0, r2, 1, 0, y])/(-1 + y)^2 - 
     (480*y*G[0, 0, 0, r2, 1, r1, y])/(-1 + y)^2 - 
     (480*y*G[0, 0, 0, r2, 1, r2, y])/(-1 + y)^2 - 
     (720*y*G[0, 0, 0, r2, r1, 0, y])/(-1 + y)^2 + 
     (720*y*G[0, 0, 0, r2, r1, r1, y])/(-1 + y)^2 + 
     (720*y*G[0, 0, 0, r2, r1, r2, y])/(-1 + y)^2 - 
     (720*y*G[0, 0, 0, r2, r2, 0, y])/(-1 + y)^2 + 
     (720*y*G[0, 0, 0, r2, r2, r1, y])/(-1 + y)^2 + 
     (720*y*G[0, 0, 0, r2, r2, r2, y])/(-1 + y)^2 + 
     (620*y*G[0, 0, 1, 0, 0, r1, y])/(-1 + y)^2 + 
     (620*y*G[0, 0, 1, 0, 0, r2, y])/(-1 + y)^2 + 
     (704*y*G[0, 0, 1, 0, 1, r1, y])/(-1 + y)^2 + 
     (704*y*G[0, 0, 1, 0, 1, r2, y])/(-1 + y)^2 + 
     (960*y*G[0, 0, 1, 0, r1, 0, y])/(-1 + y)^2 - 
     (960*y*G[0, 0, 1, 0, r1, r1, y])/(-1 + y)^2 - 
     (960*y*G[0, 0, 1, 0, r1, r2, y])/(-1 + y)^2 + 
     (960*y*G[0, 0, 1, 0, r2, 0, y])/(-1 + y)^2 - 
     (960*y*G[0, 0, 1, 0, r2, r1, y])/(-1 + y)^2 - 
     (960*y*G[0, 0, 1, 0, r2, r2, y])/(-1 + y)^2 + 
     (320*y*G[0, 0, 1, 1, 0, r1, y])/(-1 + y)^2 + 
     (320*y*G[0, 0, 1, 1, 0, r2, y])/(-1 + y)^2 + 
     (128*y*G[0, 0, 1, 1, 1, r1, y])/(-1 + y)^2 + 
     (128*y*G[0, 0, 1, 1, 1, r2, y])/(-1 + y)^2 + 
     (384*y*G[0, 0, 1, 1, r1, 0, y])/(-1 + y)^2 - 
     (384*y*G[0, 0, 1, 1, r1, r1, y])/(-1 + y)^2 - 
     (384*y*G[0, 0, 1, 1, r1, r2, y])/(-1 + y)^2 + 
     (384*y*G[0, 0, 1, 1, r2, 0, y])/(-1 + y)^2 - 
     (384*y*G[0, 0, 1, 1, r2, r1, y])/(-1 + y)^2 - 
     (384*y*G[0, 0, 1, 1, r2, r2, y])/(-1 + y)^2 + 
     (768*y*G[0, 0, 1, r1, 0, 0, y])/(-1 + y)^2 - 
     (768*y*G[0, 0, 1, r1, 0, r1, y])/(-1 + y)^2 - 
     (768*y*G[0, 0, 1, r1, 0, r2, y])/(-1 + y)^2 + 
     (768*y*G[0, 0, 1, r1, 1, 0, y])/(-1 + y)^2 - 
     (768*y*G[0, 0, 1, r1, 1, r1, y])/(-1 + y)^2 - 
     (768*y*G[0, 0, 1, r1, 1, r2, y])/(-1 + y)^2 - 
     (1152*y*G[0, 0, 1, r1, r1, 0, y])/(-1 + y)^2 + 
     (1152*y*G[0, 0, 1, r1, r1, r1, y])/(-1 + y)^2 + 
     (1152*y*G[0, 0, 1, r1, r1, r2, y])/(-1 + y)^2 - 
     (1152*y*G[0, 0, 1, r1, r2, 0, y])/(-1 + y)^2 + 
     (1152*y*G[0, 0, 1, r1, r2, r1, y])/(-1 + y)^2 + 
     (1152*y*G[0, 0, 1, r1, r2, r2, y])/(-1 + y)^2 + 
     (768*y*G[0, 0, 1, r2, 0, 0, y])/(-1 + y)^2 - 
     (768*y*G[0, 0, 1, r2, 0, r1, y])/(-1 + y)^2 - 
     (768*y*G[0, 0, 1, r2, 0, r2, y])/(-1 + y)^2 + 
     (768*y*G[0, 0, 1, r2, 1, 0, y])/(-1 + y)^2 - 
     (768*y*G[0, 0, 1, r2, 1, r1, y])/(-1 + y)^2 - 
     (768*y*G[0, 0, 1, r2, 1, r2, y])/(-1 + y)^2 - 
     (1152*y*G[0, 0, 1, r2, r1, 0, y])/(-1 + y)^2 + 
     (1152*y*G[0, 0, 1, r2, r1, r1, y])/(-1 + y)^2 + 
     (1152*y*G[0, 0, 1, r2, r1, r2, y])/(-1 + y)^2 - 
     (1152*y*G[0, 0, 1, r2, r2, 0, y])/(-1 + y)^2 + 
     (1152*y*G[0, 0, 1, r2, r2, r1, y])/(-1 + y)^2 + 
     (1152*y*G[0, 0, 1, r2, r2, r2, y])/(-1 + y)^2 + 
     (504*y*G[0, 0, r1, 0, 0, 0, y])/(-1 + y)^2 - 
     (504*y*G[0, 0, r1, 0, 0, r1, y])/(-1 + y)^2 - 
     (504*y*G[0, 0, r1, 0, 0, r2, y])/(-1 + y)^2 + 
     (720*y*G[0, 0, r1, 0, 1, 0, y])/(-1 + y)^2 - 
     (720*y*G[0, 0, r1, 0, 1, r1, y])/(-1 + y)^2 - 
     (720*y*G[0, 0, r1, 0, 1, r2, y])/(-1 + y)^2 - 
     (864*y*G[0, 0, r1, 0, r1, 0, y])/(-1 + y)^2 + 
     (864*y*G[0, 0, r1, 0, r1, r1, y])/(-1 + y)^2 + 
     (864*y*G[0, 0, r1, 0, r1, r2, y])/(-1 + y)^2 - 
     (864*y*G[0, 0, r1, 0, r2, 0, y])/(-1 + y)^2 + 
     (864*y*G[0, 0, r1, 0, r2, r1, y])/(-1 + y)^2 + 
     (864*y*G[0, 0, r1, 0, r2, r2, y])/(-1 + y)^2 + 
     (720*y*G[0, 0, r1, 1, 0, 0, y])/(-1 + y)^2 - 
     (720*y*G[0, 0, r1, 1, 0, r1, y])/(-1 + y)^2 - 
     (720*y*G[0, 0, r1, 1, 0, r2, y])/(-1 + y)^2 + 
     (288*y*G[0, 0, r1, 1, 1, 0, y])/(-1 + y)^2 - 
     (288*y*G[0, 0, r1, 1, 1, r1, y])/(-1 + y)^2 - 
     (288*y*G[0, 0, r1, 1, 1, r2, y])/(-1 + y)^2 - 
     (864*y*G[0, 0, r1, 1, r1, 0, y])/(-1 + y)^2 + 
     (864*y*G[0, 0, r1, 1, r1, r1, y])/(-1 + y)^2 + 
     (864*y*G[0, 0, r1, 1, r1, r2, y])/(-1 + y)^2 - 
     (864*y*G[0, 0, r1, 1, r2, 0, y])/(-1 + y)^2 + 
     (864*y*G[0, 0, r1, 1, r2, r1, y])/(-1 + y)^2 + 
     (864*y*G[0, 0, r1, 1, r2, r2, y])/(-1 + y)^2 - 
     (864*y*G[0, 0, r1, r1, 0, 0, y])/(-1 + y)^2 + 
     (864*y*G[0, 0, r1, r1, 0, r1, y])/(-1 + y)^2 + 
     (864*y*G[0, 0, r1, r1, 0, r2, y])/(-1 + y)^2 - 
     (864*y*G[0, 0, r1, r1, 1, 0, y])/(-1 + y)^2 + 
     (864*y*G[0, 0, r1, r1, 1, r1, y])/(-1 + y)^2 + 
     (864*y*G[0, 0, r1, r1, 1, r2, y])/(-1 + y)^2 + 
     (1296*y*G[0, 0, r1, r1, r1, 0, y])/(-1 + y)^2 - 
     (1296*y*G[0, 0, r1, r1, r1, r1, y])/(-1 + y)^2 - 
     (1296*y*G[0, 0, r1, r1, r1, r2, y])/(-1 + y)^2 + 
     (1296*y*G[0, 0, r1, r1, r2, 0, y])/(-1 + y)^2 - 
     (1296*y*G[0, 0, r1, r1, r2, r1, y])/(-1 + y)^2 - 
     (1296*y*G[0, 0, r1, r1, r2, r2, y])/(-1 + y)^2 - 
     (864*y*G[0, 0, r1, r2, 0, 0, y])/(-1 + y)^2 + 
     (864*y*G[0, 0, r1, r2, 0, r1, y])/(-1 + y)^2 + 
     (864*y*G[0, 0, r1, r2, 0, r2, y])/(-1 + y)^2 - 
     (864*y*G[0, 0, r1, r2, 1, 0, y])/(-1 + y)^2 + 
     (864*y*G[0, 0, r1, r2, 1, r1, y])/(-1 + y)^2 + 
     (864*y*G[0, 0, r1, r2, 1, r2, y])/(-1 + y)^2 + 
     (1296*y*G[0, 0, r1, r2, r1, 0, y])/(-1 + y)^2 - 
     (1296*y*G[0, 0, r1, r2, r1, r1, y])/(-1 + y)^2 - 
     (1296*y*G[0, 0, r1, r2, r1, r2, y])/(-1 + y)^2 + 
     (1296*y*G[0, 0, r1, r2, r2, 0, y])/(-1 + y)^2 - 
     (1296*y*G[0, 0, r1, r2, r2, r1, y])/(-1 + y)^2 - 
     (1296*y*G[0, 0, r1, r2, r2, r2, y])/(-1 + y)^2 + 
     (504*y*G[0, 0, r2, 0, 0, 0, y])/(-1 + y)^2 - 
     (504*y*G[0, 0, r2, 0, 0, r1, y])/(-1 + y)^2 - 
     (504*y*G[0, 0, r2, 0, 0, r2, y])/(-1 + y)^2 + 
     (720*y*G[0, 0, r2, 0, 1, 0, y])/(-1 + y)^2 - 
     (720*y*G[0, 0, r2, 0, 1, r1, y])/(-1 + y)^2 - 
     (720*y*G[0, 0, r2, 0, 1, r2, y])/(-1 + y)^2 - 
     (864*y*G[0, 0, r2, 0, r1, 0, y])/(-1 + y)^2 + 
     (864*y*G[0, 0, r2, 0, r1, r1, y])/(-1 + y)^2 + 
     (864*y*G[0, 0, r2, 0, r1, r2, y])/(-1 + y)^2 - 
     (864*y*G[0, 0, r2, 0, r2, 0, y])/(-1 + y)^2 + 
     (864*y*G[0, 0, r2, 0, r2, r1, y])/(-1 + y)^2 + 
     (864*y*G[0, 0, r2, 0, r2, r2, y])/(-1 + y)^2 + 
     (720*y*G[0, 0, r2, 1, 0, 0, y])/(-1 + y)^2 - 
     (720*y*G[0, 0, r2, 1, 0, r1, y])/(-1 + y)^2 - 
     (720*y*G[0, 0, r2, 1, 0, r2, y])/(-1 + y)^2 + 
     (288*y*G[0, 0, r2, 1, 1, 0, y])/(-1 + y)^2 - 
     (288*y*G[0, 0, r2, 1, 1, r1, y])/(-1 + y)^2 - 
     (288*y*G[0, 0, r2, 1, 1, r2, y])/(-1 + y)^2 - 
     (864*y*G[0, 0, r2, 1, r1, 0, y])/(-1 + y)^2 + 
     (864*y*G[0, 0, r2, 1, r1, r1, y])/(-1 + y)^2 + 
     (864*y*G[0, 0, r2, 1, r1, r2, y])/(-1 + y)^2 - 
     (864*y*G[0, 0, r2, 1, r2, 0, y])/(-1 + y)^2 + 
     (864*y*G[0, 0, r2, 1, r2, r1, y])/(-1 + y)^2 + 
     (864*y*G[0, 0, r2, 1, r2, r2, y])/(-1 + y)^2 - 
     (864*y*G[0, 0, r2, r1, 0, 0, y])/(-1 + y)^2 + 
     (864*y*G[0, 0, r2, r1, 0, r1, y])/(-1 + y)^2 + 
     (864*y*G[0, 0, r2, r1, 0, r2, y])/(-1 + y)^2 - 
     (864*y*G[0, 0, r2, r1, 1, 0, y])/(-1 + y)^2 + 
     (864*y*G[0, 0, r2, r1, 1, r1, y])/(-1 + y)^2 + 
     (864*y*G[0, 0, r2, r1, 1, r2, y])/(-1 + y)^2 + 
     (1296*y*G[0, 0, r2, r1, r1, 0, y])/(-1 + y)^2 - 
     (1296*y*G[0, 0, r2, r1, r1, r1, y])/(-1 + y)^2 - 
     (1296*y*G[0, 0, r2, r1, r1, r2, y])/(-1 + y)^2 + 
     (1296*y*G[0, 0, r2, r1, r2, 0, y])/(-1 + y)^2 - 
     (1296*y*G[0, 0, r2, r1, r2, r1, y])/(-1 + y)^2 - 
     (1296*y*G[0, 0, r2, r1, r2, r2, y])/(-1 + y)^2 - 
     (864*y*G[0, 0, r2, r2, 0, 0, y])/(-1 + y)^2 + 
     (864*y*G[0, 0, r2, r2, 0, r1, y])/(-1 + y)^2 + 
     (864*y*G[0, 0, r2, r2, 0, r2, y])/(-1 + y)^2 - 
     (864*y*G[0, 0, r2, r2, 1, 0, y])/(-1 + y)^2 + 
     (864*y*G[0, 0, r2, r2, 1, r1, y])/(-1 + y)^2 + 
     (864*y*G[0, 0, r2, r2, 1, r2, y])/(-1 + y)^2 + 
     (1296*y*G[0, 0, r2, r2, r1, 0, y])/(-1 + y)^2 - 
     (1296*y*G[0, 0, r2, r2, r1, r1, y])/(-1 + y)^2 - 
     (1296*y*G[0, 0, r2, r2, r1, r2, y])/(-1 + y)^2 + 
     (1296*y*G[0, 0, r2, r2, r2, 0, y])/(-1 + y)^2 - 
     (1296*y*G[0, 0, r2, r2, r2, r1, y])/(-1 + y)^2 - 
     (1296*y*G[0, 0, r2, r2, r2, r2, y])/(-1 + y)^2 + 
     (24*y*G[0, 1, 0, -1, 0, r1, y])/(-1 + y)^2 + 
     (24*y*G[0, 1, 0, -1, 0, r2, y])/(-1 + y)^2 - 
     (40*y*G[0, 1, 0, 0, 0, r1, y])/(-1 + y)^2 - 
     (40*y*G[0, 1, 0, 0, 0, r2, y])/(-1 + y)^2 - 
     (64*y*G[0, 1, 0, 0, 1, r1, y])/(-1 + y)^2 - 
     (64*y*G[0, 1, 0, 0, 1, r2, y])/(-1 + y)^2 - 
     (72*y*G[0, 1, 0, 0, r1, 0, y])/(-1 + y)^2 + 
     (72*y*G[0, 1, 0, 0, r1, r1, y])/(-1 + y)^2 + 
     (72*y*G[0, 1, 0, 0, r1, r2, y])/(-1 + y)^2 - 
     (72*y*G[0, 1, 0, 0, r2, 0, y])/(-1 + y)^2 + 
     (72*y*G[0, 1, 0, 0, r2, r1, y])/(-1 + y)^2 + 
     (72*y*G[0, 1, 0, 0, r2, r2, y])/(-1 + y)^2 - 
     (24*y*G[0, 1, 1, 0, 0, r1, y])/(-1 + y)^2 - 
     (24*y*G[0, 1, 1, 0, 0, r2, y])/(-1 + y)^2 + 
     (48*y*G[1, 0, -1, -1, 0, r1, y])/(-1 + y)^2 + 
     (48*y*G[1, 0, -1, -1, 0, r2, y])/(-1 + y)^2 - 
     (104*y*G[1, 0, -1, 0, 0, r1, y])/(-1 + y)^2 - 
     (104*y*G[1, 0, -1, 0, 0, r2, y])/(-1 + y)^2 - 
     (128*y*G[1, 0, -1, 0, 1, r1, y])/(-1 + y)^2 - 
     (128*y*G[1, 0, -1, 0, 1, r2, y])/(-1 + y)^2 - 
     (144*y*G[1, 0, -1, 0, r1, 0, y])/(-1 + y)^2 + 
     (144*y*G[1, 0, -1, 0, r1, r1, y])/(-1 + y)^2 + 
     (144*y*G[1, 0, -1, 0, r1, r2, y])/(-1 + y)^2 - 
     (144*y*G[1, 0, -1, 0, r2, 0, y])/(-1 + y)^2 + 
     (144*y*G[1, 0, -1, 0, r2, r1, y])/(-1 + y)^2 + 
     (144*y*G[1, 0, -1, 0, r2, r2, y])/(-1 + y)^2 + 
     (140*y*G[1, 0, 0, 0, 0, r1, y])/(-1 + y)^2 + 
     (140*y*G[1, 0, 0, 0, 0, r2, y])/(-1 + y)^2 + 
     (224*y*G[1, 0, 0, 0, 1, r1, y])/(-1 + y)^2 + 
     (224*y*G[1, 0, 0, 0, 1, r2, y])/(-1 + y)^2 + 
     (240*y*G[1, 0, 0, 0, r1, 0, y])/(-1 + y)^2 - 
     (240*y*G[1, 0, 0, 0, r1, r1, y])/(-1 + y)^2 - 
     (240*y*G[1, 0, 0, 0, r1, r2, y])/(-1 + y)^2 + 
     (240*y*G[1, 0, 0, 0, r2, 0, y])/(-1 + y)^2 - 
     (240*y*G[1, 0, 0, 0, r2, r1, y])/(-1 + y)^2 - 
     (240*y*G[1, 0, 0, 0, r2, r2, y])/(-1 + y)^2 + 
     (320*y*G[1, 0, 0, 1, 0, r1, y])/(-1 + y)^2 + 
     (320*y*G[1, 0, 0, 1, 0, r2, y])/(-1 + y)^2 + 
     (128*y*G[1, 0, 0, 1, 1, r1, y])/(-1 + y)^2 + 
     (128*y*G[1, 0, 0, 1, 1, r2, y])/(-1 + y)^2 + 
     (384*y*G[1, 0, 0, 1, r1, 0, y])/(-1 + y)^2 - 
     (384*y*G[1, 0, 0, 1, r1, r1, y])/(-1 + y)^2 - 
     (384*y*G[1, 0, 0, 1, r1, r2, y])/(-1 + y)^2 + 
     (384*y*G[1, 0, 0, 1, r2, 0, y])/(-1 + y)^2 - 
     (384*y*G[1, 0, 0, 1, r2, r1, y])/(-1 + y)^2 - 
     (384*y*G[1, 0, 0, 1, r2, r2, y])/(-1 + y)^2 + 
     (288*y*G[1, 0, 0, r1, 0, 0, y])/(-1 + y)^2 - 
     (288*y*G[1, 0, 0, r1, 0, r1, y])/(-1 + y)^2 - 
     (288*y*G[1, 0, 0, r1, 0, r2, y])/(-1 + y)^2 + 
     (288*y*G[1, 0, 0, r1, 1, 0, y])/(-1 + y)^2 - 
     (288*y*G[1, 0, 0, r1, 1, r1, y])/(-1 + y)^2 - 
     (288*y*G[1, 0, 0, r1, 1, r2, y])/(-1 + y)^2 - 
     (432*y*G[1, 0, 0, r1, r1, 0, y])/(-1 + y)^2 + 
     (432*y*G[1, 0, 0, r1, r1, r1, y])/(-1 + y)^2 + 
     (432*y*G[1, 0, 0, r1, r1, r2, y])/(-1 + y)^2 - 
     (432*y*G[1, 0, 0, r1, r2, 0, y])/(-1 + y)^2 + 
     (432*y*G[1, 0, 0, r1, r2, r1, y])/(-1 + y)^2 + 
     (432*y*G[1, 0, 0, r1, r2, r2, y])/(-1 + y)^2 + 
     (288*y*G[1, 0, 0, r2, 0, 0, y])/(-1 + y)^2 - 
     (288*y*G[1, 0, 0, r2, 0, r1, y])/(-1 + y)^2 - 
     (288*y*G[1, 0, 0, r2, 0, r2, y])/(-1 + y)^2 + 
     (288*y*G[1, 0, 0, r2, 1, 0, y])/(-1 + y)^2 - 
     (288*y*G[1, 0, 0, r2, 1, r1, y])/(-1 + y)^2 - 
     (288*y*G[1, 0, 0, r2, 1, r2, y])/(-1 + y)^2 - 
     (432*y*G[1, 0, 0, r2, r1, 0, y])/(-1 + y)^2 + 
     (432*y*G[1, 0, 0, r2, r1, r1, y])/(-1 + y)^2 + 
     (432*y*G[1, 0, 0, r2, r1, r2, y])/(-1 + y)^2 - 
     (432*y*G[1, 0, 0, r2, r2, 0, y])/(-1 + y)^2 + 
     (432*y*G[1, 0, 0, r2, r2, r1, y])/(-1 + y)^2 + 
     (432*y*G[1, 0, 0, r2, r2, r2, y])/(-1 + y)^2 - 
     (24*y*G[1, 0, 1, 0, 0, r1, y])/(-1 + y)^2 - 
     (24*y*G[1, 0, 1, 0, 0, r2, y])/(-1 + y)^2 - 
     (48*y*G[1, 1, 0, -1, 0, r1, y])/(-1 + y)^2 - 
     (48*y*G[1, 1, 0, -1, 0, r2, y])/(-1 + y)^2 + 
     (80*y*G[1, 1, 0, 0, 0, r1, y])/(-1 + y)^2 + 
     (80*y*G[1, 1, 0, 0, 0, r2, y])/(-1 + y)^2 + 
     (128*y*G[1, 1, 0, 0, 1, r1, y])/(-1 + y)^2 + 
     (128*y*G[1, 1, 0, 0, 1, r2, y])/(-1 + y)^2 + 
     (144*y*G[1, 1, 0, 0, r1, 0, y])/(-1 + y)^2 - 
     (144*y*G[1, 1, 0, 0, r1, r1, y])/(-1 + y)^2 - 
     (144*y*G[1, 1, 0, 0, r1, r2, y])/(-1 + y)^2 + 
     (144*y*G[1, 1, 0, 0, r2, 0, y])/(-1 + y)^2 - 
     (144*y*G[1, 1, 0, 0, r2, r1, y])/(-1 + y)^2 - 
     (144*y*G[1, 1, 0, 0, r2, r2, y])/(-1 + y)^2 + 
     (48*y*G[1, 1, 1, 0, 0, r1, y])/(-1 + y)^2 + 
     (48*y*G[1, 1, 1, 0, 0, r2, y])/(-1 + y)^2 - 
     (6*y*G[0, 0, r1, y]*(-32 + 3*Pi^2 + 77*Zeta[3]))/(-1 + y)^2 - 
     (6*y*G[0, 0, r2, y]*(-32 + 3*Pi^2 + 77*Zeta[3]))/(-1 + y)^2 + 
     (y*(1008*Pi^4 + 289*Pi^6 - 80640*Pi^2*G[0, -1, y] - 
        7840*Pi^4*G[0, -1, y] - 806400*G[0, 0, y] + 10080*Pi^2*G[0, 0, y] + 
        2429*Pi^4*G[0, 0, y] - 168*Pi^4*G[0, 1, y] + 80640*Pi^2*G[1, 0, y] + 
        7672*Pi^4*G[1, 0, y] + 336*Pi^4*G[1, 1, y] + 
        53760*Pi^2*G[0, -1, -1, y] + 645120*G[0, -1, 0, y] - 
        33600*Pi^2*G[0, -1, 0, y] - 967680*G[0, 0, 0, y] + 
        50400*Pi^2*G[0, 0, 0, y] + 107520*Pi^2*G[0, 0, 1, y] - 
        26880*Pi^2*G[0, 1, 0, y] - 53760*Pi^2*G[1, 0, -1, y] - 
        645120*G[1, 0, 0, y] + 6720*Pi^2*G[1, 0, 0, y] + 
        53760*Pi^2*G[1, 1, 0, y] - 26880*Pi^2*G[0, -1, -1, -1, y] - 
        483840*G[0, -1, -1, 0, y] + 16800*Pi^2*G[0, -1, -1, 0, y] + 
        13440*Pi^2*G[0, -1, 0, -1, y] + 967680*G[0, -1, 0, 0, y] - 
        26880*Pi^2*G[0, -1, 0, 0, y] - 53760*Pi^2*G[0, -1, 0, 1, y] - 
        6720*Pi^2*G[0, 0, 0, -1, y] - 1330560*G[0, 0, 0, 0, y] + 
        29400*Pi^2*G[0, 0, 0, 0, y] + 94080*Pi^2*G[0, 0, 0, 1, y] - 
        1935360*G[0, 0, 1, 0, y] + 100800*Pi^2*G[0, 0, 1, 0, y] + 
        53760*Pi^2*G[0, 0, 1, 1, y] + 13440*Pi^2*G[0, 1, 0, -1, y] + 
        241920*G[0, 1, 0, 0, y] - 1680*Pi^2*G[0, 1, 0, 0, y] - 
        13440*Pi^2*G[0, 1, 1, 0, y] + 26880*Pi^2*G[1, 0, -1, -1, y] + 
        483840*G[1, 0, -1, 0, y] - 16800*Pi^2*G[1, 0, -1, 0, y] - 
        725760*G[1, 0, 0, 0, y] + 25200*Pi^2*G[1, 0, 0, 0, y] + 
        53760*Pi^2*G[1, 0, 0, 1, y] - 13440*Pi^2*G[1, 0, 1, 0, y] - 
        26880*Pi^2*G[1, 1, 0, -1, y] - 483840*G[1, 1, 0, 0, y] + 
        3360*Pi^2*G[1, 1, 0, 0, y] + 26880*Pi^2*G[1, 1, 1, 0, y] + 
        322560*G[0, -1, -1, -1, 0, y] - 645120*G[0, -1, -1, 0, 0, y] - 
        161280*G[0, -1, 0, -1, 0, y] + 1128960*G[0, -1, 0, 0, 0, y] + 
        1290240*G[0, -1, 0, 1, 0, y] + 80640*G[0, 0, 0, -1, 0, y] - 
        1411200*G[0, 0, 0, 0, 0, y] - 2257920*G[0, 0, 0, 1, 0, y] - 
        3306240*G[0, 0, 1, 0, 0, y] - 1290240*G[0, 0, 1, 1, 0, y] - 
        161280*G[0, 1, 0, -1, 0, y] + 241920*G[0, 1, 0, 0, 0, y] + 
        161280*G[0, 1, 1, 0, 0, y] - 322560*G[1, 0, -1, -1, 0, y] + 
        645120*G[1, 0, -1, 0, 0, y] - 887040*G[1, 0, 0, 0, 0, y] - 
        1290240*G[1, 0, 0, 1, 0, y] + 161280*G[1, 0, 1, 0, 0, y] + 
        322560*G[1, 1, 0, -1, 0, y] - 483840*G[1, 1, 0, 0, 0, y] - 
        322560*G[1, 1, 1, 0, 0, y] - 161280*G[0, -1, -1, -1, -1, 0, y] + 
        322560*G[0, -1, -1, -1, 0, 0, y] + 80640*G[0, -1, -1, 0, -1, 0, y] - 
        564480*G[0, -1, -1, 0, 0, 0, y] - 645120*G[0, -1, -1, 0, 1, 0, y] + 
        80640*G[0, -1, 0, -1, -1, 0, y] - 161280*G[0, -1, 0, -1, 0, 0, y] - 
        40320*G[0, -1, 0, 0, -1, 0, y] + 927360*G[0, -1, 0, 0, 0, 0, y] + 
        1451520*G[0, -1, 0, 0, 1, 0, y] + 1612800*G[0, -1, 0, 1, 0, 0, y] + 
        645120*G[0, -1, 0, 1, 1, 0, y] - 40320*G[0, 0, 0, -1, -1, 0, y] + 
        80640*G[0, 0, 0, -1, 0, 0, y] - 1118880*G[0, 0, 0, 0, 0, 0, y] - 
        2016000*G[0, 0, 0, 0, 1, 0, y] - 2802240*G[0, 0, 0, 1, 0, 0, y] - 
        1128960*G[0, 0, 0, 1, 1, 0, y] + 40320*G[0, 0, 1, 0, -1, 0, y] - 
        3124800*G[0, 0, 1, 0, 0, 0, y] - 3548160*G[0, 0, 1, 0, 1, 0, y] - 
        1653120*G[0, 0, 1, 1, 0, 0, y] - 645120*G[0, 0, 1, 1, 1, 0, y] + 
        80640*G[0, 1, 0, -1, -1, 0, y] - 161280*G[0, 1, 0, -1, 0, 0, y] + 
        221760*G[0, 1, 0, 0, 0, 0, y] + 322560*G[0, 1, 0, 0, 1, 0, y] - 
        40320*G[0, 1, 0, 1, 0, 0, y] - 80640*G[0, 1, 1, 0, -1, 0, y] + 
        120960*G[0, 1, 1, 0, 0, 0, y] + 80640*G[0, 1, 1, 1, 0, 0, y] + 
        161280*G[1, 0, -1, -1, -1, 0, y] - 322560*G[1, 0, -1, -1, 0, 0, y] - 
        80640*G[1, 0, -1, 0, -1, 0, y] + 564480*G[1, 0, -1, 0, 0, 0, y] + 
        645120*G[1, 0, -1, 0, 1, 0, y] + 40320*G[1, 0, 0, 0, -1, 0, y] - 
        705600*G[1, 0, 0, 0, 0, 0, y] - 1128960*G[1, 0, 0, 0, 1, 0, y] - 
        1653120*G[1, 0, 0, 1, 0, 0, y] - 645120*G[1, 0, 0, 1, 1, 0, y] - 
        80640*G[1, 0, 1, 0, -1, 0, y] + 120960*G[1, 0, 1, 0, 0, 0, y] + 
        80640*G[1, 0, 1, 1, 0, 0, y] - 161280*G[1, 1, 0, -1, -1, 0, y] + 
        322560*G[1, 1, 0, -1, 0, 0, y] - 443520*G[1, 1, 0, 0, 0, 0, y] - 
        645120*G[1, 1, 0, 0, 1, 0, y] + 80640*G[1, 1, 0, 1, 0, 0, y] + 
        161280*G[1, 1, 1, 0, -1, 0, y] - 241920*G[1, 1, 1, 0, 0, 0, y] - 
        161280*G[1, 1, 1, 1, 0, 0, y] + 967680*Zeta[3] - 30240*Pi^2*Zeta[3] - 
        967680*G[0, -1, y]*Zeta[3] + 1290240*G[0, 0, y]*Zeta[3] - 
        241920*G[0, 1, y]*Zeta[3] + 725760*G[1, 0, y]*Zeta[3] + 
        483840*G[1, 1, y]*Zeta[3] + 483840*G[0, -1, -1, y]*Zeta[3] - 
        826560*G[0, -1, 0, y]*Zeta[3] + 967680*G[0, 0, 0, y]*Zeta[3] + 
        2963520*G[0, 0, 1, y]*Zeta[3] - 181440*G[0, 1, 0, y]*Zeta[3] - 
        120960*G[0, 1, 1, y]*Zeta[3] - 483840*G[1, 0, -1, y]*Zeta[3] + 
        645120*G[1, 0, 0, y]*Zeta[3] - 120960*G[1, 0, 1, y]*Zeta[3] + 
        362880*G[1, 1, 0, y]*Zeta[3] + 241920*G[1, 1, 1, y]*Zeta[3] - 
        423360*Zeta[3]^2 + 1330560*Zeta[5] + 336*G[1, y]*
         (2*Pi^4 + 2160*Zeta[3] - 45*Pi^2*Zeta[3] + 1980*Zeta[5]) + 
        56*G[0, y]*(1920*Pi^2 + 274*Pi^4 + 19440*Zeta[3] - 705*Pi^2*Zeta[3] + 
          17820*Zeta[5])))/(5040*(-1 + y)^2)), 
 j[N3,1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0] -> 
  (-6*Pi^2*y*(1 + y)*G[-1, 0, r1, y])/(-1 + y)^3 - 
   (6*Pi^2*y*(1 + y)*G[-1, 0, r2, y])/(-1 + y)^3 + 
   (y*(-240 + 139*Pi^2 + (780 - 278*Pi^2)*y + (-240 + 139*Pi^2)*y^2)*
     G[r1, 0, 0, y])/(18*(-1 + y)^4) + (106*Pi^2*y*G[r1, 0, 1, y])/
    (9*(-1 + y)^2) - (5*y*(-48 + 49*Pi^2 + (156 - 98*Pi^2)*y + 
      (-48 + 49*Pi^2)*y^2)*G[r1, 0, r1, y])/(18*(-1 + y)^4) - 
   (5*y*(-48 + 49*Pi^2 + (156 - 98*Pi^2)*y + (-48 + 49*Pi^2)*y^2)*
     G[r1, 0, r2, y])/(18*(-1 + y)^4) + 
   (8*y*(-12 + 5*Pi^2 + (39 - 10*Pi^2)*y + (-12 + 5*Pi^2)*y^2)*
     G[r1, 1, 0, y])/(3*(-1 + y)^4) + (8*Pi^2*y*G[r1, 1, 1, y])/
    (3*(-1 + y)^2) - (4*y*(-24 + 11*Pi^2 + (78 - 22*Pi^2)*y + 
      (-24 + 11*Pi^2)*y^2)*G[r1, 1, r1, y])/(3*(-1 + y)^4) - 
   (4*y*(-24 + 11*Pi^2 + (78 - 22*Pi^2)*y + (-24 + 11*Pi^2)*y^2)*
     G[r1, 1, r2, y])/(3*(-1 + y)^4) + 
   (y*(528 - 259*Pi^2 + 2*(-858 + 259*Pi^2)*y + (528 - 259*Pi^2)*y^2)*
     G[r1, r1, 0, y])/(18*(-1 + y)^4) - (118*Pi^2*y*G[r1, r1, 1, y])/
    (9*(-1 + y)^2) + (y*(-528 + 377*Pi^2 - 26*(-66 + 29*Pi^2)*y + 
      (-528 + 377*Pi^2)*y^2)*G[r1, r1, r1, y])/(18*(-1 + y)^4) + 
   (y*(-528 + 377*Pi^2 - 26*(-66 + 29*Pi^2)*y + (-528 + 377*Pi^2)*y^2)*
     G[r1, r1, r2, y])/(18*(-1 + y)^4) + 
   (y*(528 - 259*Pi^2 + 2*(-858 + 259*Pi^2)*y + (528 - 259*Pi^2)*y^2)*
     G[r1, r2, 0, y])/(18*(-1 + y)^4) - (118*Pi^2*y*G[r1, r2, 1, y])/
    (9*(-1 + y)^2) + (y*(-528 + 377*Pi^2 - 26*(-66 + 29*Pi^2)*y + 
      (-528 + 377*Pi^2)*y^2)*G[r1, r2, r1, y])/(18*(-1 + y)^4) + 
   (y*(-528 + 377*Pi^2 - 26*(-66 + 29*Pi^2)*y + (-528 + 377*Pi^2)*y^2)*
     G[r1, r2, r2, y])/(18*(-1 + y)^4) + 
   (y*(-240 + 139*Pi^2 + (780 - 278*Pi^2)*y + (-240 + 139*Pi^2)*y^2)*
     G[r2, 0, 0, y])/(18*(-1 + y)^4) + (106*Pi^2*y*G[r2, 0, 1, y])/
    (9*(-1 + y)^2) - (5*y*(-48 + 49*Pi^2 + (156 - 98*Pi^2)*y + 
      (-48 + 49*Pi^2)*y^2)*G[r2, 0, r1, y])/(18*(-1 + y)^4) - 
   (5*y*(-48 + 49*Pi^2 + (156 - 98*Pi^2)*y + (-48 + 49*Pi^2)*y^2)*
     G[r2, 0, r2, y])/(18*(-1 + y)^4) + 
   (8*y*(-12 + 5*Pi^2 + (39 - 10*Pi^2)*y + (-12 + 5*Pi^2)*y^2)*
     G[r2, 1, 0, y])/(3*(-1 + y)^4) + (8*Pi^2*y*G[r2, 1, 1, y])/
    (3*(-1 + y)^2) - (4*y*(-24 + 11*Pi^2 + (78 - 22*Pi^2)*y + 
      (-24 + 11*Pi^2)*y^2)*G[r2, 1, r1, y])/(3*(-1 + y)^4) - 
   (4*y*(-24 + 11*Pi^2 + (78 - 22*Pi^2)*y + (-24 + 11*Pi^2)*y^2)*
     G[r2, 1, r2, y])/(3*(-1 + y)^4) + 
   (y*(528 - 259*Pi^2 + 2*(-858 + 259*Pi^2)*y + (528 - 259*Pi^2)*y^2)*
     G[r2, r1, 0, y])/(18*(-1 + y)^4) - (118*Pi^2*y*G[r2, r1, 1, y])/
    (9*(-1 + y)^2) + (y*(-528 + 377*Pi^2 - 26*(-66 + 29*Pi^2)*y + 
      (-528 + 377*Pi^2)*y^2)*G[r2, r1, r1, y])/(18*(-1 + y)^4) + 
   (y*(-528 + 377*Pi^2 - 26*(-66 + 29*Pi^2)*y + (-528 + 377*Pi^2)*y^2)*
     G[r2, r1, r2, y])/(18*(-1 + y)^4) + 
   (y*(528 - 259*Pi^2 + 2*(-858 + 259*Pi^2)*y + (528 - 259*Pi^2)*y^2)*
     G[r2, r2, 0, y])/(18*(-1 + y)^4) - (118*Pi^2*y*G[r2, r2, 1, y])/
    (9*(-1 + y)^2) + (y*(-528 + 377*Pi^2 - 26*(-66 + 29*Pi^2)*y + 
      (-528 + 377*Pi^2)*y^2)*G[r2, r2, r1, y])/(18*(-1 + y)^4) + 
   (y*(-528 + 377*Pi^2 - 26*(-66 + 29*Pi^2)*y + (-528 + 377*Pi^2)*y^2)*
     G[r2, r2, r2, y])/(18*(-1 + y)^4) - (8*y*(1 + y)*G[-1, 0, 0, r1, y])/
    (-1 + y)^3 - (8*y*(1 + y)*G[-1, 0, 0, r2, y])/(-1 + y)^3 - 
   (8*y*(1 + y)*G[-1, 0, 1, r1, y])/(-1 + y)^3 - 
   (8*y*(1 + y)*G[-1, 0, 1, r2, y])/(-1 + y)^3 - 
   (12*y*(1 + y)*G[-1, 0, r1, 0, y])/(-1 + y)^3 + 
   (12*y*(1 + y)*G[-1, 0, r1, r1, y])/(-1 + y)^3 + 
   (12*y*(1 + y)*G[-1, 0, r1, r2, y])/(-1 + y)^3 - 
   (12*y*(1 + y)*G[-1, 0, r2, 0, y])/(-1 + y)^3 + 
   (12*y*(1 + y)*G[-1, 0, r2, r1, y])/(-1 + y)^3 + 
   (12*y*(1 + y)*G[-1, 0, r2, r2, y])/(-1 + y)^3 + 
   (6*Pi^2*y*G[0, -1, 0, r1, y])/(-1 + y)^2 + (6*Pi^2*y*G[0, -1, 0, r2, y])/
    (-1 + y)^2 + (y*(-13*Pi^2 + 2*(-86 + 13*Pi^2)*y + (48 - 13*Pi^2)*y^2)*
     G[0, 0, 0, r1, y])/(6*(-1 + y)^4) + 
   (y*(-13*Pi^2 + 2*(-86 + 13*Pi^2)*y + (48 - 13*Pi^2)*y^2)*
     G[0, 0, 0, r2, y])/(6*(-1 + y)^4) + 
   (y*(33*Pi^2 - 2*(604 + 33*Pi^2)*y + (864 + 33*Pi^2)*y^2)*
     G[0, 0, 1, r1, y])/(6*(-1 + y)^4) + 
   (y*(33*Pi^2 - 2*(604 + 33*Pi^2)*y + (864 + 33*Pi^2)*y^2)*
     G[0, 0, 1, r2, y])/(6*(-1 + y)^4) + 
   (2*y*(2*Pi^2 - 4*(62 + Pi^2)*y + 2*(87 + Pi^2)*y^2)*G[0, 0, r1, 0, y])/
    (3*(-1 + y)^4) + (2*Pi^2*y*G[0, 0, r1, 1, y])/(-1 + y)^2 + 
   (y*(-7*Pi^2 + 2*(248 + 7*Pi^2)*y + (-348 - 7*Pi^2)*y^2)*
     G[0, 0, r1, r1, y])/(3*(-1 + y)^4) + 
   (y*(-7*Pi^2 + 2*(248 + 7*Pi^2)*y + (-348 - 7*Pi^2)*y^2)*
     G[0, 0, r1, r2, y])/(3*(-1 + y)^4) + 
   (2*y*(2*Pi^2 - 4*(62 + Pi^2)*y + 2*(87 + Pi^2)*y^2)*G[0, 0, r2, 0, y])/
    (3*(-1 + y)^4) + (2*Pi^2*y*G[0, 0, r2, 1, y])/(-1 + y)^2 + 
   (y*(-7*Pi^2 + 2*(248 + 7*Pi^2)*y + (-348 - 7*Pi^2)*y^2)*
     G[0, 0, r2, r1, y])/(3*(-1 + y)^4) + 
   (y*(-7*Pi^2 + 2*(248 + 7*Pi^2)*y + (-348 - 7*Pi^2)*y^2)*
     G[0, 0, r2, r2, y])/(3*(-1 + y)^4) + 
   (y*(175*Pi^2 - 14*(132 + 25*Pi^2)*y + (1152 + 175*Pi^2)*y^2)*
     G[0, 1, 0, r1, y])/(18*(-1 + y)^4) + 
   (y*(175*Pi^2 - 14*(132 + 25*Pi^2)*y + (1152 + 175*Pi^2)*y^2)*
     G[0, 1, 0, r2, y])/(18*(-1 + y)^4) + 
   (16*y^2*(-11 + 6*y)*G[0, 1, 1, r1, y])/(3*(-1 + y)^4) + 
   (16*y^2*(-11 + 6*y)*G[0, 1, 1, r2, y])/(3*(-1 + y)^4) + 
   (y*(47*Pi^2 - 2*(1188 + 47*Pi^2)*y + (1440 + 47*Pi^2)*y^2)*
     G[0, 1, r1, 0, y])/(18*(-1 + y)^4) + (20*Pi^2*y*G[0, 1, r1, 1, y])/
    (9*(-1 + y)^2) + (y*(-67*Pi^2 + 2*(1188 + 67*Pi^2)*y + 
      (-1440 - 67*Pi^2)*y^2)*G[0, 1, r1, r1, y])/(18*(-1 + y)^4) + 
   (y*(-67*Pi^2 + 2*(1188 + 67*Pi^2)*y + (-1440 - 67*Pi^2)*y^2)*
     G[0, 1, r1, r2, y])/(18*(-1 + y)^4) + 
   (y*(47*Pi^2 - 2*(1188 + 47*Pi^2)*y + (1440 + 47*Pi^2)*y^2)*
     G[0, 1, r2, 0, y])/(18*(-1 + y)^4) + (20*Pi^2*y*G[0, 1, r2, 1, y])/
    (9*(-1 + y)^2) + (y*(-67*Pi^2 + 2*(1188 + 67*Pi^2)*y + 
      (-1440 - 67*Pi^2)*y^2)*G[0, 1, r2, r1, y])/(18*(-1 + y)^4) + 
   (y*(-67*Pi^2 + 2*(1188 + 67*Pi^2)*y + (-1440 - 67*Pi^2)*y^2)*
     G[0, 1, r2, r2, y])/(18*(-1 + y)^4) + 
   (y*(139*Pi^2 - 2*(900 + 139*Pi^2)*y + (1080 + 139*Pi^2)*y^2)*
     G[0, r1, 0, 0, y])/(18*(-1 + y)^4) + (106*Pi^2*y*G[0, r1, 0, 1, y])/
    (9*(-1 + y)^2) - (5*y*(49*Pi^2 - 2*(180 + 49*Pi^2)*y + 
      (216 + 49*Pi^2)*y^2)*G[0, r1, 0, r1, y])/(18*(-1 + y)^4) - 
   (5*y*(49*Pi^2 - 2*(180 + 49*Pi^2)*y + (216 + 49*Pi^2)*y^2)*
     G[0, r1, 0, r2, y])/(18*(-1 + y)^4) + 
   (4*y*(10*Pi^2 + (-161 - 20*Pi^2)*y + 2*(54 + 5*Pi^2)*y^2)*
     G[0, r1, 1, 0, y])/(3*(-1 + y)^4) + (8*Pi^2*y*G[0, r1, 1, 1, y])/
    (3*(-1 + y)^2) - (4*y*(11*Pi^2 + (-161 - 22*Pi^2)*y + 
      (108 + 11*Pi^2)*y^2)*G[0, r1, 1, r1, y])/(3*(-1 + y)^4) - 
   (4*y*(11*Pi^2 + (-161 - 22*Pi^2)*y + (108 + 11*Pi^2)*y^2)*
     G[0, r1, 1, r2, y])/(3*(-1 + y)^4) + 
   (y*(-259*Pi^2 + 2*(1866 + 259*Pi^2)*y + (-2376 - 259*Pi^2)*y^2)*
     G[0, r1, r1, 0, y])/(18*(-1 + y)^4) - (118*Pi^2*y*G[0, r1, r1, 1, y])/
    (9*(-1 + y)^2) + (y*(377*Pi^2 - 2*(1866 + 377*Pi^2)*y + 
      (2376 + 377*Pi^2)*y^2)*G[0, r1, r1, r1, y])/(18*(-1 + y)^4) + 
   (y*(377*Pi^2 - 2*(1866 + 377*Pi^2)*y + (2376 + 377*Pi^2)*y^2)*
     G[0, r1, r1, r2, y])/(18*(-1 + y)^4) + 
   (y*(-259*Pi^2 + 2*(1866 + 259*Pi^2)*y + (-2376 - 259*Pi^2)*y^2)*
     G[0, r1, r2, 0, y])/(18*(-1 + y)^4) - (118*Pi^2*y*G[0, r1, r2, 1, y])/
    (9*(-1 + y)^2) + (y*(377*Pi^2 - 2*(1866 + 377*Pi^2)*y + 
      (2376 + 377*Pi^2)*y^2)*G[0, r1, r2, r1, y])/(18*(-1 + y)^4) + 
   (y*(377*Pi^2 - 2*(1866 + 377*Pi^2)*y + (2376 + 377*Pi^2)*y^2)*
     G[0, r1, r2, r2, y])/(18*(-1 + y)^4) + 
   (y*(139*Pi^2 - 2*(900 + 139*Pi^2)*y + (1080 + 139*Pi^2)*y^2)*
     G[0, r2, 0, 0, y])/(18*(-1 + y)^4) + (106*Pi^2*y*G[0, r2, 0, 1, y])/
    (9*(-1 + y)^2) - (5*y*(49*Pi^2 - 2*(180 + 49*Pi^2)*y + 
      (216 + 49*Pi^2)*y^2)*G[0, r2, 0, r1, y])/(18*(-1 + y)^4) - 
   (5*y*(49*Pi^2 - 2*(180 + 49*Pi^2)*y + (216 + 49*Pi^2)*y^2)*
     G[0, r2, 0, r2, y])/(18*(-1 + y)^4) + 
   (4*y*(10*Pi^2 + (-161 - 20*Pi^2)*y + 2*(54 + 5*Pi^2)*y^2)*
     G[0, r2, 1, 0, y])/(3*(-1 + y)^4) + (8*Pi^2*y*G[0, r2, 1, 1, y])/
    (3*(-1 + y)^2) - (4*y*(11*Pi^2 + (-161 - 22*Pi^2)*y + 
      (108 + 11*Pi^2)*y^2)*G[0, r2, 1, r1, y])/(3*(-1 + y)^4) - 
   (4*y*(11*Pi^2 + (-161 - 22*Pi^2)*y + (108 + 11*Pi^2)*y^2)*
     G[0, r2, 1, r2, y])/(3*(-1 + y)^4) + 
   (y*(-259*Pi^2 + 2*(1866 + 259*Pi^2)*y + (-2376 - 259*Pi^2)*y^2)*
     G[0, r2, r1, 0, y])/(18*(-1 + y)^4) - (118*Pi^2*y*G[0, r2, r1, 1, y])/
    (9*(-1 + y)^2) + (y*(377*Pi^2 - 2*(1866 + 377*Pi^2)*y + 
      (2376 + 377*Pi^2)*y^2)*G[0, r2, r1, r1, y])/(18*(-1 + y)^4) + 
   (y*(377*Pi^2 - 2*(1866 + 377*Pi^2)*y + (2376 + 377*Pi^2)*y^2)*
     G[0, r2, r1, r2, y])/(18*(-1 + y)^4) + 
   (y*(-259*Pi^2 + 2*(1866 + 259*Pi^2)*y + (-2376 - 259*Pi^2)*y^2)*
     G[0, r2, r2, 0, y])/(18*(-1 + y)^4) - (118*Pi^2*y*G[0, r2, r2, 1, y])/
    (9*(-1 + y)^2) + (y*(377*Pi^2 - 2*(1866 + 377*Pi^2)*y + 
      (2376 + 377*Pi^2)*y^2)*G[0, r2, r2, r1, y])/(18*(-1 + y)^4) + 
   (y*(377*Pi^2 - 2*(1866 + 377*Pi^2)*y + (2376 + 377*Pi^2)*y^2)*
     G[0, r2, r2, r2, y])/(18*(-1 + y)^4) - 
   (4*y*(-46 + 24*Pi^2 + (66 - 48*Pi^2)*y + (-34 + 24*Pi^2)*y^2)*
     G[1, 0, 0, r1, y])/(3*(-1 + y)^4) - 
   (4*y*(-46 + 24*Pi^2 + (66 - 48*Pi^2)*y + (-34 + 24*Pi^2)*y^2)*
     G[1, 0, 0, r2, y])/(3*(-1 + y)^4) - 
   (4*y*(-34 + 22*Pi^2 - 4*(-8 + 11*Pi^2)*y + 22*(-1 + Pi^2)*y^2)*
     G[1, 0, 1, r1, y])/(3*(-1 + y)^4) - 
   (4*y*(-34 + 22*Pi^2 - 4*(-8 + 11*Pi^2)*y + 22*(-1 + Pi^2)*y^2)*
     G[1, 0, 1, r2, y])/(3*(-1 + y)^4) + 
   (y*(288 - 157*Pi^2 + 2*(-112 + 157*Pi^2)*y + (144 - 157*Pi^2)*y^2)*
     G[1, 0, r1, 0, y])/(6*(-1 + y)^4) - (24*Pi^2*y*G[1, 0, r1, 1, y])/
    (-1 + y)^2 + (y*(-288 + 229*Pi^2 + (224 - 458*Pi^2)*y + 
      (-144 + 229*Pi^2)*y^2)*G[1, 0, r1, r1, y])/(6*(-1 + y)^4) + 
   (y*(-288 + 229*Pi^2 + (224 - 458*Pi^2)*y + (-144 + 229*Pi^2)*y^2)*
     G[1, 0, r1, r2, y])/(6*(-1 + y)^4) + 
   (y*(288 - 157*Pi^2 + 2*(-112 + 157*Pi^2)*y + (144 - 157*Pi^2)*y^2)*
     G[1, 0, r2, 0, y])/(6*(-1 + y)^4) - (24*Pi^2*y*G[1, 0, r2, 1, y])/
    (-1 + y)^2 + (y*(-288 + 229*Pi^2 + (224 - 458*Pi^2)*y + 
      (-144 + 229*Pi^2)*y^2)*G[1, 0, r2, r1, y])/(6*(-1 + y)^4) + 
   (y*(-288 + 229*Pi^2 + (224 - 458*Pi^2)*y + (-144 + 229*Pi^2)*y^2)*
     G[1, 0, r2, r2, y])/(6*(-1 + y)^4) + 
   (y*(1008 - 67*Pi^2 + 2*(-1056 + 67*Pi^2)*y + (1008 - 67*Pi^2)*y^2)*
     G[1, 1, 0, r1, y])/(9*(-1 + y)^4) + 
   (y*(1008 - 67*Pi^2 + 2*(-1056 + 67*Pi^2)*y + (1008 - 67*Pi^2)*y^2)*
     G[1, 1, 0, r2, y])/(9*(-1 + y)^4) + (224*y*G[1, 1, 1, r1, y])/
    (3*(-1 + y)^2) + (224*y*G[1, 1, 1, r2, y])/(3*(-1 + y)^2) + 
   (y*(1344 - 47*Pi^2 + 2*(-1392 + 47*Pi^2)*y + (1344 - 47*Pi^2)*y^2)*
     G[1, 1, r1, 0, y])/(9*(-1 + y)^4) - (40*Pi^2*y*G[1, 1, r1, 1, y])/
    (9*(-1 + y)^2) + (y*(-1344 + 67*Pi^2 - 2*(-1392 + 67*Pi^2)*y + 
      (-1344 + 67*Pi^2)*y^2)*G[1, 1, r1, r1, y])/(9*(-1 + y)^4) + 
   (y*(-1344 + 67*Pi^2 - 2*(-1392 + 67*Pi^2)*y + (-1344 + 67*Pi^2)*y^2)*
     G[1, 1, r1, r2, y])/(9*(-1 + y)^4) + 
   (y*(1344 - 47*Pi^2 + 2*(-1392 + 47*Pi^2)*y + (1344 - 47*Pi^2)*y^2)*
     G[1, 1, r2, 0, y])/(9*(-1 + y)^4) - (40*Pi^2*y*G[1, 1, r2, 1, y])/
    (9*(-1 + y)^2) + (y*(-1344 + 67*Pi^2 - 2*(-1392 + 67*Pi^2)*y + 
      (-1344 + 67*Pi^2)*y^2)*G[1, 1, r2, r1, y])/(9*(-1 + y)^4) + 
   (y*(-1344 + 67*Pi^2 - 2*(-1392 + 67*Pi^2)*y + (-1344 + 67*Pi^2)*y^2)*
     G[1, 1, r2, r2, y])/(9*(-1 + y)^4) + 
   (y*(660 - 139*Pi^2 + 2*(-600 + 139*Pi^2)*y + (660 - 139*Pi^2)*y^2)*
     G[1, r1, 0, 0, y])/(9*(-1 + y)^4) - (212*Pi^2*y*G[1, r1, 0, 1, y])/
    (9*(-1 + y)^2) + (5*y*(-132 + 49*Pi^2 + (240 - 98*Pi^2)*y + 
      (-132 + 49*Pi^2)*y^2)*G[1, r1, 0, r1, y])/(9*(-1 + y)^4) + 
   (5*y*(-132 + 49*Pi^2 + (240 - 98*Pi^2)*y + (-132 + 49*Pi^2)*y^2)*
     G[1, r1, 0, r2, y])/(9*(-1 + y)^4) - 
   (16*y*(-14 + 5*Pi^2 - 2*(-11 + 5*Pi^2)*y + (-14 + 5*Pi^2)*y^2)*
     G[1, r1, 1, 0, y])/(3*(-1 + y)^4) - (16*Pi^2*y*G[1, r1, 1, 1, y])/
    (3*(-1 + y)^2) + (8*y*(-28 + 11*Pi^2 - 22*(-2 + Pi^2)*y + 
      (-28 + 11*Pi^2)*y^2)*G[1, r1, 1, r1, y])/(3*(-1 + y)^4) + 
   (8*y*(-28 + 11*Pi^2 - 22*(-2 + Pi^2)*y + (-28 + 11*Pi^2)*y^2)*
     G[1, r1, 1, r2, y])/(3*(-1 + y)^4) + 
   (y*(-996 + 259*Pi^2 + (1728 - 518*Pi^2)*y + (-996 + 259*Pi^2)*y^2)*
     G[1, r1, r1, 0, y])/(9*(-1 + y)^4) + (236*Pi^2*y*G[1, r1, r1, 1, y])/
    (9*(-1 + y)^2) + (y*(996 - 377*Pi^2 + 2*(-864 + 377*Pi^2)*y + 
      (996 - 377*Pi^2)*y^2)*G[1, r1, r1, r1, y])/(9*(-1 + y)^4) + 
   (y*(996 - 377*Pi^2 + 2*(-864 + 377*Pi^2)*y + (996 - 377*Pi^2)*y^2)*
     G[1, r1, r1, r2, y])/(9*(-1 + y)^4) + 
   (y*(-996 + 259*Pi^2 + (1728 - 518*Pi^2)*y + (-996 + 259*Pi^2)*y^2)*
     G[1, r1, r2, 0, y])/(9*(-1 + y)^4) + (236*Pi^2*y*G[1, r1, r2, 1, y])/
    (9*(-1 + y)^2) + (y*(996 - 377*Pi^2 + 2*(-864 + 377*Pi^2)*y + 
      (996 - 377*Pi^2)*y^2)*G[1, r1, r2, r1, y])/(9*(-1 + y)^4) + 
   (y*(996 - 377*Pi^2 + 2*(-864 + 377*Pi^2)*y + (996 - 377*Pi^2)*y^2)*
     G[1, r1, r2, r2, y])/(9*(-1 + y)^4) + 
   (y*(660 - 139*Pi^2 + 2*(-600 + 139*Pi^2)*y + (660 - 139*Pi^2)*y^2)*
     G[1, r2, 0, 0, y])/(9*(-1 + y)^4) - (212*Pi^2*y*G[1, r2, 0, 1, y])/
    (9*(-1 + y)^2) + (5*y*(-132 + 49*Pi^2 + (240 - 98*Pi^2)*y + 
      (-132 + 49*Pi^2)*y^2)*G[1, r2, 0, r1, y])/(9*(-1 + y)^4) + 
   (5*y*(-132 + 49*Pi^2 + (240 - 98*Pi^2)*y + (-132 + 49*Pi^2)*y^2)*
     G[1, r2, 0, r2, y])/(9*(-1 + y)^4) - 
   (16*y*(-14 + 5*Pi^2 - 2*(-11 + 5*Pi^2)*y + (-14 + 5*Pi^2)*y^2)*
     G[1, r2, 1, 0, y])/(3*(-1 + y)^4) - (16*Pi^2*y*G[1, r2, 1, 1, y])/
    (3*(-1 + y)^2) + (8*y*(-28 + 11*Pi^2 - 22*(-2 + Pi^2)*y + 
      (-28 + 11*Pi^2)*y^2)*G[1, r2, 1, r1, y])/(3*(-1 + y)^4) + 
   (8*y*(-28 + 11*Pi^2 - 22*(-2 + Pi^2)*y + (-28 + 11*Pi^2)*y^2)*
     G[1, r2, 1, r2, y])/(3*(-1 + y)^4) + 
   (y*(-996 + 259*Pi^2 + (1728 - 518*Pi^2)*y + (-996 + 259*Pi^2)*y^2)*
     G[1, r2, r1, 0, y])/(9*(-1 + y)^4) + (236*Pi^2*y*G[1, r2, r1, 1, y])/
    (9*(-1 + y)^2) + (y*(996 - 377*Pi^2 + 2*(-864 + 377*Pi^2)*y + 
      (996 - 377*Pi^2)*y^2)*G[1, r2, r1, r1, y])/(9*(-1 + y)^4) + 
   (y*(996 - 377*Pi^2 + 2*(-864 + 377*Pi^2)*y + (996 - 377*Pi^2)*y^2)*
     G[1, r2, r1, r2, y])/(9*(-1 + y)^4) + 
   (y*(-996 + 259*Pi^2 + (1728 - 518*Pi^2)*y + (-996 + 259*Pi^2)*y^2)*
     G[1, r2, r2, 0, y])/(9*(-1 + y)^4) + (236*Pi^2*y*G[1, r2, r2, 1, y])/
    (9*(-1 + y)^2) + (y*(996 - 377*Pi^2 + 2*(-864 + 377*Pi^2)*y + 
      (996 - 377*Pi^2)*y^2)*G[1, r2, r2, r1, y])/(9*(-1 + y)^4) + 
   (y*(996 - 377*Pi^2 + 2*(-864 + 377*Pi^2)*y + (996 - 377*Pi^2)*y^2)*
     G[1, r2, r2, r2, y])/(9*(-1 + y)^4) + 
   (34*y*(2 - 5*y + 2*y^2)*G[r1, 0, 0, 0, y])/(3*(-1 + y)^4) - 
   (34*y*(2 - 5*y + 2*y^2)*G[r1, 0, 0, r1, y])/(3*(-1 + y)^4) - 
   (34*y*(2 - 5*y + 2*y^2)*G[r1, 0, 0, r2, y])/(3*(-1 + y)^4) + 
   (124*y*(2 - 5*y + 2*y^2)*G[r1, 0, 1, 0, y])/(3*(-1 + y)^4) - 
   (124*y*(2 - 5*y + 2*y^2)*G[r1, 0, 1, r1, y])/(3*(-1 + y)^4) - 
   (124*y*(2 - 5*y + 2*y^2)*G[r1, 0, 1, r2, y])/(3*(-1 + y)^4) - 
   (32*y*(2 - 5*y + 2*y^2)*G[r1, 0, r1, 0, y])/(-1 + y)^4 + 
   (32*y*(2 - 5*y + 2*y^2)*G[r1, 0, r1, r1, y])/(-1 + y)^4 + 
   (32*y*(2 - 5*y + 2*y^2)*G[r1, 0, r1, r2, y])/(-1 + y)^4 - 
   (32*y*(2 - 5*y + 2*y^2)*G[r1, 0, r2, 0, y])/(-1 + y)^4 + 
   (32*y*(2 - 5*y + 2*y^2)*G[r1, 0, r2, r1, y])/(-1 + y)^4 + 
   (32*y*(2 - 5*y + 2*y^2)*G[r1, 0, r2, r2, y])/(-1 + y)^4 + 
   (44*y*(2 - 5*y + 2*y^2)*G[r1, 1, 0, 0, y])/(-1 + y)^4 - 
   (44*y*(2 - 5*y + 2*y^2)*G[r1, 1, 0, r1, y])/(-1 + y)^4 - 
   (44*y*(2 - 5*y + 2*y^2)*G[r1, 1, 0, r2, y])/(-1 + y)^4 + 
   (80*y*(2 - 5*y + 2*y^2)*G[r1, 1, 1, 0, y])/(3*(-1 + y)^4) - 
   (80*y*(2 - 5*y + 2*y^2)*G[r1, 1, 1, r1, y])/(3*(-1 + y)^4) - 
   (80*y*(2 - 5*y + 2*y^2)*G[r1, 1, 1, r2, y])/(3*(-1 + y)^4) - 
   (172*y*(2 - 5*y + 2*y^2)*G[r1, 1, r1, 0, y])/(3*(-1 + y)^4) + 
   (172*y*(2 - 5*y + 2*y^2)*G[r1, 1, r1, r1, y])/(3*(-1 + y)^4) + 
   (172*y*(2 - 5*y + 2*y^2)*G[r1, 1, r1, r2, y])/(3*(-1 + y)^4) - 
   (172*y*(2 - 5*y + 2*y^2)*G[r1, 1, r2, 0, y])/(3*(-1 + y)^4) + 
   (172*y*(2 - 5*y + 2*y^2)*G[r1, 1, r2, r1, y])/(3*(-1 + y)^4) + 
   (172*y*(2 - 5*y + 2*y^2)*G[r1, 1, r2, r2, y])/(3*(-1 + y)^4) - 
   (100*y*(2 - 5*y + 2*y^2)*G[r1, r1, 0, 0, y])/(3*(-1 + y)^4) + 
   (100*y*(2 - 5*y + 2*y^2)*G[r1, r1, 0, r1, y])/(3*(-1 + y)^4) + 
   (100*y*(2 - 5*y + 2*y^2)*G[r1, r1, 0, r2, y])/(3*(-1 + y)^4) - 
   (164*y*(2 - 5*y + 2*y^2)*G[r1, r1, 1, 0, y])/(3*(-1 + y)^4) + 
   (164*y*(2 - 5*y + 2*y^2)*G[r1, r1, 1, r1, y])/(3*(-1 + y)^4) + 
   (164*y*(2 - 5*y + 2*y^2)*G[r1, r1, 1, r2, y])/(3*(-1 + y)^4) + 
   (182*y*(2 - 5*y + 2*y^2)*G[r1, r1, r1, 0, y])/(3*(-1 + y)^4) - 
   (182*y*(2 - 5*y + 2*y^2)*G[r1, r1, r1, r1, y])/(3*(-1 + y)^4) - 
   (182*y*(2 - 5*y + 2*y^2)*G[r1, r1, r1, r2, y])/(3*(-1 + y)^4) + 
   (182*y*(2 - 5*y + 2*y^2)*G[r1, r1, r2, 0, y])/(3*(-1 + y)^4) - 
   (182*y*(2 - 5*y + 2*y^2)*G[r1, r1, r2, r1, y])/(3*(-1 + y)^4) - 
   (182*y*(2 - 5*y + 2*y^2)*G[r1, r1, r2, r2, y])/(3*(-1 + y)^4) - 
   (100*y*(2 - 5*y + 2*y^2)*G[r1, r2, 0, 0, y])/(3*(-1 + y)^4) + 
   (100*y*(2 - 5*y + 2*y^2)*G[r1, r2, 0, r1, y])/(3*(-1 + y)^4) + 
   (100*y*(2 - 5*y + 2*y^2)*G[r1, r2, 0, r2, y])/(3*(-1 + y)^4) - 
   (164*y*(2 - 5*y + 2*y^2)*G[r1, r2, 1, 0, y])/(3*(-1 + y)^4) + 
   (164*y*(2 - 5*y + 2*y^2)*G[r1, r2, 1, r1, y])/(3*(-1 + y)^4) + 
   (164*y*(2 - 5*y + 2*y^2)*G[r1, r2, 1, r2, y])/(3*(-1 + y)^4) + 
   (182*y*(2 - 5*y + 2*y^2)*G[r1, r2, r1, 0, y])/(3*(-1 + y)^4) - 
   (182*y*(2 - 5*y + 2*y^2)*G[r1, r2, r1, r1, y])/(3*(-1 + y)^4) - 
   (182*y*(2 - 5*y + 2*y^2)*G[r1, r2, r1, r2, y])/(3*(-1 + y)^4) + 
   (182*y*(2 - 5*y + 2*y^2)*G[r1, r2, r2, 0, y])/(3*(-1 + y)^4) - 
   (182*y*(2 - 5*y + 2*y^2)*G[r1, r2, r2, r1, y])/(3*(-1 + y)^4) - 
   (182*y*(2 - 5*y + 2*y^2)*G[r1, r2, r2, r2, y])/(3*(-1 + y)^4) + 
   (34*y*(2 - 5*y + 2*y^2)*G[r2, 0, 0, 0, y])/(3*(-1 + y)^4) - 
   (34*y*(2 - 5*y + 2*y^2)*G[r2, 0, 0, r1, y])/(3*(-1 + y)^4) - 
   (34*y*(2 - 5*y + 2*y^2)*G[r2, 0, 0, r2, y])/(3*(-1 + y)^4) + 
   (124*y*(2 - 5*y + 2*y^2)*G[r2, 0, 1, 0, y])/(3*(-1 + y)^4) - 
   (124*y*(2 - 5*y + 2*y^2)*G[r2, 0, 1, r1, y])/(3*(-1 + y)^4) - 
   (124*y*(2 - 5*y + 2*y^2)*G[r2, 0, 1, r2, y])/(3*(-1 + y)^4) - 
   (32*y*(2 - 5*y + 2*y^2)*G[r2, 0, r1, 0, y])/(-1 + y)^4 + 
   (32*y*(2 - 5*y + 2*y^2)*G[r2, 0, r1, r1, y])/(-1 + y)^4 + 
   (32*y*(2 - 5*y + 2*y^2)*G[r2, 0, r1, r2, y])/(-1 + y)^4 - 
   (32*y*(2 - 5*y + 2*y^2)*G[r2, 0, r2, 0, y])/(-1 + y)^4 + 
   (32*y*(2 - 5*y + 2*y^2)*G[r2, 0, r2, r1, y])/(-1 + y)^4 + 
   (32*y*(2 - 5*y + 2*y^2)*G[r2, 0, r2, r2, y])/(-1 + y)^4 + 
   (44*y*(2 - 5*y + 2*y^2)*G[r2, 1, 0, 0, y])/(-1 + y)^4 - 
   (44*y*(2 - 5*y + 2*y^2)*G[r2, 1, 0, r1, y])/(-1 + y)^4 - 
   (44*y*(2 - 5*y + 2*y^2)*G[r2, 1, 0, r2, y])/(-1 + y)^4 + 
   (80*y*(2 - 5*y + 2*y^2)*G[r2, 1, 1, 0, y])/(3*(-1 + y)^4) - 
   (80*y*(2 - 5*y + 2*y^2)*G[r2, 1, 1, r1, y])/(3*(-1 + y)^4) - 
   (80*y*(2 - 5*y + 2*y^2)*G[r2, 1, 1, r2, y])/(3*(-1 + y)^4) - 
   (172*y*(2 - 5*y + 2*y^2)*G[r2, 1, r1, 0, y])/(3*(-1 + y)^4) + 
   (172*y*(2 - 5*y + 2*y^2)*G[r2, 1, r1, r1, y])/(3*(-1 + y)^4) + 
   (172*y*(2 - 5*y + 2*y^2)*G[r2, 1, r1, r2, y])/(3*(-1 + y)^4) - 
   (172*y*(2 - 5*y + 2*y^2)*G[r2, 1, r2, 0, y])/(3*(-1 + y)^4) + 
   (172*y*(2 - 5*y + 2*y^2)*G[r2, 1, r2, r1, y])/(3*(-1 + y)^4) + 
   (172*y*(2 - 5*y + 2*y^2)*G[r2, 1, r2, r2, y])/(3*(-1 + y)^4) - 
   (100*y*(2 - 5*y + 2*y^2)*G[r2, r1, 0, 0, y])/(3*(-1 + y)^4) + 
   (100*y*(2 - 5*y + 2*y^2)*G[r2, r1, 0, r1, y])/(3*(-1 + y)^4) + 
   (100*y*(2 - 5*y + 2*y^2)*G[r2, r1, 0, r2, y])/(3*(-1 + y)^4) - 
   (164*y*(2 - 5*y + 2*y^2)*G[r2, r1, 1, 0, y])/(3*(-1 + y)^4) + 
   (164*y*(2 - 5*y + 2*y^2)*G[r2, r1, 1, r1, y])/(3*(-1 + y)^4) + 
   (164*y*(2 - 5*y + 2*y^2)*G[r2, r1, 1, r2, y])/(3*(-1 + y)^4) + 
   (182*y*(2 - 5*y + 2*y^2)*G[r2, r1, r1, 0, y])/(3*(-1 + y)^4) - 
   (182*y*(2 - 5*y + 2*y^2)*G[r2, r1, r1, r1, y])/(3*(-1 + y)^4) - 
   (182*y*(2 - 5*y + 2*y^2)*G[r2, r1, r1, r2, y])/(3*(-1 + y)^4) + 
   (182*y*(2 - 5*y + 2*y^2)*G[r2, r1, r2, 0, y])/(3*(-1 + y)^4) - 
   (182*y*(2 - 5*y + 2*y^2)*G[r2, r1, r2, r1, y])/(3*(-1 + y)^4) - 
   (182*y*(2 - 5*y + 2*y^2)*G[r2, r1, r2, r2, y])/(3*(-1 + y)^4) - 
   (100*y*(2 - 5*y + 2*y^2)*G[r2, r2, 0, 0, y])/(3*(-1 + y)^4) + 
   (100*y*(2 - 5*y + 2*y^2)*G[r2, r2, 0, r1, y])/(3*(-1 + y)^4) + 
   (100*y*(2 - 5*y + 2*y^2)*G[r2, r2, 0, r2, y])/(3*(-1 + y)^4) - 
   (164*y*(2 - 5*y + 2*y^2)*G[r2, r2, 1, 0, y])/(3*(-1 + y)^4) + 
   (164*y*(2 - 5*y + 2*y^2)*G[r2, r2, 1, r1, y])/(3*(-1 + y)^4) + 
   (164*y*(2 - 5*y + 2*y^2)*G[r2, r2, 1, r2, y])/(3*(-1 + y)^4) + 
   (182*y*(2 - 5*y + 2*y^2)*G[r2, r2, r1, 0, y])/(3*(-1 + y)^4) - 
   (182*y*(2 - 5*y + 2*y^2)*G[r2, r2, r1, r1, y])/(3*(-1 + y)^4) - 
   (182*y*(2 - 5*y + 2*y^2)*G[r2, r2, r1, r2, y])/(3*(-1 + y)^4) + 
   (182*y*(2 - 5*y + 2*y^2)*G[r2, r2, r2, 0, y])/(3*(-1 + y)^4) - 
   (182*y*(2 - 5*y + 2*y^2)*G[r2, r2, r2, r1, y])/(3*(-1 + y)^4) - 
   (182*y*(2 - 5*y + 2*y^2)*G[r2, r2, r2, r2, y])/(3*(-1 + y)^4) - 
   (8*y*(1 + y)*G[-1, -1, 0, 0, r1, y])/(-1 + y)^3 - 
   (8*y*(1 + y)*G[-1, -1, 0, 0, r2, y])/(-1 + y)^3 - 
   (8*y*(1 + y)*G[-1, -1, 0, 1, r1, y])/(-1 + y)^3 - 
   (8*y*(1 + y)*G[-1, -1, 0, 1, r2, y])/(-1 + y)^3 - 
   (12*y*(1 + y)*G[-1, -1, 0, r1, 0, y])/(-1 + y)^3 + 
   (12*y*(1 + y)*G[-1, -1, 0, r1, r1, y])/(-1 + y)^3 + 
   (12*y*(1 + y)*G[-1, -1, 0, r1, r2, y])/(-1 + y)^3 - 
   (12*y*(1 + y)*G[-1, -1, 0, r2, 0, y])/(-1 + y)^3 + 
   (12*y*(1 + y)*G[-1, -1, 0, r2, r1, y])/(-1 + y)^3 + 
   (12*y*(1 + y)*G[-1, -1, 0, r2, r2, y])/(-1 + y)^3 + 
   (4*y*(1 + y)*G[-1, 0, 0, 0, r1, y])/(-1 + y)^3 + 
   (4*y*(1 + y)*G[-1, 0, 0, 0, r2, y])/(-1 + y)^3 + 
   (72*y*(1 + y)*G[-1, 0, 0, 1, r1, y])/(-1 + y)^3 + 
   (72*y*(1 + y)*G[-1, 0, 0, 1, r2, y])/(-1 + y)^3 + 
   (58*y*(1 + y)*G[-1, 0, 0, r1, 0, y])/(-1 + y)^3 - 
   (58*y*(1 + y)*G[-1, 0, 0, r1, r1, y])/(-1 + y)^3 - 
   (58*y*(1 + y)*G[-1, 0, 0, r1, r2, y])/(-1 + y)^3 + 
   (58*y*(1 + y)*G[-1, 0, 0, r2, 0, y])/(-1 + y)^3 - 
   (58*y*(1 + y)*G[-1, 0, 0, r2, r1, y])/(-1 + y)^3 - 
   (58*y*(1 + y)*G[-1, 0, 0, r2, r2, y])/(-1 + y)^3 + 
   (32*y*(1 + y)*G[-1, 0, 1, 0, r1, y])/(-1 + y)^3 + 
   (32*y*(1 + y)*G[-1, 0, 1, 0, r2, y])/(-1 + y)^3 + 
   (16*y*(1 + y)*G[-1, 0, 1, 1, r1, y])/(-1 + y)^3 + 
   (16*y*(1 + y)*G[-1, 0, 1, 1, r2, y])/(-1 + y)^3 + 
   (40*y*(1 + y)*G[-1, 0, 1, r1, 0, y])/(-1 + y)^3 - 
   (40*y*(1 + y)*G[-1, 0, 1, r1, r1, y])/(-1 + y)^3 - 
   (40*y*(1 + y)*G[-1, 0, 1, r1, r2, y])/(-1 + y)^3 + 
   (40*y*(1 + y)*G[-1, 0, 1, r2, 0, y])/(-1 + y)^3 - 
   (40*y*(1 + y)*G[-1, 0, 1, r2, r1, y])/(-1 + y)^3 - 
   (40*y*(1 + y)*G[-1, 0, 1, r2, r2, y])/(-1 + y)^3 + 
   (30*y*(1 + y)*G[-1, 0, r1, 0, 0, y])/(-1 + y)^3 - 
   (30*y*(1 + y)*G[-1, 0, r1, 0, r1, y])/(-1 + y)^3 - 
   (30*y*(1 + y)*G[-1, 0, r1, 0, r2, y])/(-1 + y)^3 + 
   (72*y*(1 + y)*G[-1, 0, r1, 1, 0, y])/(-1 + y)^3 - 
   (72*y*(1 + y)*G[-1, 0, r1, 1, r1, y])/(-1 + y)^3 - 
   (72*y*(1 + y)*G[-1, 0, r1, 1, r2, y])/(-1 + y)^3 - 
   (66*y*(1 + y)*G[-1, 0, r1, r1, 0, y])/(-1 + y)^3 + 
   (66*y*(1 + y)*G[-1, 0, r1, r1, r1, y])/(-1 + y)^3 + 
   (66*y*(1 + y)*G[-1, 0, r1, r1, r2, y])/(-1 + y)^3 - 
   (66*y*(1 + y)*G[-1, 0, r1, r2, 0, y])/(-1 + y)^3 + 
   (66*y*(1 + y)*G[-1, 0, r1, r2, r1, y])/(-1 + y)^3 + 
   (66*y*(1 + y)*G[-1, 0, r1, r2, r2, y])/(-1 + y)^3 + 
   (30*y*(1 + y)*G[-1, 0, r2, 0, 0, y])/(-1 + y)^3 - 
   (30*y*(1 + y)*G[-1, 0, r2, 0, r1, y])/(-1 + y)^3 - 
   (30*y*(1 + y)*G[-1, 0, r2, 0, r2, y])/(-1 + y)^3 + 
   (72*y*(1 + y)*G[-1, 0, r2, 1, 0, y])/(-1 + y)^3 - 
   (72*y*(1 + y)*G[-1, 0, r2, 1, r1, y])/(-1 + y)^3 - 
   (72*y*(1 + y)*G[-1, 0, r2, 1, r2, y])/(-1 + y)^3 - 
   (66*y*(1 + y)*G[-1, 0, r2, r1, 0, y])/(-1 + y)^3 + 
   (66*y*(1 + y)*G[-1, 0, r2, r1, r1, y])/(-1 + y)^3 + 
   (66*y*(1 + y)*G[-1, 0, r2, r1, r2, y])/(-1 + y)^3 - 
   (66*y*(1 + y)*G[-1, 0, r2, r2, 0, y])/(-1 + y)^3 + 
   (66*y*(1 + y)*G[-1, 0, r2, r2, r1, y])/(-1 + y)^3 + 
   (66*y*(1 + y)*G[-1, 0, r2, r2, r2, y])/(-1 + y)^3 - 
   (8*y*(1 + y)*G[-1, 1, 0, 0, r1, y])/(-1 + y)^3 - 
   (8*y*(1 + y)*G[-1, 1, 0, 0, r2, y])/(-1 + y)^3 - 
   (8*y*(1 + y)*G[-1, 1, 0, 1, r1, y])/(-1 + y)^3 - 
   (8*y*(1 + y)*G[-1, 1, 0, 1, r2, y])/(-1 + y)^3 - 
   (12*y*(1 + y)*G[-1, 1, 0, r1, 0, y])/(-1 + y)^3 + 
   (12*y*(1 + y)*G[-1, 1, 0, r1, r1, y])/(-1 + y)^3 + 
   (12*y*(1 + y)*G[-1, 1, 0, r1, r2, y])/(-1 + y)^3 - 
   (12*y*(1 + y)*G[-1, 1, 0, r2, 0, y])/(-1 + y)^3 + 
   (12*y*(1 + y)*G[-1, 1, 0, r2, r1, y])/(-1 + y)^3 + 
   (12*y*(1 + y)*G[-1, 1, 0, r2, r2, y])/(-1 + y)^3 + 
   (16*y^2*G[0, -1, 0, 0, r1, y])/(-1 + y)^3 + (16*y^2*G[0, -1, 0, 0, r2, y])/
    (-1 + y)^3 + (16*y^2*G[0, -1, 0, 1, r1, y])/(-1 + y)^3 + 
   (16*y^2*G[0, -1, 0, 1, r2, y])/(-1 + y)^3 + (24*y^2*G[0, -1, 0, r1, 0, y])/
    (-1 + y)^3 - (24*y^2*G[0, -1, 0, r1, r1, y])/(-1 + y)^3 - 
   (24*y^2*G[0, -1, 0, r1, r2, y])/(-1 + y)^3 + 
   (24*y^2*G[0, -1, 0, r2, 0, y])/(-1 + y)^3 - 
   (24*y^2*G[0, -1, 0, r2, r1, y])/(-1 + y)^3 - 
   (24*y^2*G[0, -1, 0, r2, r2, y])/(-1 + y)^3 - 
   (36*y^2*G[0, 0, -1, 0, r1, y])/(-1 + y)^3 - (36*y^2*G[0, 0, -1, 0, r2, y])/
    (-1 + y)^3 - (20*y^2*G[0, 0, 0, 0, r1, y])/(-1 + y)^3 - 
   (20*y^2*G[0, 0, 0, 0, r2, y])/(-1 + y)^3 - (232*y^2*G[0, 0, 0, 1, r1, y])/
    (-1 + y)^3 - (232*y^2*G[0, 0, 0, 1, r2, y])/(-1 + y)^3 - 
   (154*y^2*G[0, 0, 0, r1, 0, y])/(-1 + y)^3 + 
   (154*y^2*G[0, 0, 0, r1, r1, y])/(-1 + y)^3 + 
   (154*y^2*G[0, 0, 0, r1, r2, y])/(-1 + y)^3 - 
   (154*y^2*G[0, 0, 0, r2, 0, y])/(-1 + y)^3 + 
   (154*y^2*G[0, 0, 0, r2, r1, y])/(-1 + y)^3 + 
   (154*y^2*G[0, 0, 0, r2, r2, y])/(-1 + y)^3 - 
   (364*y^2*G[0, 0, 1, 0, r1, y])/(-1 + y)^3 - (364*y^2*G[0, 0, 1, 0, r2, y])/
    (-1 + y)^3 - (260*y^2*G[0, 0, 1, 1, r1, y])/(-1 + y)^3 - 
   (260*y^2*G[0, 0, 1, 1, r2, y])/(-1 + y)^3 - (542*y^2*G[0, 0, 1, r1, 0, y])/
    (-1 + y)^3 + (542*y^2*G[0, 0, 1, r1, r1, y])/(-1 + y)^3 + 
   (542*y^2*G[0, 0, 1, r1, r2, y])/(-1 + y)^3 - 
   (542*y^2*G[0, 0, 1, r2, 0, y])/(-1 + y)^3 + 
   (542*y^2*G[0, 0, 1, r2, r1, y])/(-1 + y)^3 + 
   (542*y^2*G[0, 0, 1, r2, r2, y])/(-1 + y)^3 - 
   (270*y^2*G[0, 0, r1, 0, 0, y])/(-1 + y)^3 + 
   (270*y^2*G[0, 0, r1, 0, r1, y])/(-1 + y)^3 + 
   (270*y^2*G[0, 0, r1, 0, r2, y])/(-1 + y)^3 - 
   (496*y^2*G[0, 0, r1, 1, 0, y])/(-1 + y)^3 + 
   (496*y^2*G[0, 0, r1, 1, r1, y])/(-1 + y)^3 + 
   (496*y^2*G[0, 0, r1, 1, r2, y])/(-1 + y)^3 + 
   (518*y^2*G[0, 0, r1, r1, 0, y])/(-1 + y)^3 - 
   (518*y^2*G[0, 0, r1, r1, r1, y])/(-1 + y)^3 - 
   (518*y^2*G[0, 0, r1, r1, r2, y])/(-1 + y)^3 + 
   (518*y^2*G[0, 0, r1, r2, 0, y])/(-1 + y)^3 - 
   (518*y^2*G[0, 0, r1, r2, r1, y])/(-1 + y)^3 - 
   (518*y^2*G[0, 0, r1, r2, r2, y])/(-1 + y)^3 - 
   (270*y^2*G[0, 0, r2, 0, 0, y])/(-1 + y)^3 + 
   (270*y^2*G[0, 0, r2, 0, r1, y])/(-1 + y)^3 + 
   (270*y^2*G[0, 0, r2, 0, r2, y])/(-1 + y)^3 - 
   (496*y^2*G[0, 0, r2, 1, 0, y])/(-1 + y)^3 + 
   (496*y^2*G[0, 0, r2, 1, r1, y])/(-1 + y)^3 + 
   (496*y^2*G[0, 0, r2, 1, r2, y])/(-1 + y)^3 + 
   (518*y^2*G[0, 0, r2, r1, 0, y])/(-1 + y)^3 - 
   (518*y^2*G[0, 0, r2, r1, r1, y])/(-1 + y)^3 - 
   (518*y^2*G[0, 0, r2, r1, r2, y])/(-1 + y)^3 + 
   (518*y^2*G[0, 0, r2, r2, 0, y])/(-1 + y)^3 - 
   (518*y^2*G[0, 0, r2, r2, r1, y])/(-1 + y)^3 - 
   (518*y^2*G[0, 0, r2, r2, r2, y])/(-1 + y)^3 - 
   (92*y^2*G[0, 1, 0, 0, r1, y])/(-1 + y)^3 - (92*y^2*G[0, 1, 0, 0, r2, y])/
    (-1 + y)^3 - (252*y^2*G[0, 1, 0, 1, r1, y])/(-1 + y)^3 - 
   (252*y^2*G[0, 1, 0, 1, r2, y])/(-1 + y)^3 - (242*y^2*G[0, 1, 0, r1, 0, y])/
    (-1 + y)^3 + (242*y^2*G[0, 1, 0, r1, r1, y])/(-1 + y)^3 + 
   (242*y^2*G[0, 1, 0, r1, r2, y])/(-1 + y)^3 - 
   (242*y^2*G[0, 1, 0, r2, 0, y])/(-1 + y)^3 + 
   (242*y^2*G[0, 1, 0, r2, r1, y])/(-1 + y)^3 + 
   (242*y^2*G[0, 1, 0, r2, r2, y])/(-1 + y)^3 - (96*y^2*G[0, 1, 1, 0, r1, y])/
    (-1 + y)^3 - (96*y^2*G[0, 1, 1, 0, r2, y])/(-1 + y)^3 - 
   (24*y^2*G[0, 1, 1, 1, r1, y])/(-1 + y)^3 - (24*y^2*G[0, 1, 1, 1, r2, y])/
    (-1 + y)^3 - (108*y^2*G[0, 1, 1, r1, 0, y])/(-1 + y)^3 + 
   (108*y^2*G[0, 1, 1, r1, r1, y])/(-1 + y)^3 + 
   (108*y^2*G[0, 1, 1, r1, r2, y])/(-1 + y)^3 - 
   (108*y^2*G[0, 1, 1, r2, 0, y])/(-1 + y)^3 + 
   (108*y^2*G[0, 1, 1, r2, r1, y])/(-1 + y)^3 + 
   (108*y^2*G[0, 1, 1, r2, r2, y])/(-1 + y)^3 - 
   (180*y^2*G[0, 1, r1, 0, 0, y])/(-1 + y)^3 + 
   (180*y^2*G[0, 1, r1, 0, r1, y])/(-1 + y)^3 + 
   (180*y^2*G[0, 1, r1, 0, r2, y])/(-1 + y)^3 - 
   (280*y^2*G[0, 1, r1, 1, 0, y])/(-1 + y)^3 + 
   (280*y^2*G[0, 1, r1, 1, r1, y])/(-1 + y)^3 + 
   (280*y^2*G[0, 1, r1, 1, r2, y])/(-1 + y)^3 + 
   (320*y^2*G[0, 1, r1, r1, 0, y])/(-1 + y)^3 - 
   (320*y^2*G[0, 1, r1, r1, r1, y])/(-1 + y)^3 - 
   (320*y^2*G[0, 1, r1, r1, r2, y])/(-1 + y)^3 + 
   (320*y^2*G[0, 1, r1, r2, 0, y])/(-1 + y)^3 - 
   (320*y^2*G[0, 1, r1, r2, r1, y])/(-1 + y)^3 - 
   (320*y^2*G[0, 1, r1, r2, r2, y])/(-1 + y)^3 - 
   (180*y^2*G[0, 1, r2, 0, 0, y])/(-1 + y)^3 + 
   (180*y^2*G[0, 1, r2, 0, r1, y])/(-1 + y)^3 + 
   (180*y^2*G[0, 1, r2, 0, r2, y])/(-1 + y)^3 - 
   (280*y^2*G[0, 1, r2, 1, 0, y])/(-1 + y)^3 + 
   (280*y^2*G[0, 1, r2, 1, r1, y])/(-1 + y)^3 + 
   (280*y^2*G[0, 1, r2, 1, r2, y])/(-1 + y)^3 + 
   (320*y^2*G[0, 1, r2, r1, 0, y])/(-1 + y)^3 - 
   (320*y^2*G[0, 1, r2, r1, r1, y])/(-1 + y)^3 - 
   (320*y^2*G[0, 1, r2, r1, r2, y])/(-1 + y)^3 + 
   (320*y^2*G[0, 1, r2, r2, 0, y])/(-1 + y)^3 - 
   (320*y^2*G[0, 1, r2, r2, r1, y])/(-1 + y)^3 - 
   (320*y^2*G[0, 1, r2, r2, r2, y])/(-1 + y)^3 - 
   (102*y^2*G[0, r1, 0, 0, 0, y])/(-1 + y)^3 + 
   (102*y^2*G[0, r1, 0, 0, r1, y])/(-1 + y)^3 + 
   (102*y^2*G[0, r1, 0, 0, r2, y])/(-1 + y)^3 - 
   (372*y^2*G[0, r1, 0, 1, 0, y])/(-1 + y)^3 + 
   (372*y^2*G[0, r1, 0, 1, r1, y])/(-1 + y)^3 + 
   (372*y^2*G[0, r1, 0, 1, r2, y])/(-1 + y)^3 + 
   (288*y^2*G[0, r1, 0, r1, 0, y])/(-1 + y)^3 - 
   (288*y^2*G[0, r1, 0, r1, r1, y])/(-1 + y)^3 - 
   (288*y^2*G[0, r1, 0, r1, r2, y])/(-1 + y)^3 + 
   (288*y^2*G[0, r1, 0, r2, 0, y])/(-1 + y)^3 - 
   (288*y^2*G[0, r1, 0, r2, r1, y])/(-1 + y)^3 - 
   (288*y^2*G[0, r1, 0, r2, r2, y])/(-1 + y)^3 - 
   (396*y^2*G[0, r1, 1, 0, 0, y])/(-1 + y)^3 + 
   (396*y^2*G[0, r1, 1, 0, r1, y])/(-1 + y)^3 + 
   (396*y^2*G[0, r1, 1, 0, r2, y])/(-1 + y)^3 - 
   (240*y^2*G[0, r1, 1, 1, 0, y])/(-1 + y)^3 + 
   (240*y^2*G[0, r1, 1, 1, r1, y])/(-1 + y)^3 + 
   (240*y^2*G[0, r1, 1, 1, r2, y])/(-1 + y)^3 + 
   (516*y^2*G[0, r1, 1, r1, 0, y])/(-1 + y)^3 - 
   (516*y^2*G[0, r1, 1, r1, r1, y])/(-1 + y)^3 - 
   (516*y^2*G[0, r1, 1, r1, r2, y])/(-1 + y)^3 + 
   (516*y^2*G[0, r1, 1, r2, 0, y])/(-1 + y)^3 - 
   (516*y^2*G[0, r1, 1, r2, r1, y])/(-1 + y)^3 - 
   (516*y^2*G[0, r1, 1, r2, r2, y])/(-1 + y)^3 + 
   (300*y^2*G[0, r1, r1, 0, 0, y])/(-1 + y)^3 - 
   (300*y^2*G[0, r1, r1, 0, r1, y])/(-1 + y)^3 - 
   (300*y^2*G[0, r1, r1, 0, r2, y])/(-1 + y)^3 + 
   (492*y^2*G[0, r1, r1, 1, 0, y])/(-1 + y)^3 - 
   (492*y^2*G[0, r1, r1, 1, r1, y])/(-1 + y)^3 - 
   (492*y^2*G[0, r1, r1, 1, r2, y])/(-1 + y)^3 - 
   (546*y^2*G[0, r1, r1, r1, 0, y])/(-1 + y)^3 + 
   (546*y^2*G[0, r1, r1, r1, r1, y])/(-1 + y)^3 + 
   (546*y^2*G[0, r1, r1, r1, r2, y])/(-1 + y)^3 - 
   (546*y^2*G[0, r1, r1, r2, 0, y])/(-1 + y)^3 + 
   (546*y^2*G[0, r1, r1, r2, r1, y])/(-1 + y)^3 + 
   (546*y^2*G[0, r1, r1, r2, r2, y])/(-1 + y)^3 + 
   (300*y^2*G[0, r1, r2, 0, 0, y])/(-1 + y)^3 - 
   (300*y^2*G[0, r1, r2, 0, r1, y])/(-1 + y)^3 - 
   (300*y^2*G[0, r1, r2, 0, r2, y])/(-1 + y)^3 + 
   (492*y^2*G[0, r1, r2, 1, 0, y])/(-1 + y)^3 - 
   (492*y^2*G[0, r1, r2, 1, r1, y])/(-1 + y)^3 - 
   (492*y^2*G[0, r1, r2, 1, r2, y])/(-1 + y)^3 - 
   (546*y^2*G[0, r1, r2, r1, 0, y])/(-1 + y)^3 + 
   (546*y^2*G[0, r1, r2, r1, r1, y])/(-1 + y)^3 + 
   (546*y^2*G[0, r1, r2, r1, r2, y])/(-1 + y)^3 - 
   (546*y^2*G[0, r1, r2, r2, 0, y])/(-1 + y)^3 + 
   (546*y^2*G[0, r1, r2, r2, r1, y])/(-1 + y)^3 + 
   (546*y^2*G[0, r1, r2, r2, r2, y])/(-1 + y)^3 - 
   (102*y^2*G[0, r2, 0, 0, 0, y])/(-1 + y)^3 + 
   (102*y^2*G[0, r2, 0, 0, r1, y])/(-1 + y)^3 + 
   (102*y^2*G[0, r2, 0, 0, r2, y])/(-1 + y)^3 - 
   (372*y^2*G[0, r2, 0, 1, 0, y])/(-1 + y)^3 + 
   (372*y^2*G[0, r2, 0, 1, r1, y])/(-1 + y)^3 + 
   (372*y^2*G[0, r2, 0, 1, r2, y])/(-1 + y)^3 + 
   (288*y^2*G[0, r2, 0, r1, 0, y])/(-1 + y)^3 - 
   (288*y^2*G[0, r2, 0, r1, r1, y])/(-1 + y)^3 - 
   (288*y^2*G[0, r2, 0, r1, r2, y])/(-1 + y)^3 + 
   (288*y^2*G[0, r2, 0, r2, 0, y])/(-1 + y)^3 - 
   (288*y^2*G[0, r2, 0, r2, r1, y])/(-1 + y)^3 - 
   (288*y^2*G[0, r2, 0, r2, r2, y])/(-1 + y)^3 - 
   (396*y^2*G[0, r2, 1, 0, 0, y])/(-1 + y)^3 + 
   (396*y^2*G[0, r2, 1, 0, r1, y])/(-1 + y)^3 + 
   (396*y^2*G[0, r2, 1, 0, r2, y])/(-1 + y)^3 - 
   (240*y^2*G[0, r2, 1, 1, 0, y])/(-1 + y)^3 + 
   (240*y^2*G[0, r2, 1, 1, r1, y])/(-1 + y)^3 + 
   (240*y^2*G[0, r2, 1, 1, r2, y])/(-1 + y)^3 + 
   (516*y^2*G[0, r2, 1, r1, 0, y])/(-1 + y)^3 - 
   (516*y^2*G[0, r2, 1, r1, r1, y])/(-1 + y)^3 - 
   (516*y^2*G[0, r2, 1, r1, r2, y])/(-1 + y)^3 + 
   (516*y^2*G[0, r2, 1, r2, 0, y])/(-1 + y)^3 - 
   (516*y^2*G[0, r2, 1, r2, r1, y])/(-1 + y)^3 - 
   (516*y^2*G[0, r2, 1, r2, r2, y])/(-1 + y)^3 + 
   (300*y^2*G[0, r2, r1, 0, 0, y])/(-1 + y)^3 - 
   (300*y^2*G[0, r2, r1, 0, r1, y])/(-1 + y)^3 - 
   (300*y^2*G[0, r2, r1, 0, r2, y])/(-1 + y)^3 + 
   (492*y^2*G[0, r2, r1, 1, 0, y])/(-1 + y)^3 - 
   (492*y^2*G[0, r2, r1, 1, r1, y])/(-1 + y)^3 - 
   (492*y^2*G[0, r2, r1, 1, r2, y])/(-1 + y)^3 - 
   (546*y^2*G[0, r2, r1, r1, 0, y])/(-1 + y)^3 + 
   (546*y^2*G[0, r2, r1, r1, r1, y])/(-1 + y)^3 + 
   (546*y^2*G[0, r2, r1, r1, r2, y])/(-1 + y)^3 - 
   (546*y^2*G[0, r2, r1, r2, 0, y])/(-1 + y)^3 + 
   (546*y^2*G[0, r2, r1, r2, r1, y])/(-1 + y)^3 + 
   (546*y^2*G[0, r2, r1, r2, r2, y])/(-1 + y)^3 + 
   (300*y^2*G[0, r2, r2, 0, 0, y])/(-1 + y)^3 - 
   (300*y^2*G[0, r2, r2, 0, r1, y])/(-1 + y)^3 - 
   (300*y^2*G[0, r2, r2, 0, r2, y])/(-1 + y)^3 + 
   (492*y^2*G[0, r2, r2, 1, 0, y])/(-1 + y)^3 - 
   (492*y^2*G[0, r2, r2, 1, r1, y])/(-1 + y)^3 - 
   (492*y^2*G[0, r2, r2, 1, r2, y])/(-1 + y)^3 - 
   (546*y^2*G[0, r2, r2, r1, 0, y])/(-1 + y)^3 + 
   (546*y^2*G[0, r2, r2, r1, r1, y])/(-1 + y)^3 + 
   (546*y^2*G[0, r2, r2, r1, r2, y])/(-1 + y)^3 - 
   (546*y^2*G[0, r2, r2, r2, 0, y])/(-1 + y)^3 + 
   (546*y^2*G[0, r2, r2, r2, r1, y])/(-1 + y)^3 + 
   (546*y^2*G[0, r2, r2, r2, r2, y])/(-1 + y)^3 - 
   (8*y*(1 + y)*G[1, -1, 0, 0, r1, y])/(-1 + y)^3 - 
   (8*y*(1 + y)*G[1, -1, 0, 0, r2, y])/(-1 + y)^3 - 
   (8*y*(1 + y)*G[1, -1, 0, 1, r1, y])/(-1 + y)^3 - 
   (8*y*(1 + y)*G[1, -1, 0, 1, r2, y])/(-1 + y)^3 - 
   (12*y*(1 + y)*G[1, -1, 0, r1, 0, y])/(-1 + y)^3 + 
   (12*y*(1 + y)*G[1, -1, 0, r1, r1, y])/(-1 + y)^3 + 
   (12*y*(1 + y)*G[1, -1, 0, r1, r2, y])/(-1 + y)^3 - 
   (12*y*(1 + y)*G[1, -1, 0, r2, 0, y])/(-1 + y)^3 + 
   (12*y*(1 + y)*G[1, -1, 0, r2, r1, y])/(-1 + y)^3 + 
   (12*y*(1 + y)*G[1, -1, 0, r2, r2, y])/(-1 + y)^3 + 
   (36*y*G[1, 0, -1, 0, r1, y])/(-1 + y)^2 + (36*y*G[1, 0, -1, 0, r2, y])/
    (-1 + y)^2 + (4*(47 - 41*y)*y*G[1, 0, 0, 0, r1, y])/(3*(-1 + y)^3) + 
   (4*(47 - 41*y)*y*G[1, 0, 0, 0, r2, y])/(3*(-1 + y)^3) - 
   (4*y*(-202 + 94*y)*G[1, 0, 0, 1, r1, y])/(3*(-1 + y)^3) - 
   (4*y*(-202 + 94*y)*G[1, 0, 0, 1, r2, y])/(3*(-1 + y)^3) + 
   (2*(350 - 176*y)*y*G[1, 0, 0, r1, 0, y])/(3*(-1 + y)^3) + 
   (2*y*(-350 + 176*y)*G[1, 0, 0, r1, r1, y])/(3*(-1 + y)^3) + 
   (2*y*(-350 + 176*y)*G[1, 0, 0, r1, r2, y])/(3*(-1 + y)^3) + 
   (2*(350 - 176*y)*y*G[1, 0, 0, r2, 0, y])/(3*(-1 + y)^3) + 
   (2*y*(-350 + 176*y)*G[1, 0, 0, r2, r1, y])/(3*(-1 + y)^3) + 
   (2*y*(-350 + 176*y)*G[1, 0, 0, r2, r2, y])/(3*(-1 + y)^3) + 
   (4*(43 - 27*y)*y*G[1, 0, 1, 0, r1, y])/(-1 + y)^3 + 
   (4*(43 - 27*y)*y*G[1, 0, 1, 0, r2, y])/(-1 + y)^3 - 
   (4*y*(-53 + 29*y)*G[1, 0, 1, 1, r1, y])/(3*(-1 + y)^3) - 
   (4*y*(-53 + 29*y)*G[1, 0, 1, 1, r2, y])/(3*(-1 + y)^3) + 
   (2*(239 - 119*y)*y*G[1, 0, 1, r1, 0, y])/(3*(-1 + y)^3) + 
   (2*y*(-239 + 119*y)*G[1, 0, 1, r1, r1, y])/(3*(-1 + y)^3) + 
   (2*y*(-239 + 119*y)*G[1, 0, 1, r1, r2, y])/(3*(-1 + y)^3) + 
   (2*(239 - 119*y)*y*G[1, 0, 1, r2, 0, y])/(3*(-1 + y)^3) + 
   (2*y*(-239 + 119*y)*G[1, 0, 1, r2, r1, y])/(3*(-1 + y)^3) + 
   (2*y*(-239 + 119*y)*G[1, 0, 1, r2, r2, y])/(3*(-1 + y)^3) - 
   (2*y*(-166 + 76*y)*G[1, 0, r1, 0, 0, y])/(3*(-1 + y)^3) + 
   (2*y*(-166 + 76*y)*G[1, 0, r1, 0, r1, y])/(3*(-1 + y)^3) + 
   (2*y*(-166 + 76*y)*G[1, 0, r1, 0, r2, y])/(3*(-1 + y)^3) - 
   (8*(-55 + y)*y*G[1, 0, r1, 1, 0, y])/(3*(-1 + y)^3) + 
   (8*(-55 + y)*y*G[1, 0, r1, 1, r1, y])/(3*(-1 + y)^3) + 
   (8*(-55 + y)*y*G[1, 0, r1, 1, r2, y])/(3*(-1 + y)^3) + 
   (2*y*(-92 + 26*y)*G[1, 0, r1, r1, 0, y])/(-1 + y)^3 - 
   (2*y*(-92 + 26*y)*G[1, 0, r1, r1, r1, y])/(-1 + y)^3 - 
   (2*y*(-92 + 26*y)*G[1, 0, r1, r1, r2, y])/(-1 + y)^3 + 
   (2*y*(-92 + 26*y)*G[1, 0, r1, r2, 0, y])/(-1 + y)^3 - 
   (2*y*(-92 + 26*y)*G[1, 0, r1, r2, r1, y])/(-1 + y)^3 - 
   (2*y*(-92 + 26*y)*G[1, 0, r1, r2, r2, y])/(-1 + y)^3 - 
   (2*y*(-166 + 76*y)*G[1, 0, r2, 0, 0, y])/(3*(-1 + y)^3) + 
   (2*y*(-166 + 76*y)*G[1, 0, r2, 0, r1, y])/(3*(-1 + y)^3) + 
   (2*y*(-166 + 76*y)*G[1, 0, r2, 0, r2, y])/(3*(-1 + y)^3) - 
   (8*(-55 + y)*y*G[1, 0, r2, 1, 0, y])/(3*(-1 + y)^3) + 
   (8*(-55 + y)*y*G[1, 0, r2, 1, r1, y])/(3*(-1 + y)^3) + 
   (8*(-55 + y)*y*G[1, 0, r2, 1, r2, y])/(3*(-1 + y)^3) + 
   (2*y*(-92 + 26*y)*G[1, 0, r2, r1, 0, y])/(-1 + y)^3 - 
   (2*y*(-92 + 26*y)*G[1, 0, r2, r1, r1, y])/(-1 + y)^3 - 
   (2*y*(-92 + 26*y)*G[1, 0, r2, r1, r2, y])/(-1 + y)^3 + 
   (2*y*(-92 + 26*y)*G[1, 0, r2, r2, 0, y])/(-1 + y)^3 - 
   (2*y*(-92 + 26*y)*G[1, 0, r2, r2, r1, y])/(-1 + y)^3 - 
   (2*y*(-92 + 26*y)*G[1, 0, r2, r2, r2, y])/(-1 + y)^3 - 
   (4*y*(-53 + 57*y)*G[1, 1, 0, 0, r1, y])/(-1 + y)^3 - 
   (4*y*(-53 + 57*y)*G[1, 1, 0, 0, r2, y])/(-1 + y)^3 - 
   (4*y*(-71 + 75*y)*G[1, 1, 0, 1, r1, y])/(-1 + y)^3 - 
   (4*y*(-71 + 75*y)*G[1, 1, 0, 1, r2, y])/(-1 + y)^3 - 
   (6*y*(-55 + 59*y)*G[1, 1, 0, r1, 0, y])/(-1 + y)^3 + 
   (6*y*(-55 + 59*y)*G[1, 1, 0, r1, r1, y])/(-1 + y)^3 + 
   (6*y*(-55 + 59*y)*G[1, 1, 0, r1, r2, y])/(-1 + y)^3 - 
   (6*y*(-55 + 59*y)*G[1, 1, 0, r2, 0, y])/(-1 + y)^3 + 
   (6*y*(-55 + 59*y)*G[1, 1, 0, r2, r1, y])/(-1 + y)^3 + 
   (6*y*(-55 + 59*y)*G[1, 1, 0, r2, r2, y])/(-1 + y)^3 - 
   (656*y*G[1, 1, 1, 0, r1, y])/(3*(-1 + y)^2) - (656*y*G[1, 1, 1, 0, r2, y])/
    (3*(-1 + y)^2) - (40*y*G[1, 1, 1, 1, r1, y])/(-1 + y)^2 - 
   (40*y*G[1, 1, 1, 1, r2, y])/(-1 + y)^2 - (716*y*G[1, 1, 1, r1, 0, y])/
    (3*(-1 + y)^2) + (716*y*G[1, 1, 1, r1, r1, y])/(3*(-1 + y)^2) + 
   (716*y*G[1, 1, 1, r1, r2, y])/(3*(-1 + y)^2) - 
   (716*y*G[1, 1, 1, r2, 0, y])/(3*(-1 + y)^2) + 
   (716*y*G[1, 1, 1, r2, r1, y])/(3*(-1 + y)^2) + 
   (716*y*G[1, 1, 1, r2, r2, y])/(3*(-1 + y)^2) - 
   (916*y*G[1, 1, r1, 0, 0, y])/(3*(-1 + y)^2) + 
   (916*y*G[1, 1, r1, 0, r1, y])/(3*(-1 + y)^2) + 
   (916*y*G[1, 1, r1, 0, r2, y])/(3*(-1 + y)^2) - 
   (312*y*G[1, 1, r1, 1, 0, y])/(-1 + y)^2 + (312*y*G[1, 1, r1, 1, r1, y])/
    (-1 + y)^2 + (312*y*G[1, 1, r1, 1, r2, y])/(-1 + y)^2 + 
   (1384*y*G[1, 1, r1, r1, 0, y])/(3*(-1 + y)^2) - 
   (1384*y*G[1, 1, r1, r1, r1, y])/(3*(-1 + y)^2) - 
   (1384*y*G[1, 1, r1, r1, r2, y])/(3*(-1 + y)^2) + 
   (1384*y*G[1, 1, r1, r2, 0, y])/(3*(-1 + y)^2) - 
   (1384*y*G[1, 1, r1, r2, r1, y])/(3*(-1 + y)^2) - 
   (1384*y*G[1, 1, r1, r2, r2, y])/(3*(-1 + y)^2) - 
   (916*y*G[1, 1, r2, 0, 0, y])/(3*(-1 + y)^2) + 
   (916*y*G[1, 1, r2, 0, r1, y])/(3*(-1 + y)^2) + 
   (916*y*G[1, 1, r2, 0, r2, y])/(3*(-1 + y)^2) - 
   (312*y*G[1, 1, r2, 1, 0, y])/(-1 + y)^2 + (312*y*G[1, 1, r2, 1, r1, y])/
    (-1 + y)^2 + (312*y*G[1, 1, r2, 1, r2, y])/(-1 + y)^2 + 
   (1384*y*G[1, 1, r2, r1, 0, y])/(3*(-1 + y)^2) - 
   (1384*y*G[1, 1, r2, r1, r1, y])/(3*(-1 + y)^2) - 
   (1384*y*G[1, 1, r2, r1, r2, y])/(3*(-1 + y)^2) + 
   (1384*y*G[1, 1, r2, r2, 0, y])/(3*(-1 + y)^2) - 
   (1384*y*G[1, 1, r2, r2, r1, y])/(3*(-1 + y)^2) - 
   (1384*y*G[1, 1, r2, r2, r2, y])/(3*(-1 + y)^2) - 
   (398*y*G[1, r1, 0, 0, 0, y])/(3*(-1 + y)^2) + 
   (398*y*G[1, r1, 0, 0, r1, y])/(3*(-1 + y)^2) + 
   (398*y*G[1, r1, 0, 0, r2, y])/(3*(-1 + y)^2) - 
   (580*y*G[1, r1, 0, 1, 0, y])/(3*(-1 + y)^2) + 
   (580*y*G[1, r1, 0, 1, r1, y])/(3*(-1 + y)^2) + 
   (580*y*G[1, r1, 0, 1, r2, y])/(3*(-1 + y)^2) + 
   (688*y*G[1, r1, 0, r1, 0, y])/(3*(-1 + y)^2) - 
   (688*y*G[1, r1, 0, r1, r1, y])/(3*(-1 + y)^2) - 
   (688*y*G[1, r1, 0, r1, r2, y])/(3*(-1 + y)^2) + 
   (688*y*G[1, r1, 0, r2, 0, y])/(3*(-1 + y)^2) - 
   (688*y*G[1, r1, 0, r2, r1, y])/(3*(-1 + y)^2) - 
   (688*y*G[1, r1, 0, r2, r2, y])/(3*(-1 + y)^2) - 
   (604*y*G[1, r1, 1, 0, 0, y])/(3*(-1 + y)^2) + 
   (604*y*G[1, r1, 1, 0, r1, y])/(3*(-1 + y)^2) + 
   (604*y*G[1, r1, 1, 0, r2, y])/(3*(-1 + y)^2) - 
   (224*y*G[1, r1, 1, 1, 0, y])/(3*(-1 + y)^2) + 
   (224*y*G[1, r1, 1, 1, r1, y])/(3*(-1 + y)^2) + 
   (224*y*G[1, r1, 1, 1, r2, y])/(3*(-1 + y)^2) + 
   (716*y*G[1, r1, 1, r1, 0, y])/(3*(-1 + y)^2) - 
   (716*y*G[1, r1, 1, r1, r1, y])/(3*(-1 + y)^2) - 
   (716*y*G[1, r1, 1, r1, r2, y])/(3*(-1 + y)^2) + 
   (716*y*G[1, r1, 1, r2, 0, y])/(3*(-1 + y)^2) - 
   (716*y*G[1, r1, 1, r2, r1, y])/(3*(-1 + y)^2) - 
   (716*y*G[1, r1, 1, r2, r2, y])/(3*(-1 + y)^2) + 
   (700*y*G[1, r1, r1, 0, 0, y])/(3*(-1 + y)^2) - 
   (700*y*G[1, r1, r1, 0, r1, y])/(3*(-1 + y)^2) - 
   (700*y*G[1, r1, r1, 0, r2, y])/(3*(-1 + y)^2) + 
   (692*y*G[1, r1, r1, 1, 0, y])/(3*(-1 + y)^2) - 
   (692*y*G[1, r1, r1, 1, r1, y])/(3*(-1 + y)^2) - 
   (692*y*G[1, r1, r1, 1, r2, y])/(3*(-1 + y)^2) - 
   (1046*y*G[1, r1, r1, r1, 0, y])/(3*(-1 + y)^2) + 
   (1046*y*G[1, r1, r1, r1, r1, y])/(3*(-1 + y)^2) + 
   (1046*y*G[1, r1, r1, r1, r2, y])/(3*(-1 + y)^2) - 
   (1046*y*G[1, r1, r1, r2, 0, y])/(3*(-1 + y)^2) + 
   (1046*y*G[1, r1, r1, r2, r1, y])/(3*(-1 + y)^2) + 
   (1046*y*G[1, r1, r1, r2, r2, y])/(3*(-1 + y)^2) + 
   (700*y*G[1, r1, r2, 0, 0, y])/(3*(-1 + y)^2) - 
   (700*y*G[1, r1, r2, 0, r1, y])/(3*(-1 + y)^2) - 
   (700*y*G[1, r1, r2, 0, r2, y])/(3*(-1 + y)^2) + 
   (692*y*G[1, r1, r2, 1, 0, y])/(3*(-1 + y)^2) - 
   (692*y*G[1, r1, r2, 1, r1, y])/(3*(-1 + y)^2) - 
   (692*y*G[1, r1, r2, 1, r2, y])/(3*(-1 + y)^2) - 
   (1046*y*G[1, r1, r2, r1, 0, y])/(3*(-1 + y)^2) + 
   (1046*y*G[1, r1, r2, r1, r1, y])/(3*(-1 + y)^2) + 
   (1046*y*G[1, r1, r2, r1, r2, y])/(3*(-1 + y)^2) - 
   (1046*y*G[1, r1, r2, r2, 0, y])/(3*(-1 + y)^2) + 
   (1046*y*G[1, r1, r2, r2, r1, y])/(3*(-1 + y)^2) + 
   (1046*y*G[1, r1, r2, r2, r2, y])/(3*(-1 + y)^2) - 
   (398*y*G[1, r2, 0, 0, 0, y])/(3*(-1 + y)^2) + 
   (398*y*G[1, r2, 0, 0, r1, y])/(3*(-1 + y)^2) + 
   (398*y*G[1, r2, 0, 0, r2, y])/(3*(-1 + y)^2) - 
   (580*y*G[1, r2, 0, 1, 0, y])/(3*(-1 + y)^2) + 
   (580*y*G[1, r2, 0, 1, r1, y])/(3*(-1 + y)^2) + 
   (580*y*G[1, r2, 0, 1, r2, y])/(3*(-1 + y)^2) + 
   (688*y*G[1, r2, 0, r1, 0, y])/(3*(-1 + y)^2) - 
   (688*y*G[1, r2, 0, r1, r1, y])/(3*(-1 + y)^2) - 
   (688*y*G[1, r2, 0, r1, r2, y])/(3*(-1 + y)^2) + 
   (688*y*G[1, r2, 0, r2, 0, y])/(3*(-1 + y)^2) - 
   (688*y*G[1, r2, 0, r2, r1, y])/(3*(-1 + y)^2) - 
   (688*y*G[1, r2, 0, r2, r2, y])/(3*(-1 + y)^2) - 
   (604*y*G[1, r2, 1, 0, 0, y])/(3*(-1 + y)^2) + 
   (604*y*G[1, r2, 1, 0, r1, y])/(3*(-1 + y)^2) + 
   (604*y*G[1, r2, 1, 0, r2, y])/(3*(-1 + y)^2) - 
   (224*y*G[1, r2, 1, 1, 0, y])/(3*(-1 + y)^2) + 
   (224*y*G[1, r2, 1, 1, r1, y])/(3*(-1 + y)^2) + 
   (224*y*G[1, r2, 1, 1, r2, y])/(3*(-1 + y)^2) + 
   (716*y*G[1, r2, 1, r1, 0, y])/(3*(-1 + y)^2) - 
   (716*y*G[1, r2, 1, r1, r1, y])/(3*(-1 + y)^2) - 
   (716*y*G[1, r2, 1, r1, r2, y])/(3*(-1 + y)^2) + 
   (716*y*G[1, r2, 1, r2, 0, y])/(3*(-1 + y)^2) - 
   (716*y*G[1, r2, 1, r2, r1, y])/(3*(-1 + y)^2) - 
   (716*y*G[1, r2, 1, r2, r2, y])/(3*(-1 + y)^2) + 
   (700*y*G[1, r2, r1, 0, 0, y])/(3*(-1 + y)^2) - 
   (700*y*G[1, r2, r1, 0, r1, y])/(3*(-1 + y)^2) - 
   (700*y*G[1, r2, r1, 0, r2, y])/(3*(-1 + y)^2) + 
   (692*y*G[1, r2, r1, 1, 0, y])/(3*(-1 + y)^2) - 
   (692*y*G[1, r2, r1, 1, r1, y])/(3*(-1 + y)^2) - 
   (692*y*G[1, r2, r1, 1, r2, y])/(3*(-1 + y)^2) - 
   (1046*y*G[1, r2, r1, r1, 0, y])/(3*(-1 + y)^2) + 
   (1046*y*G[1, r2, r1, r1, r1, y])/(3*(-1 + y)^2) + 
   (1046*y*G[1, r2, r1, r1, r2, y])/(3*(-1 + y)^2) - 
   (1046*y*G[1, r2, r1, r2, 0, y])/(3*(-1 + y)^2) + 
   (1046*y*G[1, r2, r1, r2, r1, y])/(3*(-1 + y)^2) + 
   (1046*y*G[1, r2, r1, r2, r2, y])/(3*(-1 + y)^2) + 
   (700*y*G[1, r2, r2, 0, 0, y])/(3*(-1 + y)^2) - 
   (700*y*G[1, r2, r2, 0, r1, y])/(3*(-1 + y)^2) - 
   (700*y*G[1, r2, r2, 0, r2, y])/(3*(-1 + y)^2) + 
   (692*y*G[1, r2, r2, 1, 0, y])/(3*(-1 + y)^2) - 
   (692*y*G[1, r2, r2, 1, r1, y])/(3*(-1 + y)^2) - 
   (692*y*G[1, r2, r2, 1, r2, y])/(3*(-1 + y)^2) - 
   (1046*y*G[1, r2, r2, r1, 0, y])/(3*(-1 + y)^2) + 
   (1046*y*G[1, r2, r2, r1, r1, y])/(3*(-1 + y)^2) + 
   (1046*y*G[1, r2, r2, r1, r2, y])/(3*(-1 + y)^2) - 
   (1046*y*G[1, r2, r2, r2, 0, y])/(3*(-1 + y)^2) + 
   (1046*y*G[1, r2, r2, r2, r1, y])/(3*(-1 + y)^2) + 
   (1046*y*G[1, r2, r2, r2, r2, y])/(3*(-1 + y)^2) - 
   (106*y*G[r1, 0, 0, 0, 0, y])/(3*(-1 + y)^2) + 
   (106*y*G[r1, 0, 0, 0, r1, y])/(3*(-1 + y)^2) + 
   (106*y*G[r1, 0, 0, 0, r2, y])/(3*(-1 + y)^2) - 
   (428*y*G[r1, 0, 0, 1, 0, y])/(3*(-1 + y)^2) + 
   (428*y*G[r1, 0, 0, 1, r1, y])/(3*(-1 + y)^2) + 
   (428*y*G[r1, 0, 0, 1, r2, y])/(3*(-1 + y)^2) + 
   (320*y*G[r1, 0, 0, r1, 0, y])/(3*(-1 + y)^2) - 
   (320*y*G[r1, 0, 0, r1, r1, y])/(3*(-1 + y)^2) - 
   (320*y*G[r1, 0, 0, r1, r2, y])/(3*(-1 + y)^2) + 
   (320*y*G[r1, 0, 0, r2, 0, y])/(3*(-1 + y)^2) - 
   (320*y*G[r1, 0, 0, r2, r1, y])/(3*(-1 + y)^2) - 
   (320*y*G[r1, 0, 0, r2, r2, y])/(3*(-1 + y)^2) - 
   (220*y*G[r1, 0, 1, 0, 0, y])/(-1 + y)^2 + (220*y*G[r1, 0, 1, 0, r1, y])/
    (-1 + y)^2 + (220*y*G[r1, 0, 1, 0, r2, y])/(-1 + y)^2 - 
   (424*y*G[r1, 0, 1, 1, 0, y])/(3*(-1 + y)^2) + 
   (424*y*G[r1, 0, 1, 1, r1, y])/(3*(-1 + y)^2) + 
   (424*y*G[r1, 0, 1, 1, r2, y])/(3*(-1 + y)^2) + 
   (872*y*G[r1, 0, 1, r1, 0, y])/(3*(-1 + y)^2) - 
   (872*y*G[r1, 0, 1, r1, r1, y])/(3*(-1 + y)^2) - 
   (872*y*G[r1, 0, 1, r1, r2, y])/(3*(-1 + y)^2) + 
   (872*y*G[r1, 0, 1, r2, 0, y])/(3*(-1 + y)^2) - 
   (872*y*G[r1, 0, 1, r2, r1, y])/(3*(-1 + y)^2) - 
   (872*y*G[r1, 0, 1, r2, r2, y])/(3*(-1 + y)^2) + 
   (436*y*G[r1, 0, r1, 0, 0, y])/(3*(-1 + y)^2) - 
   (436*y*G[r1, 0, r1, 0, r1, y])/(3*(-1 + y)^2) - 
   (436*y*G[r1, 0, r1, 0, r2, y])/(3*(-1 + y)^2) + 
   (640*y*G[r1, 0, r1, 1, 0, y])/(3*(-1 + y)^2) - 
   (640*y*G[r1, 0, r1, 1, r1, y])/(3*(-1 + y)^2) - 
   (640*y*G[r1, 0, r1, 1, r2, y])/(3*(-1 + y)^2) - 
   (252*y*G[r1, 0, r1, r1, 0, y])/(-1 + y)^2 + 
   (252*y*G[r1, 0, r1, r1, r1, y])/(-1 + y)^2 + 
   (252*y*G[r1, 0, r1, r1, r2, y])/(-1 + y)^2 - 
   (252*y*G[r1, 0, r1, r2, 0, y])/(-1 + y)^2 + 
   (252*y*G[r1, 0, r1, r2, r1, y])/(-1 + y)^2 + 
   (252*y*G[r1, 0, r1, r2, r2, y])/(-1 + y)^2 + (436*y*G[r1, 0, r2, 0, 0, y])/
    (3*(-1 + y)^2) - (436*y*G[r1, 0, r2, 0, r1, y])/(3*(-1 + y)^2) - 
   (436*y*G[r1, 0, r2, 0, r2, y])/(3*(-1 + y)^2) + 
   (640*y*G[r1, 0, r2, 1, 0, y])/(3*(-1 + y)^2) - 
   (640*y*G[r1, 0, r2, 1, r1, y])/(3*(-1 + y)^2) - 
   (640*y*G[r1, 0, r2, 1, r2, y])/(3*(-1 + y)^2) - 
   (252*y*G[r1, 0, r2, r1, 0, y])/(-1 + y)^2 + 
   (252*y*G[r1, 0, r2, r1, r1, y])/(-1 + y)^2 + 
   (252*y*G[r1, 0, r2, r1, r2, y])/(-1 + y)^2 - 
   (252*y*G[r1, 0, r2, r2, 0, y])/(-1 + y)^2 + 
   (252*y*G[r1, 0, r2, r2, r1, y])/(-1 + y)^2 + 
   (252*y*G[r1, 0, r2, r2, r2, y])/(-1 + y)^2 - (164*y*G[r1, 1, 0, 0, 0, y])/
    (-1 + y)^2 + (164*y*G[r1, 1, 0, 0, r1, y])/(-1 + y)^2 + 
   (164*y*G[r1, 1, 0, 0, r2, y])/(-1 + y)^2 - (280*y*G[r1, 1, 0, 1, 0, y])/
    (-1 + y)^2 + (280*y*G[r1, 1, 0, 1, r1, y])/(-1 + y)^2 + 
   (280*y*G[r1, 1, 0, 1, r2, y])/(-1 + y)^2 + (304*y*G[r1, 1, 0, r1, 0, y])/
    (-1 + y)^2 - (304*y*G[r1, 1, 0, r1, r1, y])/(-1 + y)^2 - 
   (304*y*G[r1, 1, 0, r1, r2, y])/(-1 + y)^2 + (304*y*G[r1, 1, 0, r2, 0, y])/
    (-1 + y)^2 - (304*y*G[r1, 1, 0, r2, r1, y])/(-1 + y)^2 - 
   (304*y*G[r1, 1, 0, r2, r2, y])/(-1 + y)^2 - (472*y*G[r1, 1, 1, 0, 0, y])/
    (3*(-1 + y)^2) + (472*y*G[r1, 1, 1, 0, r1, y])/(3*(-1 + y)^2) + 
   (472*y*G[r1, 1, 1, 0, r2, y])/(3*(-1 + y)^2) - 
   (32*y*G[r1, 1, 1, 1, 0, y])/(-1 + y)^2 + (32*y*G[r1, 1, 1, 1, r1, y])/
    (-1 + y)^2 + (32*y*G[r1, 1, 1, 1, r2, y])/(-1 + y)^2 + 
   (520*y*G[r1, 1, 1, r1, 0, y])/(3*(-1 + y)^2) - 
   (520*y*G[r1, 1, 1, r1, r1, y])/(3*(-1 + y)^2) - 
   (520*y*G[r1, 1, 1, r1, r2, y])/(3*(-1 + y)^2) + 
   (520*y*G[r1, 1, 1, r2, 0, y])/(3*(-1 + y)^2) - 
   (520*y*G[r1, 1, 1, r2, r1, y])/(3*(-1 + y)^2) - 
   (520*y*G[r1, 1, 1, r2, r2, y])/(3*(-1 + y)^2) + 
   (728*y*G[r1, 1, r1, 0, 0, y])/(3*(-1 + y)^2) - 
   (728*y*G[r1, 1, r1, 0, r1, y])/(3*(-1 + y)^2) - 
   (728*y*G[r1, 1, r1, 0, r2, y])/(3*(-1 + y)^2) + 
   (296*y*G[r1, 1, r1, 1, 0, y])/(-1 + y)^2 - (296*y*G[r1, 1, r1, 1, r1, y])/
    (-1 + y)^2 - (296*y*G[r1, 1, r1, 1, r2, y])/(-1 + y)^2 - 
   (1172*y*G[r1, 1, r1, r1, 0, y])/(3*(-1 + y)^2) + 
   (1172*y*G[r1, 1, r1, r1, r1, y])/(3*(-1 + y)^2) + 
   (1172*y*G[r1, 1, r1, r1, r2, y])/(3*(-1 + y)^2) - 
   (1172*y*G[r1, 1, r1, r2, 0, y])/(3*(-1 + y)^2) + 
   (1172*y*G[r1, 1, r1, r2, r1, y])/(3*(-1 + y)^2) + 
   (1172*y*G[r1, 1, r1, r2, r2, y])/(3*(-1 + y)^2) + 
   (728*y*G[r1, 1, r2, 0, 0, y])/(3*(-1 + y)^2) - 
   (728*y*G[r1, 1, r2, 0, r1, y])/(3*(-1 + y)^2) - 
   (728*y*G[r1, 1, r2, 0, r2, y])/(3*(-1 + y)^2) + 
   (296*y*G[r1, 1, r2, 1, 0, y])/(-1 + y)^2 - (296*y*G[r1, 1, r2, 1, r1, y])/
    (-1 + y)^2 - (296*y*G[r1, 1, r2, 1, r2, y])/(-1 + y)^2 - 
   (1172*y*G[r1, 1, r2, r1, 0, y])/(3*(-1 + y)^2) + 
   (1172*y*G[r1, 1, r2, r1, r1, y])/(3*(-1 + y)^2) + 
   (1172*y*G[r1, 1, r2, r1, r2, y])/(3*(-1 + y)^2) - 
   (1172*y*G[r1, 1, r2, r2, 0, y])/(3*(-1 + y)^2) + 
   (1172*y*G[r1, 1, r2, r2, r1, y])/(3*(-1 + y)^2) + 
   (1172*y*G[r1, 1, r2, r2, r2, y])/(3*(-1 + y)^2) + 
   (352*y*G[r1, r1, 0, 0, 0, y])/(3*(-1 + y)^2) - 
   (352*y*G[r1, r1, 0, 0, r1, y])/(3*(-1 + y)^2) - 
   (352*y*G[r1, r1, 0, 0, r2, y])/(3*(-1 + y)^2) + 
   (848*y*G[r1, r1, 0, 1, 0, y])/(3*(-1 + y)^2) - 
   (848*y*G[r1, r1, 0, 1, r1, y])/(3*(-1 + y)^2) - 
   (848*y*G[r1, r1, 0, 1, r2, y])/(3*(-1 + y)^2) - 
   (776*y*G[r1, r1, 0, r1, 0, y])/(3*(-1 + y)^2) + 
   (776*y*G[r1, r1, 0, r1, r1, y])/(3*(-1 + y)^2) + 
   (776*y*G[r1, r1, 0, r1, r2, y])/(3*(-1 + y)^2) - 
   (776*y*G[r1, r1, 0, r2, 0, y])/(3*(-1 + y)^2) + 
   (776*y*G[r1, r1, 0, r2, r1, y])/(3*(-1 + y)^2) + 
   (776*y*G[r1, r1, 0, r2, r2, y])/(3*(-1 + y)^2) + 
   (896*y*G[r1, r1, 1, 0, 0, y])/(3*(-1 + y)^2) - 
   (896*y*G[r1, r1, 1, 0, r1, y])/(3*(-1 + y)^2) - 
   (896*y*G[r1, r1, 1, 0, r2, y])/(3*(-1 + y)^2) + 
   (472*y*G[r1, r1, 1, 1, 0, y])/(3*(-1 + y)^2) - 
   (472*y*G[r1, r1, 1, 1, r1, y])/(3*(-1 + y)^2) - 
   (472*y*G[r1, r1, 1, 1, r2, y])/(3*(-1 + y)^2) - 
   (1132*y*G[r1, r1, 1, r1, 0, y])/(3*(-1 + y)^2) + 
   (1132*y*G[r1, r1, 1, r1, r1, y])/(3*(-1 + y)^2) + 
   (1132*y*G[r1, r1, 1, r1, r2, y])/(3*(-1 + y)^2) - 
   (1132*y*G[r1, r1, 1, r2, 0, y])/(3*(-1 + y)^2) + 
   (1132*y*G[r1, r1, 1, r2, r1, y])/(3*(-1 + y)^2) + 
   (1132*y*G[r1, r1, 1, r2, r2, y])/(3*(-1 + y)^2) - 
   (800*y*G[r1, r1, r1, 0, 0, y])/(3*(-1 + y)^2) + 
   (800*y*G[r1, r1, r1, 0, r1, y])/(3*(-1 + y)^2) + 
   (800*y*G[r1, r1, r1, 0, r2, y])/(3*(-1 + y)^2) - 
   (1084*y*G[r1, r1, r1, 1, 0, y])/(3*(-1 + y)^2) + 
   (1084*y*G[r1, r1, r1, 1, r1, y])/(3*(-1 + y)^2) + 
   (1084*y*G[r1, r1, r1, 1, r2, y])/(3*(-1 + y)^2) + 
   (1342*y*G[r1, r1, r1, r1, 0, y])/(3*(-1 + y)^2) - 
   (1342*y*G[r1, r1, r1, r1, r1, y])/(3*(-1 + y)^2) - 
   (1342*y*G[r1, r1, r1, r1, r2, y])/(3*(-1 + y)^2) + 
   (1342*y*G[r1, r1, r1, r2, 0, y])/(3*(-1 + y)^2) - 
   (1342*y*G[r1, r1, r1, r2, r1, y])/(3*(-1 + y)^2) - 
   (1342*y*G[r1, r1, r1, r2, r2, y])/(3*(-1 + y)^2) - 
   (800*y*G[r1, r1, r2, 0, 0, y])/(3*(-1 + y)^2) + 
   (800*y*G[r1, r1, r2, 0, r1, y])/(3*(-1 + y)^2) + 
   (800*y*G[r1, r1, r2, 0, r2, y])/(3*(-1 + y)^2) - 
   (1084*y*G[r1, r1, r2, 1, 0, y])/(3*(-1 + y)^2) + 
   (1084*y*G[r1, r1, r2, 1, r1, y])/(3*(-1 + y)^2) + 
   (1084*y*G[r1, r1, r2, 1, r2, y])/(3*(-1 + y)^2) + 
   (1342*y*G[r1, r1, r2, r1, 0, y])/(3*(-1 + y)^2) - 
   (1342*y*G[r1, r1, r2, r1, r1, y])/(3*(-1 + y)^2) - 
   (1342*y*G[r1, r1, r2, r1, r2, y])/(3*(-1 + y)^2) + 
   (1342*y*G[r1, r1, r2, r2, 0, y])/(3*(-1 + y)^2) - 
   (1342*y*G[r1, r1, r2, r2, r1, y])/(3*(-1 + y)^2) - 
   (1342*y*G[r1, r1, r2, r2, r2, y])/(3*(-1 + y)^2) + 
   (352*y*G[r1, r2, 0, 0, 0, y])/(3*(-1 + y)^2) - 
   (352*y*G[r1, r2, 0, 0, r1, y])/(3*(-1 + y)^2) - 
   (352*y*G[r1, r2, 0, 0, r2, y])/(3*(-1 + y)^2) + 
   (848*y*G[r1, r2, 0, 1, 0, y])/(3*(-1 + y)^2) - 
   (848*y*G[r1, r2, 0, 1, r1, y])/(3*(-1 + y)^2) - 
   (848*y*G[r1, r2, 0, 1, r2, y])/(3*(-1 + y)^2) - 
   (776*y*G[r1, r2, 0, r1, 0, y])/(3*(-1 + y)^2) + 
   (776*y*G[r1, r2, 0, r1, r1, y])/(3*(-1 + y)^2) + 
   (776*y*G[r1, r2, 0, r1, r2, y])/(3*(-1 + y)^2) - 
   (776*y*G[r1, r2, 0, r2, 0, y])/(3*(-1 + y)^2) + 
   (776*y*G[r1, r2, 0, r2, r1, y])/(3*(-1 + y)^2) + 
   (776*y*G[r1, r2, 0, r2, r2, y])/(3*(-1 + y)^2) + 
   (896*y*G[r1, r2, 1, 0, 0, y])/(3*(-1 + y)^2) - 
   (896*y*G[r1, r2, 1, 0, r1, y])/(3*(-1 + y)^2) - 
   (896*y*G[r1, r2, 1, 0, r2, y])/(3*(-1 + y)^2) + 
   (472*y*G[r1, r2, 1, 1, 0, y])/(3*(-1 + y)^2) - 
   (472*y*G[r1, r2, 1, 1, r1, y])/(3*(-1 + y)^2) - 
   (472*y*G[r1, r2, 1, 1, r2, y])/(3*(-1 + y)^2) - 
   (1132*y*G[r1, r2, 1, r1, 0, y])/(3*(-1 + y)^2) + 
   (1132*y*G[r1, r2, 1, r1, r1, y])/(3*(-1 + y)^2) + 
   (1132*y*G[r1, r2, 1, r1, r2, y])/(3*(-1 + y)^2) - 
   (1132*y*G[r1, r2, 1, r2, 0, y])/(3*(-1 + y)^2) + 
   (1132*y*G[r1, r2, 1, r2, r1, y])/(3*(-1 + y)^2) + 
   (1132*y*G[r1, r2, 1, r2, r2, y])/(3*(-1 + y)^2) - 
   (800*y*G[r1, r2, r1, 0, 0, y])/(3*(-1 + y)^2) + 
   (800*y*G[r1, r2, r1, 0, r1, y])/(3*(-1 + y)^2) + 
   (800*y*G[r1, r2, r1, 0, r2, y])/(3*(-1 + y)^2) - 
   (1084*y*G[r1, r2, r1, 1, 0, y])/(3*(-1 + y)^2) + 
   (1084*y*G[r1, r2, r1, 1, r1, y])/(3*(-1 + y)^2) + 
   (1084*y*G[r1, r2, r1, 1, r2, y])/(3*(-1 + y)^2) + 
   (1342*y*G[r1, r2, r1, r1, 0, y])/(3*(-1 + y)^2) - 
   (1342*y*G[r1, r2, r1, r1, r1, y])/(3*(-1 + y)^2) - 
   (1342*y*G[r1, r2, r1, r1, r2, y])/(3*(-1 + y)^2) + 
   (1342*y*G[r1, r2, r1, r2, 0, y])/(3*(-1 + y)^2) - 
   (1342*y*G[r1, r2, r1, r2, r1, y])/(3*(-1 + y)^2) - 
   (1342*y*G[r1, r2, r1, r2, r2, y])/(3*(-1 + y)^2) - 
   (800*y*G[r1, r2, r2, 0, 0, y])/(3*(-1 + y)^2) + 
   (800*y*G[r1, r2, r2, 0, r1, y])/(3*(-1 + y)^2) + 
   (800*y*G[r1, r2, r2, 0, r2, y])/(3*(-1 + y)^2) - 
   (1084*y*G[r1, r2, r2, 1, 0, y])/(3*(-1 + y)^2) + 
   (1084*y*G[r1, r2, r2, 1, r1, y])/(3*(-1 + y)^2) + 
   (1084*y*G[r1, r2, r2, 1, r2, y])/(3*(-1 + y)^2) + 
   (1342*y*G[r1, r2, r2, r1, 0, y])/(3*(-1 + y)^2) - 
   (1342*y*G[r1, r2, r2, r1, r1, y])/(3*(-1 + y)^2) - 
   (1342*y*G[r1, r2, r2, r1, r2, y])/(3*(-1 + y)^2) + 
   (1342*y*G[r1, r2, r2, r2, 0, y])/(3*(-1 + y)^2) - 
   (1342*y*G[r1, r2, r2, r2, r1, y])/(3*(-1 + y)^2) - 
   (1342*y*G[r1, r2, r2, r2, r2, y])/(3*(-1 + y)^2) - 
   (106*y*G[r2, 0, 0, 0, 0, y])/(3*(-1 + y)^2) + 
   (106*y*G[r2, 0, 0, 0, r1, y])/(3*(-1 + y)^2) + 
   (106*y*G[r2, 0, 0, 0, r2, y])/(3*(-1 + y)^2) - 
   (428*y*G[r2, 0, 0, 1, 0, y])/(3*(-1 + y)^2) + 
   (428*y*G[r2, 0, 0, 1, r1, y])/(3*(-1 + y)^2) + 
   (428*y*G[r2, 0, 0, 1, r2, y])/(3*(-1 + y)^2) + 
   (320*y*G[r2, 0, 0, r1, 0, y])/(3*(-1 + y)^2) - 
   (320*y*G[r2, 0, 0, r1, r1, y])/(3*(-1 + y)^2) - 
   (320*y*G[r2, 0, 0, r1, r2, y])/(3*(-1 + y)^2) + 
   (320*y*G[r2, 0, 0, r2, 0, y])/(3*(-1 + y)^2) - 
   (320*y*G[r2, 0, 0, r2, r1, y])/(3*(-1 + y)^2) - 
   (320*y*G[r2, 0, 0, r2, r2, y])/(3*(-1 + y)^2) - 
   (220*y*G[r2, 0, 1, 0, 0, y])/(-1 + y)^2 + (220*y*G[r2, 0, 1, 0, r1, y])/
    (-1 + y)^2 + (220*y*G[r2, 0, 1, 0, r2, y])/(-1 + y)^2 - 
   (424*y*G[r2, 0, 1, 1, 0, y])/(3*(-1 + y)^2) + 
   (424*y*G[r2, 0, 1, 1, r1, y])/(3*(-1 + y)^2) + 
   (424*y*G[r2, 0, 1, 1, r2, y])/(3*(-1 + y)^2) + 
   (872*y*G[r2, 0, 1, r1, 0, y])/(3*(-1 + y)^2) - 
   (872*y*G[r2, 0, 1, r1, r1, y])/(3*(-1 + y)^2) - 
   (872*y*G[r2, 0, 1, r1, r2, y])/(3*(-1 + y)^2) + 
   (872*y*G[r2, 0, 1, r2, 0, y])/(3*(-1 + y)^2) - 
   (872*y*G[r2, 0, 1, r2, r1, y])/(3*(-1 + y)^2) - 
   (872*y*G[r2, 0, 1, r2, r2, y])/(3*(-1 + y)^2) + 
   (436*y*G[r2, 0, r1, 0, 0, y])/(3*(-1 + y)^2) - 
   (436*y*G[r2, 0, r1, 0, r1, y])/(3*(-1 + y)^2) - 
   (436*y*G[r2, 0, r1, 0, r2, y])/(3*(-1 + y)^2) + 
   (640*y*G[r2, 0, r1, 1, 0, y])/(3*(-1 + y)^2) - 
   (640*y*G[r2, 0, r1, 1, r1, y])/(3*(-1 + y)^2) - 
   (640*y*G[r2, 0, r1, 1, r2, y])/(3*(-1 + y)^2) - 
   (252*y*G[r2, 0, r1, r1, 0, y])/(-1 + y)^2 + 
   (252*y*G[r2, 0, r1, r1, r1, y])/(-1 + y)^2 + 
   (252*y*G[r2, 0, r1, r1, r2, y])/(-1 + y)^2 - 
   (252*y*G[r2, 0, r1, r2, 0, y])/(-1 + y)^2 + 
   (252*y*G[r2, 0, r1, r2, r1, y])/(-1 + y)^2 + 
   (252*y*G[r2, 0, r1, r2, r2, y])/(-1 + y)^2 + (436*y*G[r2, 0, r2, 0, 0, y])/
    (3*(-1 + y)^2) - (436*y*G[r2, 0, r2, 0, r1, y])/(3*(-1 + y)^2) - 
   (436*y*G[r2, 0, r2, 0, r2, y])/(3*(-1 + y)^2) + 
   (640*y*G[r2, 0, r2, 1, 0, y])/(3*(-1 + y)^2) - 
   (640*y*G[r2, 0, r2, 1, r1, y])/(3*(-1 + y)^2) - 
   (640*y*G[r2, 0, r2, 1, r2, y])/(3*(-1 + y)^2) - 
   (252*y*G[r2, 0, r2, r1, 0, y])/(-1 + y)^2 + 
   (252*y*G[r2, 0, r2, r1, r1, y])/(-1 + y)^2 + 
   (252*y*G[r2, 0, r2, r1, r2, y])/(-1 + y)^2 - 
   (252*y*G[r2, 0, r2, r2, 0, y])/(-1 + y)^2 + 
   (252*y*G[r2, 0, r2, r2, r1, y])/(-1 + y)^2 + 
   (252*y*G[r2, 0, r2, r2, r2, y])/(-1 + y)^2 - (164*y*G[r2, 1, 0, 0, 0, y])/
    (-1 + y)^2 + (164*y*G[r2, 1, 0, 0, r1, y])/(-1 + y)^2 + 
   (164*y*G[r2, 1, 0, 0, r2, y])/(-1 + y)^2 - (280*y*G[r2, 1, 0, 1, 0, y])/
    (-1 + y)^2 + (280*y*G[r2, 1, 0, 1, r1, y])/(-1 + y)^2 + 
   (280*y*G[r2, 1, 0, 1, r2, y])/(-1 + y)^2 + (304*y*G[r2, 1, 0, r1, 0, y])/
    (-1 + y)^2 - (304*y*G[r2, 1, 0, r1, r1, y])/(-1 + y)^2 - 
   (304*y*G[r2, 1, 0, r1, r2, y])/(-1 + y)^2 + (304*y*G[r2, 1, 0, r2, 0, y])/
    (-1 + y)^2 - (304*y*G[r2, 1, 0, r2, r1, y])/(-1 + y)^2 - 
   (304*y*G[r2, 1, 0, r2, r2, y])/(-1 + y)^2 - (472*y*G[r2, 1, 1, 0, 0, y])/
    (3*(-1 + y)^2) + (472*y*G[r2, 1, 1, 0, r1, y])/(3*(-1 + y)^2) + 
   (472*y*G[r2, 1, 1, 0, r2, y])/(3*(-1 + y)^2) - 
   (32*y*G[r2, 1, 1, 1, 0, y])/(-1 + y)^2 + (32*y*G[r2, 1, 1, 1, r1, y])/
    (-1 + y)^2 + (32*y*G[r2, 1, 1, 1, r2, y])/(-1 + y)^2 + 
   (520*y*G[r2, 1, 1, r1, 0, y])/(3*(-1 + y)^2) - 
   (520*y*G[r2, 1, 1, r1, r1, y])/(3*(-1 + y)^2) - 
   (520*y*G[r2, 1, 1, r1, r2, y])/(3*(-1 + y)^2) + 
   (520*y*G[r2, 1, 1, r2, 0, y])/(3*(-1 + y)^2) - 
   (520*y*G[r2, 1, 1, r2, r1, y])/(3*(-1 + y)^2) - 
   (520*y*G[r2, 1, 1, r2, r2, y])/(3*(-1 + y)^2) + 
   (728*y*G[r2, 1, r1, 0, 0, y])/(3*(-1 + y)^2) - 
   (728*y*G[r2, 1, r1, 0, r1, y])/(3*(-1 + y)^2) - 
   (728*y*G[r2, 1, r1, 0, r2, y])/(3*(-1 + y)^2) + 
   (296*y*G[r2, 1, r1, 1, 0, y])/(-1 + y)^2 - (296*y*G[r2, 1, r1, 1, r1, y])/
    (-1 + y)^2 - (296*y*G[r2, 1, r1, 1, r2, y])/(-1 + y)^2 - 
   (1172*y*G[r2, 1, r1, r1, 0, y])/(3*(-1 + y)^2) + 
   (1172*y*G[r2, 1, r1, r1, r1, y])/(3*(-1 + y)^2) + 
   (1172*y*G[r2, 1, r1, r1, r2, y])/(3*(-1 + y)^2) - 
   (1172*y*G[r2, 1, r1, r2, 0, y])/(3*(-1 + y)^2) + 
   (1172*y*G[r2, 1, r1, r2, r1, y])/(3*(-1 + y)^2) + 
   (1172*y*G[r2, 1, r1, r2, r2, y])/(3*(-1 + y)^2) + 
   (728*y*G[r2, 1, r2, 0, 0, y])/(3*(-1 + y)^2) - 
   (728*y*G[r2, 1, r2, 0, r1, y])/(3*(-1 + y)^2) - 
   (728*y*G[r2, 1, r2, 0, r2, y])/(3*(-1 + y)^2) + 
   (296*y*G[r2, 1, r2, 1, 0, y])/(-1 + y)^2 - (296*y*G[r2, 1, r2, 1, r1, y])/
    (-1 + y)^2 - (296*y*G[r2, 1, r2, 1, r2, y])/(-1 + y)^2 - 
   (1172*y*G[r2, 1, r2, r1, 0, y])/(3*(-1 + y)^2) + 
   (1172*y*G[r2, 1, r2, r1, r1, y])/(3*(-1 + y)^2) + 
   (1172*y*G[r2, 1, r2, r1, r2, y])/(3*(-1 + y)^2) - 
   (1172*y*G[r2, 1, r2, r2, 0, y])/(3*(-1 + y)^2) + 
   (1172*y*G[r2, 1, r2, r2, r1, y])/(3*(-1 + y)^2) + 
   (1172*y*G[r2, 1, r2, r2, r2, y])/(3*(-1 + y)^2) + 
   (352*y*G[r2, r1, 0, 0, 0, y])/(3*(-1 + y)^2) - 
   (352*y*G[r2, r1, 0, 0, r1, y])/(3*(-1 + y)^2) - 
   (352*y*G[r2, r1, 0, 0, r2, y])/(3*(-1 + y)^2) + 
   (848*y*G[r2, r1, 0, 1, 0, y])/(3*(-1 + y)^2) - 
   (848*y*G[r2, r1, 0, 1, r1, y])/(3*(-1 + y)^2) - 
   (848*y*G[r2, r1, 0, 1, r2, y])/(3*(-1 + y)^2) - 
   (776*y*G[r2, r1, 0, r1, 0, y])/(3*(-1 + y)^2) + 
   (776*y*G[r2, r1, 0, r1, r1, y])/(3*(-1 + y)^2) + 
   (776*y*G[r2, r1, 0, r1, r2, y])/(3*(-1 + y)^2) - 
   (776*y*G[r2, r1, 0, r2, 0, y])/(3*(-1 + y)^2) + 
   (776*y*G[r2, r1, 0, r2, r1, y])/(3*(-1 + y)^2) + 
   (776*y*G[r2, r1, 0, r2, r2, y])/(3*(-1 + y)^2) + 
   (896*y*G[r2, r1, 1, 0, 0, y])/(3*(-1 + y)^2) - 
   (896*y*G[r2, r1, 1, 0, r1, y])/(3*(-1 + y)^2) - 
   (896*y*G[r2, r1, 1, 0, r2, y])/(3*(-1 + y)^2) + 
   (472*y*G[r2, r1, 1, 1, 0, y])/(3*(-1 + y)^2) - 
   (472*y*G[r2, r1, 1, 1, r1, y])/(3*(-1 + y)^2) - 
   (472*y*G[r2, r1, 1, 1, r2, y])/(3*(-1 + y)^2) - 
   (1132*y*G[r2, r1, 1, r1, 0, y])/(3*(-1 + y)^2) + 
   (1132*y*G[r2, r1, 1, r1, r1, y])/(3*(-1 + y)^2) + 
   (1132*y*G[r2, r1, 1, r1, r2, y])/(3*(-1 + y)^2) - 
   (1132*y*G[r2, r1, 1, r2, 0, y])/(3*(-1 + y)^2) + 
   (1132*y*G[r2, r1, 1, r2, r1, y])/(3*(-1 + y)^2) + 
   (1132*y*G[r2, r1, 1, r2, r2, y])/(3*(-1 + y)^2) - 
   (800*y*G[r2, r1, r1, 0, 0, y])/(3*(-1 + y)^2) + 
   (800*y*G[r2, r1, r1, 0, r1, y])/(3*(-1 + y)^2) + 
   (800*y*G[r2, r1, r1, 0, r2, y])/(3*(-1 + y)^2) - 
   (1084*y*G[r2, r1, r1, 1, 0, y])/(3*(-1 + y)^2) + 
   (1084*y*G[r2, r1, r1, 1, r1, y])/(3*(-1 + y)^2) + 
   (1084*y*G[r2, r1, r1, 1, r2, y])/(3*(-1 + y)^2) + 
   (1342*y*G[r2, r1, r1, r1, 0, y])/(3*(-1 + y)^2) - 
   (1342*y*G[r2, r1, r1, r1, r1, y])/(3*(-1 + y)^2) - 
   (1342*y*G[r2, r1, r1, r1, r2, y])/(3*(-1 + y)^2) + 
   (1342*y*G[r2, r1, r1, r2, 0, y])/(3*(-1 + y)^2) - 
   (1342*y*G[r2, r1, r1, r2, r1, y])/(3*(-1 + y)^2) - 
   (1342*y*G[r2, r1, r1, r2, r2, y])/(3*(-1 + y)^2) - 
   (800*y*G[r2, r1, r2, 0, 0, y])/(3*(-1 + y)^2) + 
   (800*y*G[r2, r1, r2, 0, r1, y])/(3*(-1 + y)^2) + 
   (800*y*G[r2, r1, r2, 0, r2, y])/(3*(-1 + y)^2) - 
   (1084*y*G[r2, r1, r2, 1, 0, y])/(3*(-1 + y)^2) + 
   (1084*y*G[r2, r1, r2, 1, r1, y])/(3*(-1 + y)^2) + 
   (1084*y*G[r2, r1, r2, 1, r2, y])/(3*(-1 + y)^2) + 
   (1342*y*G[r2, r1, r2, r1, 0, y])/(3*(-1 + y)^2) - 
   (1342*y*G[r2, r1, r2, r1, r1, y])/(3*(-1 + y)^2) - 
   (1342*y*G[r2, r1, r2, r1, r2, y])/(3*(-1 + y)^2) + 
   (1342*y*G[r2, r1, r2, r2, 0, y])/(3*(-1 + y)^2) - 
   (1342*y*G[r2, r1, r2, r2, r1, y])/(3*(-1 + y)^2) - 
   (1342*y*G[r2, r1, r2, r2, r2, y])/(3*(-1 + y)^2) + 
   (352*y*G[r2, r2, 0, 0, 0, y])/(3*(-1 + y)^2) - 
   (352*y*G[r2, r2, 0, 0, r1, y])/(3*(-1 + y)^2) - 
   (352*y*G[r2, r2, 0, 0, r2, y])/(3*(-1 + y)^2) + 
   (848*y*G[r2, r2, 0, 1, 0, y])/(3*(-1 + y)^2) - 
   (848*y*G[r2, r2, 0, 1, r1, y])/(3*(-1 + y)^2) - 
   (848*y*G[r2, r2, 0, 1, r2, y])/(3*(-1 + y)^2) - 
   (776*y*G[r2, r2, 0, r1, 0, y])/(3*(-1 + y)^2) + 
   (776*y*G[r2, r2, 0, r1, r1, y])/(3*(-1 + y)^2) + 
   (776*y*G[r2, r2, 0, r1, r2, y])/(3*(-1 + y)^2) - 
   (776*y*G[r2, r2, 0, r2, 0, y])/(3*(-1 + y)^2) + 
   (776*y*G[r2, r2, 0, r2, r1, y])/(3*(-1 + y)^2) + 
   (776*y*G[r2, r2, 0, r2, r2, y])/(3*(-1 + y)^2) + 
   (896*y*G[r2, r2, 1, 0, 0, y])/(3*(-1 + y)^2) - 
   (896*y*G[r2, r2, 1, 0, r1, y])/(3*(-1 + y)^2) - 
   (896*y*G[r2, r2, 1, 0, r2, y])/(3*(-1 + y)^2) + 
   (472*y*G[r2, r2, 1, 1, 0, y])/(3*(-1 + y)^2) - 
   (472*y*G[r2, r2, 1, 1, r1, y])/(3*(-1 + y)^2) - 
   (472*y*G[r2, r2, 1, 1, r2, y])/(3*(-1 + y)^2) - 
   (1132*y*G[r2, r2, 1, r1, 0, y])/(3*(-1 + y)^2) + 
   (1132*y*G[r2, r2, 1, r1, r1, y])/(3*(-1 + y)^2) + 
   (1132*y*G[r2, r2, 1, r1, r2, y])/(3*(-1 + y)^2) - 
   (1132*y*G[r2, r2, 1, r2, 0, y])/(3*(-1 + y)^2) + 
   (1132*y*G[r2, r2, 1, r2, r1, y])/(3*(-1 + y)^2) + 
   (1132*y*G[r2, r2, 1, r2, r2, y])/(3*(-1 + y)^2) - 
   (800*y*G[r2, r2, r1, 0, 0, y])/(3*(-1 + y)^2) + 
   (800*y*G[r2, r2, r1, 0, r1, y])/(3*(-1 + y)^2) + 
   (800*y*G[r2, r2, r1, 0, r2, y])/(3*(-1 + y)^2) - 
   (1084*y*G[r2, r2, r1, 1, 0, y])/(3*(-1 + y)^2) + 
   (1084*y*G[r2, r2, r1, 1, r1, y])/(3*(-1 + y)^2) + 
   (1084*y*G[r2, r2, r1, 1, r2, y])/(3*(-1 + y)^2) + 
   (1342*y*G[r2, r2, r1, r1, 0, y])/(3*(-1 + y)^2) - 
   (1342*y*G[r2, r2, r1, r1, r1, y])/(3*(-1 + y)^2) - 
   (1342*y*G[r2, r2, r1, r1, r2, y])/(3*(-1 + y)^2) + 
   (1342*y*G[r2, r2, r1, r2, 0, y])/(3*(-1 + y)^2) - 
   (1342*y*G[r2, r2, r1, r2, r1, y])/(3*(-1 + y)^2) - 
   (1342*y*G[r2, r2, r1, r2, r2, y])/(3*(-1 + y)^2) - 
   (800*y*G[r2, r2, r2, 0, 0, y])/(3*(-1 + y)^2) + 
   (800*y*G[r2, r2, r2, 0, r1, y])/(3*(-1 + y)^2) + 
   (800*y*G[r2, r2, r2, 0, r2, y])/(3*(-1 + y)^2) - 
   (1084*y*G[r2, r2, r2, 1, 0, y])/(3*(-1 + y)^2) + 
   (1084*y*G[r2, r2, r2, 1, r1, y])/(3*(-1 + y)^2) + 
   (1084*y*G[r2, r2, r2, 1, r2, y])/(3*(-1 + y)^2) + 
   (1342*y*G[r2, r2, r2, r1, 0, y])/(3*(-1 + y)^2) - 
   (1342*y*G[r2, r2, r2, r1, r1, y])/(3*(-1 + y)^2) - 
   (1342*y*G[r2, r2, r2, r1, r2, y])/(3*(-1 + y)^2) + 
   (1342*y*G[r2, r2, r2, r2, 0, y])/(3*(-1 + y)^2) - 
   (1342*y*G[r2, r2, r2, r2, r1, y])/(3*(-1 + y)^2) - 
   (1342*y*G[r2, r2, r2, r2, r2, y])/(3*(-1 + y)^2) + 
   (8*y*G[0, -1, -1, 0, 0, r1, y])/(-1 + y)^2 + 
   (8*y*G[0, -1, -1, 0, 0, r2, y])/(-1 + y)^2 + 
   (8*y*G[0, -1, -1, 0, 1, r1, y])/(-1 + y)^2 + 
   (8*y*G[0, -1, -1, 0, 1, r2, y])/(-1 + y)^2 + 
   (12*y*G[0, -1, -1, 0, r1, 0, y])/(-1 + y)^2 - 
   (12*y*G[0, -1, -1, 0, r1, r1, y])/(-1 + y)^2 - 
   (12*y*G[0, -1, -1, 0, r1, r2, y])/(-1 + y)^2 + 
   (12*y*G[0, -1, -1, 0, r2, 0, y])/(-1 + y)^2 - 
   (12*y*G[0, -1, -1, 0, r2, r1, y])/(-1 + y)^2 - 
   (12*y*G[0, -1, -1, 0, r2, r2, y])/(-1 + y)^2 - 
   (4*y*G[0, -1, 0, 0, 0, r1, y])/(-1 + y)^2 - (4*y*G[0, -1, 0, 0, 0, r2, y])/
    (-1 + y)^2 - (72*y*G[0, -1, 0, 0, 1, r1, y])/(-1 + y)^2 - 
   (72*y*G[0, -1, 0, 0, 1, r2, y])/(-1 + y)^2 - 
   (58*y*G[0, -1, 0, 0, r1, 0, y])/(-1 + y)^2 + 
   (58*y*G[0, -1, 0, 0, r1, r1, y])/(-1 + y)^2 + 
   (58*y*G[0, -1, 0, 0, r1, r2, y])/(-1 + y)^2 - 
   (58*y*G[0, -1, 0, 0, r2, 0, y])/(-1 + y)^2 + 
   (58*y*G[0, -1, 0, 0, r2, r1, y])/(-1 + y)^2 + 
   (58*y*G[0, -1, 0, 0, r2, r2, y])/(-1 + y)^2 - 
   (32*y*G[0, -1, 0, 1, 0, r1, y])/(-1 + y)^2 - 
   (32*y*G[0, -1, 0, 1, 0, r2, y])/(-1 + y)^2 - 
   (16*y*G[0, -1, 0, 1, 1, r1, y])/(-1 + y)^2 - 
   (16*y*G[0, -1, 0, 1, 1, r2, y])/(-1 + y)^2 - 
   (40*y*G[0, -1, 0, 1, r1, 0, y])/(-1 + y)^2 + 
   (40*y*G[0, -1, 0, 1, r1, r1, y])/(-1 + y)^2 + 
   (40*y*G[0, -1, 0, 1, r1, r2, y])/(-1 + y)^2 - 
   (40*y*G[0, -1, 0, 1, r2, 0, y])/(-1 + y)^2 + 
   (40*y*G[0, -1, 0, 1, r2, r1, y])/(-1 + y)^2 + 
   (40*y*G[0, -1, 0, 1, r2, r2, y])/(-1 + y)^2 - 
   (30*y*G[0, -1, 0, r1, 0, 0, y])/(-1 + y)^2 + 
   (30*y*G[0, -1, 0, r1, 0, r1, y])/(-1 + y)^2 + 
   (30*y*G[0, -1, 0, r1, 0, r2, y])/(-1 + y)^2 - 
   (72*y*G[0, -1, 0, r1, 1, 0, y])/(-1 + y)^2 + 
   (72*y*G[0, -1, 0, r1, 1, r1, y])/(-1 + y)^2 + 
   (72*y*G[0, -1, 0, r1, 1, r2, y])/(-1 + y)^2 + 
   (66*y*G[0, -1, 0, r1, r1, 0, y])/(-1 + y)^2 - 
   (66*y*G[0, -1, 0, r1, r1, r1, y])/(-1 + y)^2 - 
   (66*y*G[0, -1, 0, r1, r1, r2, y])/(-1 + y)^2 + 
   (66*y*G[0, -1, 0, r1, r2, 0, y])/(-1 + y)^2 - 
   (66*y*G[0, -1, 0, r1, r2, r1, y])/(-1 + y)^2 - 
   (66*y*G[0, -1, 0, r1, r2, r2, y])/(-1 + y)^2 - 
   (30*y*G[0, -1, 0, r2, 0, 0, y])/(-1 + y)^2 + 
   (30*y*G[0, -1, 0, r2, 0, r1, y])/(-1 + y)^2 + 
   (30*y*G[0, -1, 0, r2, 0, r2, y])/(-1 + y)^2 - 
   (72*y*G[0, -1, 0, r2, 1, 0, y])/(-1 + y)^2 + 
   (72*y*G[0, -1, 0, r2, 1, r1, y])/(-1 + y)^2 + 
   (72*y*G[0, -1, 0, r2, 1, r2, y])/(-1 + y)^2 + 
   (66*y*G[0, -1, 0, r2, r1, 0, y])/(-1 + y)^2 - 
   (66*y*G[0, -1, 0, r2, r1, r1, y])/(-1 + y)^2 - 
   (66*y*G[0, -1, 0, r2, r1, r2, y])/(-1 + y)^2 + 
   (66*y*G[0, -1, 0, r2, r2, 0, y])/(-1 + y)^2 - 
   (66*y*G[0, -1, 0, r2, r2, r1, y])/(-1 + y)^2 - 
   (66*y*G[0, -1, 0, r2, r2, r2, y])/(-1 + y)^2 + 
   (8*y*G[0, -1, 1, 0, 0, r1, y])/(-1 + y)^2 + (8*y*G[0, -1, 1, 0, 0, r2, y])/
    (-1 + y)^2 + (8*y*G[0, -1, 1, 0, 1, r1, y])/(-1 + y)^2 + 
   (8*y*G[0, -1, 1, 0, 1, r2, y])/(-1 + y)^2 + 
   (12*y*G[0, -1, 1, 0, r1, 0, y])/(-1 + y)^2 - 
   (12*y*G[0, -1, 1, 0, r1, r1, y])/(-1 + y)^2 - 
   (12*y*G[0, -1, 1, 0, r1, r2, y])/(-1 + y)^2 + 
   (12*y*G[0, -1, 1, 0, r2, 0, y])/(-1 + y)^2 - 
   (12*y*G[0, -1, 1, 0, r2, r1, y])/(-1 + y)^2 - 
   (12*y*G[0, -1, 1, 0, r2, r2, y])/(-1 + y)^2 + 
   (12*y*G[0, 0, -1, -1, 0, r1, y])/(-1 + y)^2 + 
   (12*y*G[0, 0, -1, -1, 0, r2, y])/(-1 + y)^2 - 
   (14*y*G[0, 0, -1, 0, 0, r1, y])/(-1 + y)^2 - 
   (14*y*G[0, 0, -1, 0, 0, r2, y])/(-1 + y)^2 - 
   (44*y*G[0, 0, -1, 0, 1, r1, y])/(-1 + y)^2 - 
   (44*y*G[0, 0, -1, 0, 1, r2, y])/(-1 + y)^2 - 
   (36*y*G[0, 0, -1, 0, r1, 0, y])/(-1 + y)^2 + 
   (36*y*G[0, 0, -1, 0, r1, r1, y])/(-1 + y)^2 + 
   (36*y*G[0, 0, -1, 0, r1, r2, y])/(-1 + y)^2 - 
   (36*y*G[0, 0, -1, 0, r2, 0, y])/(-1 + y)^2 + 
   (36*y*G[0, 0, -1, 0, r2, r1, y])/(-1 + y)^2 + 
   (36*y*G[0, 0, -1, 0, r2, r2, y])/(-1 + y)^2 - 
   (12*y*G[0, 0, -1, 1, 0, r1, y])/(-1 + y)^2 - 
   (12*y*G[0, 0, -1, 1, 0, r2, y])/(-1 + y)^2 + 
   (18*y*G[0, 0, 0, -1, 0, r1, y])/(-1 + y)^2 + 
   (18*y*G[0, 0, 0, -1, 0, r2, y])/(-1 + y)^2 + 
   (10*y*G[0, 0, 0, 0, 0, r1, y])/(-1 + y)^2 + (10*y*G[0, 0, 0, 0, 0, r2, y])/
    (-1 + y)^2 - (34*y*G[0, 0, 0, 0, 1, r1, y])/(-1 + y)^2 - 
   (34*y*G[0, 0, 0, 0, 1, r2, y])/(-1 + y)^2 - (28*y*G[0, 0, 0, 0, r1, 0, y])/
    (-1 + y)^2 + (28*y*G[0, 0, 0, 0, r1, r1, y])/(-1 + y)^2 + 
   (28*y*G[0, 0, 0, 0, r1, r2, y])/(-1 + y)^2 - 
   (28*y*G[0, 0, 0, 0, r2, 0, y])/(-1 + y)^2 + 
   (28*y*G[0, 0, 0, 0, r2, r1, y])/(-1 + y)^2 + 
   (28*y*G[0, 0, 0, 0, r2, r2, y])/(-1 + y)^2 + 
   (182*y*G[0, 0, 0, 1, 0, r1, y])/(3*(-1 + y)^2) + 
   (182*y*G[0, 0, 0, 1, 0, r2, y])/(3*(-1 + y)^2) + 
   (50*y*G[0, 0, 0, 1, 1, r1, y])/(-1 + y)^2 + (50*y*G[0, 0, 0, 1, 1, r2, y])/
    (-1 + y)^2 + (302*y*G[0, 0, 0, 1, r1, 0, y])/(3*(-1 + y)^2) - 
   (302*y*G[0, 0, 0, 1, r1, r1, y])/(3*(-1 + y)^2) - 
   (302*y*G[0, 0, 0, 1, r1, r2, y])/(3*(-1 + y)^2) + 
   (302*y*G[0, 0, 0, 1, r2, 0, y])/(3*(-1 + y)^2) - 
   (302*y*G[0, 0, 0, 1, r2, r1, y])/(3*(-1 + y)^2) - 
   (302*y*G[0, 0, 0, 1, r2, r2, y])/(3*(-1 + y)^2) + 
   (154*y*G[0, 0, 0, r1, 0, 0, y])/(3*(-1 + y)^2) - 
   (154*y*G[0, 0, 0, r1, 0, r1, y])/(3*(-1 + y)^2) - 
   (154*y*G[0, 0, 0, r1, 0, r2, y])/(3*(-1 + y)^2) + 
   (56*y*G[0, 0, 0, r1, 1, 0, y])/(-1 + y)^2 - 
   (56*y*G[0, 0, 0, r1, 1, r1, y])/(-1 + y)^2 - 
   (56*y*G[0, 0, 0, r1, 1, r2, y])/(-1 + y)^2 - 
   (238*y*G[0, 0, 0, r1, r1, 0, y])/(3*(-1 + y)^2) + 
   (238*y*G[0, 0, 0, r1, r1, r1, y])/(3*(-1 + y)^2) + 
   (238*y*G[0, 0, 0, r1, r1, r2, y])/(3*(-1 + y)^2) - 
   (238*y*G[0, 0, 0, r1, r2, 0, y])/(3*(-1 + y)^2) + 
   (238*y*G[0, 0, 0, r1, r2, r1, y])/(3*(-1 + y)^2) + 
   (238*y*G[0, 0, 0, r1, r2, r2, y])/(3*(-1 + y)^2) + 
   (154*y*G[0, 0, 0, r2, 0, 0, y])/(3*(-1 + y)^2) - 
   (154*y*G[0, 0, 0, r2, 0, r1, y])/(3*(-1 + y)^2) - 
   (154*y*G[0, 0, 0, r2, 0, r2, y])/(3*(-1 + y)^2) + 
   (56*y*G[0, 0, 0, r2, 1, 0, y])/(-1 + y)^2 - 
   (56*y*G[0, 0, 0, r2, 1, r1, y])/(-1 + y)^2 - 
   (56*y*G[0, 0, 0, r2, 1, r2, y])/(-1 + y)^2 - 
   (238*y*G[0, 0, 0, r2, r1, 0, y])/(3*(-1 + y)^2) + 
   (238*y*G[0, 0, 0, r2, r1, r1, y])/(3*(-1 + y)^2) + 
   (238*y*G[0, 0, 0, r2, r1, r2, y])/(3*(-1 + y)^2) - 
   (238*y*G[0, 0, 0, r2, r2, 0, y])/(3*(-1 + y)^2) + 
   (238*y*G[0, 0, 0, r2, r2, r1, y])/(3*(-1 + y)^2) + 
   (238*y*G[0, 0, 0, r2, r2, r2, y])/(3*(-1 + y)^2) - 
   (12*y*G[0, 0, 1, -1, 0, r1, y])/(-1 + y)^2 - 
   (12*y*G[0, 0, 1, -1, 0, r2, y])/(-1 + y)^2 - 
   (256*y*G[0, 0, 1, 0, 0, r1, y])/(3*(-1 + y)^2) - 
   (256*y*G[0, 0, 1, 0, 0, r2, y])/(3*(-1 + y)^2) - 
   (118*y*G[0, 0, 1, 0, 1, r1, y])/(-1 + y)^2 - 
   (118*y*G[0, 0, 1, 0, 1, r2, y])/(-1 + y)^2 - 
   (406*y*G[0, 0, 1, 0, r1, 0, y])/(3*(-1 + y)^2) + 
   (406*y*G[0, 0, 1, 0, r1, r1, y])/(3*(-1 + y)^2) + 
   (406*y*G[0, 0, 1, 0, r1, r2, y])/(3*(-1 + y)^2) - 
   (406*y*G[0, 0, 1, 0, r2, 0, y])/(3*(-1 + y)^2) + 
   (406*y*G[0, 0, 1, 0, r2, r1, y])/(3*(-1 + y)^2) + 
   (406*y*G[0, 0, 1, 0, r2, r2, y])/(3*(-1 + y)^2) - 
   (326*y*G[0, 0, 1, 1, 0, r1, y])/(3*(-1 + y)^2) - 
   (326*y*G[0, 0, 1, 1, 0, r2, y])/(3*(-1 + y)^2) - 
   (20*y*G[0, 0, 1, 1, 1, r1, y])/(-1 + y)^2 - (20*y*G[0, 0, 1, 1, 1, r2, y])/
    (-1 + y)^2 - (338*y*G[0, 0, 1, 1, r1, 0, y])/(3*(-1 + y)^2) + 
   (338*y*G[0, 0, 1, 1, r1, r1, y])/(3*(-1 + y)^2) + 
   (338*y*G[0, 0, 1, 1, r1, r2, y])/(3*(-1 + y)^2) - 
   (338*y*G[0, 0, 1, 1, r2, 0, y])/(3*(-1 + y)^2) + 
   (338*y*G[0, 0, 1, 1, r2, r1, y])/(3*(-1 + y)^2) + 
   (338*y*G[0, 0, 1, 1, r2, r2, y])/(3*(-1 + y)^2) - 
   (458*y*G[0, 0, 1, r1, 0, 0, y])/(3*(-1 + y)^2) + 
   (458*y*G[0, 0, 1, r1, 0, r1, y])/(3*(-1 + y)^2) + 
   (458*y*G[0, 0, 1, r1, 0, r2, y])/(3*(-1 + y)^2) - 
   (156*y*G[0, 0, 1, r1, 1, 0, y])/(-1 + y)^2 + 
   (156*y*G[0, 0, 1, r1, 1, r1, y])/(-1 + y)^2 + 
   (156*y*G[0, 0, 1, r1, 1, r2, y])/(-1 + y)^2 + 
   (692*y*G[0, 0, 1, r1, r1, 0, y])/(3*(-1 + y)^2) - 
   (692*y*G[0, 0, 1, r1, r1, r1, y])/(3*(-1 + y)^2) - 
   (692*y*G[0, 0, 1, r1, r1, r2, y])/(3*(-1 + y)^2) + 
   (692*y*G[0, 0, 1, r1, r2, 0, y])/(3*(-1 + y)^2) - 
   (692*y*G[0, 0, 1, r1, r2, r1, y])/(3*(-1 + y)^2) - 
   (692*y*G[0, 0, 1, r1, r2, r2, y])/(3*(-1 + y)^2) - 
   (458*y*G[0, 0, 1, r2, 0, 0, y])/(3*(-1 + y)^2) + 
   (458*y*G[0, 0, 1, r2, 0, r1, y])/(3*(-1 + y)^2) + 
   (458*y*G[0, 0, 1, r2, 0, r2, y])/(3*(-1 + y)^2) - 
   (156*y*G[0, 0, 1, r2, 1, 0, y])/(-1 + y)^2 + 
   (156*y*G[0, 0, 1, r2, 1, r1, y])/(-1 + y)^2 + 
   (156*y*G[0, 0, 1, r2, 1, r2, y])/(-1 + y)^2 + 
   (692*y*G[0, 0, 1, r2, r1, 0, y])/(3*(-1 + y)^2) - 
   (692*y*G[0, 0, 1, r2, r1, r1, y])/(3*(-1 + y)^2) - 
   (692*y*G[0, 0, 1, r2, r1, r2, y])/(3*(-1 + y)^2) + 
   (692*y*G[0, 0, 1, r2, r2, 0, y])/(3*(-1 + y)^2) - 
   (692*y*G[0, 0, 1, r2, r2, r1, y])/(3*(-1 + y)^2) - 
   (692*y*G[0, 0, 1, r2, r2, r2, y])/(3*(-1 + y)^2) - 
   (182*y*G[0, 0, r1, 0, 0, 0, y])/(3*(-1 + y)^2) + 
   (182*y*G[0, 0, r1, 0, 0, r1, y])/(3*(-1 + y)^2) + 
   (182*y*G[0, 0, r1, 0, 0, r2, y])/(3*(-1 + y)^2) - 
   (76*y*G[0, 0, r1, 0, 1, 0, y])/(-1 + y)^2 + 
   (76*y*G[0, 0, r1, 0, 1, r1, y])/(-1 + y)^2 + 
   (76*y*G[0, 0, r1, 0, 1, r2, y])/(-1 + y)^2 + 
   (296*y*G[0, 0, r1, 0, r1, 0, y])/(3*(-1 + y)^2) - 
   (296*y*G[0, 0, r1, 0, r1, r1, y])/(3*(-1 + y)^2) - 
   (296*y*G[0, 0, r1, 0, r1, r2, y])/(3*(-1 + y)^2) + 
   (296*y*G[0, 0, r1, 0, r2, 0, y])/(3*(-1 + y)^2) - 
   (296*y*G[0, 0, r1, 0, r2, r1, y])/(3*(-1 + y)^2) - 
   (296*y*G[0, 0, r1, 0, r2, r2, y])/(3*(-1 + y)^2) - 
   (236*y*G[0, 0, r1, 1, 0, 0, y])/(3*(-1 + y)^2) + 
   (236*y*G[0, 0, r1, 1, 0, r1, y])/(3*(-1 + y)^2) + 
   (236*y*G[0, 0, r1, 1, 0, r2, y])/(3*(-1 + y)^2) - 
   (24*y*G[0, 0, r1, 1, 1, 0, y])/(-1 + y)^2 + 
   (24*y*G[0, 0, r1, 1, 1, r1, y])/(-1 + y)^2 + 
   (24*y*G[0, 0, r1, 1, 1, r2, y])/(-1 + y)^2 + 
   (272*y*G[0, 0, r1, 1, r1, 0, y])/(3*(-1 + y)^2) - 
   (272*y*G[0, 0, r1, 1, r1, r1, y])/(3*(-1 + y)^2) - 
   (272*y*G[0, 0, r1, 1, r1, r2, y])/(3*(-1 + y)^2) + 
   (272*y*G[0, 0, r1, 1, r2, 0, y])/(3*(-1 + y)^2) - 
   (272*y*G[0, 0, r1, 1, r2, r1, y])/(3*(-1 + y)^2) - 
   (272*y*G[0, 0, r1, 1, r2, r2, y])/(3*(-1 + y)^2) + 
   (100*y*G[0, 0, r1, r1, 0, 0, y])/(-1 + y)^2 - 
   (100*y*G[0, 0, r1, r1, 0, r1, y])/(-1 + y)^2 - 
   (100*y*G[0, 0, r1, r1, 0, r2, y])/(-1 + y)^2 + 
   (88*y*G[0, 0, r1, r1, 1, 0, y])/(-1 + y)^2 - 
   (88*y*G[0, 0, r1, r1, 1, r1, y])/(-1 + y)^2 - 
   (88*y*G[0, 0, r1, r1, 1, r2, y])/(-1 + y)^2 - 
   (144*y*G[0, 0, r1, r1, r1, 0, y])/(-1 + y)^2 + 
   (144*y*G[0, 0, r1, r1, r1, r1, y])/(-1 + y)^2 + 
   (144*y*G[0, 0, r1, r1, r1, r2, y])/(-1 + y)^2 - 
   (144*y*G[0, 0, r1, r1, r2, 0, y])/(-1 + y)^2 + 
   (144*y*G[0, 0, r1, r1, r2, r1, y])/(-1 + y)^2 + 
   (144*y*G[0, 0, r1, r1, r2, r2, y])/(-1 + y)^2 + 
   (100*y*G[0, 0, r1, r2, 0, 0, y])/(-1 + y)^2 - 
   (100*y*G[0, 0, r1, r2, 0, r1, y])/(-1 + y)^2 - 
   (100*y*G[0, 0, r1, r2, 0, r2, y])/(-1 + y)^2 + 
   (88*y*G[0, 0, r1, r2, 1, 0, y])/(-1 + y)^2 - 
   (88*y*G[0, 0, r1, r2, 1, r1, y])/(-1 + y)^2 - 
   (88*y*G[0, 0, r1, r2, 1, r2, y])/(-1 + y)^2 - 
   (144*y*G[0, 0, r1, r2, r1, 0, y])/(-1 + y)^2 + 
   (144*y*G[0, 0, r1, r2, r1, r1, y])/(-1 + y)^2 + 
   (144*y*G[0, 0, r1, r2, r1, r2, y])/(-1 + y)^2 - 
   (144*y*G[0, 0, r1, r2, r2, 0, y])/(-1 + y)^2 + 
   (144*y*G[0, 0, r1, r2, r2, r1, y])/(-1 + y)^2 + 
   (144*y*G[0, 0, r1, r2, r2, r2, y])/(-1 + y)^2 - 
   (182*y*G[0, 0, r2, 0, 0, 0, y])/(3*(-1 + y)^2) + 
   (182*y*G[0, 0, r2, 0, 0, r1, y])/(3*(-1 + y)^2) + 
   (182*y*G[0, 0, r2, 0, 0, r2, y])/(3*(-1 + y)^2) - 
   (76*y*G[0, 0, r2, 0, 1, 0, y])/(-1 + y)^2 + 
   (76*y*G[0, 0, r2, 0, 1, r1, y])/(-1 + y)^2 + 
   (76*y*G[0, 0, r2, 0, 1, r2, y])/(-1 + y)^2 + 
   (296*y*G[0, 0, r2, 0, r1, 0, y])/(3*(-1 + y)^2) - 
   (296*y*G[0, 0, r2, 0, r1, r1, y])/(3*(-1 + y)^2) - 
   (296*y*G[0, 0, r2, 0, r1, r2, y])/(3*(-1 + y)^2) + 
   (296*y*G[0, 0, r2, 0, r2, 0, y])/(3*(-1 + y)^2) - 
   (296*y*G[0, 0, r2, 0, r2, r1, y])/(3*(-1 + y)^2) - 
   (296*y*G[0, 0, r2, 0, r2, r2, y])/(3*(-1 + y)^2) - 
   (236*y*G[0, 0, r2, 1, 0, 0, y])/(3*(-1 + y)^2) + 
   (236*y*G[0, 0, r2, 1, 0, r1, y])/(3*(-1 + y)^2) + 
   (236*y*G[0, 0, r2, 1, 0, r2, y])/(3*(-1 + y)^2) - 
   (24*y*G[0, 0, r2, 1, 1, 0, y])/(-1 + y)^2 + 
   (24*y*G[0, 0, r2, 1, 1, r1, y])/(-1 + y)^2 + 
   (24*y*G[0, 0, r2, 1, 1, r2, y])/(-1 + y)^2 + 
   (272*y*G[0, 0, r2, 1, r1, 0, y])/(3*(-1 + y)^2) - 
   (272*y*G[0, 0, r2, 1, r1, r1, y])/(3*(-1 + y)^2) - 
   (272*y*G[0, 0, r2, 1, r1, r2, y])/(3*(-1 + y)^2) + 
   (272*y*G[0, 0, r2, 1, r2, 0, y])/(3*(-1 + y)^2) - 
   (272*y*G[0, 0, r2, 1, r2, r1, y])/(3*(-1 + y)^2) - 
   (272*y*G[0, 0, r2, 1, r2, r2, y])/(3*(-1 + y)^2) + 
   (100*y*G[0, 0, r2, r1, 0, 0, y])/(-1 + y)^2 - 
   (100*y*G[0, 0, r2, r1, 0, r1, y])/(-1 + y)^2 - 
   (100*y*G[0, 0, r2, r1, 0, r2, y])/(-1 + y)^2 + 
   (88*y*G[0, 0, r2, r1, 1, 0, y])/(-1 + y)^2 - 
   (88*y*G[0, 0, r2, r1, 1, r1, y])/(-1 + y)^2 - 
   (88*y*G[0, 0, r2, r1, 1, r2, y])/(-1 + y)^2 - 
   (144*y*G[0, 0, r2, r1, r1, 0, y])/(-1 + y)^2 + 
   (144*y*G[0, 0, r2, r1, r1, r1, y])/(-1 + y)^2 + 
   (144*y*G[0, 0, r2, r1, r1, r2, y])/(-1 + y)^2 - 
   (144*y*G[0, 0, r2, r1, r2, 0, y])/(-1 + y)^2 + 
   (144*y*G[0, 0, r2, r1, r2, r1, y])/(-1 + y)^2 + 
   (144*y*G[0, 0, r2, r1, r2, r2, y])/(-1 + y)^2 + 
   (100*y*G[0, 0, r2, r2, 0, 0, y])/(-1 + y)^2 - 
   (100*y*G[0, 0, r2, r2, 0, r1, y])/(-1 + y)^2 - 
   (100*y*G[0, 0, r2, r2, 0, r2, y])/(-1 + y)^2 + 
   (88*y*G[0, 0, r2, r2, 1, 0, y])/(-1 + y)^2 - 
   (88*y*G[0, 0, r2, r2, 1, r1, y])/(-1 + y)^2 - 
   (88*y*G[0, 0, r2, r2, 1, r2, y])/(-1 + y)^2 - 
   (144*y*G[0, 0, r2, r2, r1, 0, y])/(-1 + y)^2 + 
   (144*y*G[0, 0, r2, r2, r1, r1, y])/(-1 + y)^2 + 
   (144*y*G[0, 0, r2, r2, r1, r2, y])/(-1 + y)^2 - 
   (144*y*G[0, 0, r2, r2, r2, 0, y])/(-1 + y)^2 + 
   (144*y*G[0, 0, r2, r2, r2, r1, y])/(-1 + y)^2 + 
   (144*y*G[0, 0, r2, r2, r2, r2, y])/(-1 + y)^2 + 
   (8*y*G[0, 1, -1, 0, 0, r1, y])/(-1 + y)^2 + (8*y*G[0, 1, -1, 0, 0, r2, y])/
    (-1 + y)^2 + (8*y*G[0, 1, -1, 0, 1, r1, y])/(-1 + y)^2 + 
   (8*y*G[0, 1, -1, 0, 1, r2, y])/(-1 + y)^2 + 
   (12*y*G[0, 1, -1, 0, r1, 0, y])/(-1 + y)^2 - 
   (12*y*G[0, 1, -1, 0, r1, r1, y])/(-1 + y)^2 - 
   (12*y*G[0, 1, -1, 0, r1, r2, y])/(-1 + y)^2 + 
   (12*y*G[0, 1, -1, 0, r2, 0, y])/(-1 + y)^2 - 
   (12*y*G[0, 1, -1, 0, r2, r1, y])/(-1 + y)^2 - 
   (12*y*G[0, 1, -1, 0, r2, r2, y])/(-1 + y)^2 - 
   (86*y*G[0, 1, 0, 0, 0, r1, y])/(3*(-1 + y)^2) - 
   (86*y*G[0, 1, 0, 0, 0, r2, y])/(3*(-1 + y)^2) - 
   (352*y*G[0, 1, 0, 0, 1, r1, y])/(3*(-1 + y)^2) - 
   (352*y*G[0, 1, 0, 0, 1, r2, y])/(3*(-1 + y)^2) - 
   (298*y*G[0, 1, 0, 0, r1, 0, y])/(3*(-1 + y)^2) + 
   (298*y*G[0, 1, 0, 0, r1, r1, y])/(3*(-1 + y)^2) + 
   (298*y*G[0, 1, 0, 0, r1, r2, y])/(3*(-1 + y)^2) - 
   (298*y*G[0, 1, 0, 0, r2, 0, y])/(3*(-1 + y)^2) + 
   (298*y*G[0, 1, 0, 0, r2, r1, y])/(3*(-1 + y)^2) + 
   (298*y*G[0, 1, 0, 0, r2, r2, y])/(3*(-1 + y)^2) - 
   (208*y*G[0, 1, 0, 1, 0, r1, y])/(3*(-1 + y)^2) - 
   (208*y*G[0, 1, 0, 1, 0, r2, y])/(3*(-1 + y)^2) - 
   (128*y*G[0, 1, 0, 1, 1, r1, y])/(3*(-1 + y)^2) - 
   (128*y*G[0, 1, 0, 1, 1, r2, y])/(3*(-1 + y)^2) - 
   (272*y*G[0, 1, 0, 1, r1, 0, y])/(3*(-1 + y)^2) + 
   (272*y*G[0, 1, 0, 1, r1, r1, y])/(3*(-1 + y)^2) + 
   (272*y*G[0, 1, 0, 1, r1, r2, y])/(3*(-1 + y)^2) - 
   (272*y*G[0, 1, 0, 1, r2, 0, y])/(3*(-1 + y)^2) + 
   (272*y*G[0, 1, 0, 1, r2, r1, y])/(3*(-1 + y)^2) + 
   (272*y*G[0, 1, 0, 1, r2, r2, y])/(3*(-1 + y)^2) - 
   (190*y*G[0, 1, 0, r1, 0, 0, y])/(3*(-1 + y)^2) + 
   (190*y*G[0, 1, 0, r1, 0, r1, y])/(3*(-1 + y)^2) + 
   (190*y*G[0, 1, 0, r1, 0, r2, y])/(3*(-1 + y)^2) - 
   (380*y*G[0, 1, 0, r1, 1, 0, y])/(3*(-1 + y)^2) + 
   (380*y*G[0, 1, 0, r1, 1, r1, y])/(3*(-1 + y)^2) + 
   (380*y*G[0, 1, 0, r1, 1, r2, y])/(3*(-1 + y)^2) + 
   (380*y*G[0, 1, 0, r1, r1, 0, y])/(3*(-1 + y)^2) - 
   (380*y*G[0, 1, 0, r1, r1, r1, y])/(3*(-1 + y)^2) - 
   (380*y*G[0, 1, 0, r1, r1, r2, y])/(3*(-1 + y)^2) + 
   (380*y*G[0, 1, 0, r1, r2, 0, y])/(3*(-1 + y)^2) - 
   (380*y*G[0, 1, 0, r1, r2, r1, y])/(3*(-1 + y)^2) - 
   (380*y*G[0, 1, 0, r1, r2, r2, y])/(3*(-1 + y)^2) - 
   (190*y*G[0, 1, 0, r2, 0, 0, y])/(3*(-1 + y)^2) + 
   (190*y*G[0, 1, 0, r2, 0, r1, y])/(3*(-1 + y)^2) + 
   (190*y*G[0, 1, 0, r2, 0, r2, y])/(3*(-1 + y)^2) - 
   (380*y*G[0, 1, 0, r2, 1, 0, y])/(3*(-1 + y)^2) + 
   (380*y*G[0, 1, 0, r2, 1, r1, y])/(3*(-1 + y)^2) + 
   (380*y*G[0, 1, 0, r2, 1, r2, y])/(3*(-1 + y)^2) + 
   (380*y*G[0, 1, 0, r2, r1, 0, y])/(3*(-1 + y)^2) - 
   (380*y*G[0, 1, 0, r2, r1, r1, y])/(3*(-1 + y)^2) - 
   (380*y*G[0, 1, 0, r2, r1, r2, y])/(3*(-1 + y)^2) + 
   (380*y*G[0, 1, 0, r2, r2, 0, y])/(3*(-1 + y)^2) - 
   (380*y*G[0, 1, 0, r2, r2, r1, y])/(3*(-1 + y)^2) - 
   (380*y*G[0, 1, 0, r2, r2, r2, y])/(3*(-1 + y)^2) + 
   (80*y*G[0, 1, 1, 0, 0, r1, y])/(3*(-1 + y)^2) + 
   (80*y*G[0, 1, 1, 0, 0, r2, y])/(3*(-1 + y)^2) + 
   (8*y*G[0, 1, 1, 0, 1, r1, y])/(-1 + y)^2 + (8*y*G[0, 1, 1, 0, 1, r2, y])/
    (-1 + y)^2 + (56*y*G[0, 1, 1, 0, r1, 0, y])/(3*(-1 + y)^2) - 
   (56*y*G[0, 1, 1, 0, r1, r1, y])/(3*(-1 + y)^2) - 
   (56*y*G[0, 1, 1, 0, r1, r2, y])/(3*(-1 + y)^2) + 
   (56*y*G[0, 1, 1, 0, r2, 0, y])/(3*(-1 + y)^2) - 
   (56*y*G[0, 1, 1, 0, r2, r1, y])/(3*(-1 + y)^2) - 
   (56*y*G[0, 1, 1, 0, r2, r2, y])/(3*(-1 + y)^2) - 
   (40*y*G[0, 1, 1, 1, 0, r1, y])/(3*(-1 + y)^2) - 
   (40*y*G[0, 1, 1, 1, 0, r2, y])/(3*(-1 + y)^2) - 
   (40*y*G[0, 1, 1, 1, r1, 0, y])/(3*(-1 + y)^2) + 
   (40*y*G[0, 1, 1, 1, r1, r1, y])/(3*(-1 + y)^2) + 
   (40*y*G[0, 1, 1, 1, r1, r2, y])/(3*(-1 + y)^2) - 
   (40*y*G[0, 1, 1, 1, r2, 0, y])/(3*(-1 + y)^2) + 
   (40*y*G[0, 1, 1, 1, r2, r1, y])/(3*(-1 + y)^2) + 
   (40*y*G[0, 1, 1, 1, r2, r2, y])/(3*(-1 + y)^2) - 
   (34*y*G[0, 1, r1, 0, 0, 0, y])/(3*(-1 + y)^2) + 
   (34*y*G[0, 1, r1, 0, 0, r1, y])/(3*(-1 + y)^2) + 
   (34*y*G[0, 1, r1, 0, 0, r2, y])/(3*(-1 + y)^2) - 
   (124*y*G[0, 1, r1, 0, 1, 0, y])/(3*(-1 + y)^2) + 
   (124*y*G[0, 1, r1, 0, 1, r1, y])/(3*(-1 + y)^2) + 
   (124*y*G[0, 1, r1, 0, 1, r2, y])/(3*(-1 + y)^2) + 
   (32*y*G[0, 1, r1, 0, r1, 0, y])/(-1 + y)^2 - 
   (32*y*G[0, 1, r1, 0, r1, r1, y])/(-1 + y)^2 - 
   (32*y*G[0, 1, r1, 0, r1, r2, y])/(-1 + y)^2 + 
   (32*y*G[0, 1, r1, 0, r2, 0, y])/(-1 + y)^2 - 
   (32*y*G[0, 1, r1, 0, r2, r1, y])/(-1 + y)^2 - 
   (32*y*G[0, 1, r1, 0, r2, r2, y])/(-1 + y)^2 - 
   (44*y*G[0, 1, r1, 1, 0, 0, y])/(-1 + y)^2 + 
   (44*y*G[0, 1, r1, 1, 0, r1, y])/(-1 + y)^2 + 
   (44*y*G[0, 1, r1, 1, 0, r2, y])/(-1 + y)^2 - 
   (80*y*G[0, 1, r1, 1, 1, 0, y])/(3*(-1 + y)^2) + 
   (80*y*G[0, 1, r1, 1, 1, r1, y])/(3*(-1 + y)^2) + 
   (80*y*G[0, 1, r1, 1, 1, r2, y])/(3*(-1 + y)^2) + 
   (172*y*G[0, 1, r1, 1, r1, 0, y])/(3*(-1 + y)^2) - 
   (172*y*G[0, 1, r1, 1, r1, r1, y])/(3*(-1 + y)^2) - 
   (172*y*G[0, 1, r1, 1, r1, r2, y])/(3*(-1 + y)^2) + 
   (172*y*G[0, 1, r1, 1, r2, 0, y])/(3*(-1 + y)^2) - 
   (172*y*G[0, 1, r1, 1, r2, r1, y])/(3*(-1 + y)^2) - 
   (172*y*G[0, 1, r1, 1, r2, r2, y])/(3*(-1 + y)^2) + 
   (100*y*G[0, 1, r1, r1, 0, 0, y])/(3*(-1 + y)^2) - 
   (100*y*G[0, 1, r1, r1, 0, r1, y])/(3*(-1 + y)^2) - 
   (100*y*G[0, 1, r1, r1, 0, r2, y])/(3*(-1 + y)^2) + 
   (164*y*G[0, 1, r1, r1, 1, 0, y])/(3*(-1 + y)^2) - 
   (164*y*G[0, 1, r1, r1, 1, r1, y])/(3*(-1 + y)^2) - 
   (164*y*G[0, 1, r1, r1, 1, r2, y])/(3*(-1 + y)^2) - 
   (182*y*G[0, 1, r1, r1, r1, 0, y])/(3*(-1 + y)^2) + 
   (182*y*G[0, 1, r1, r1, r1, r1, y])/(3*(-1 + y)^2) + 
   (182*y*G[0, 1, r1, r1, r1, r2, y])/(3*(-1 + y)^2) - 
   (182*y*G[0, 1, r1, r1, r2, 0, y])/(3*(-1 + y)^2) + 
   (182*y*G[0, 1, r1, r1, r2, r1, y])/(3*(-1 + y)^2) + 
   (182*y*G[0, 1, r1, r1, r2, r2, y])/(3*(-1 + y)^2) + 
   (100*y*G[0, 1, r1, r2, 0, 0, y])/(3*(-1 + y)^2) - 
   (100*y*G[0, 1, r1, r2, 0, r1, y])/(3*(-1 + y)^2) - 
   (100*y*G[0, 1, r1, r2, 0, r2, y])/(3*(-1 + y)^2) + 
   (164*y*G[0, 1, r1, r2, 1, 0, y])/(3*(-1 + y)^2) - 
   (164*y*G[0, 1, r1, r2, 1, r1, y])/(3*(-1 + y)^2) - 
   (164*y*G[0, 1, r1, r2, 1, r2, y])/(3*(-1 + y)^2) - 
   (182*y*G[0, 1, r1, r2, r1, 0, y])/(3*(-1 + y)^2) + 
   (182*y*G[0, 1, r1, r2, r1, r1, y])/(3*(-1 + y)^2) + 
   (182*y*G[0, 1, r1, r2, r1, r2, y])/(3*(-1 + y)^2) - 
   (182*y*G[0, 1, r1, r2, r2, 0, y])/(3*(-1 + y)^2) + 
   (182*y*G[0, 1, r1, r2, r2, r1, y])/(3*(-1 + y)^2) + 
   (182*y*G[0, 1, r1, r2, r2, r2, y])/(3*(-1 + y)^2) - 
   (34*y*G[0, 1, r2, 0, 0, 0, y])/(3*(-1 + y)^2) + 
   (34*y*G[0, 1, r2, 0, 0, r1, y])/(3*(-1 + y)^2) + 
   (34*y*G[0, 1, r2, 0, 0, r2, y])/(3*(-1 + y)^2) - 
   (124*y*G[0, 1, r2, 0, 1, 0, y])/(3*(-1 + y)^2) + 
   (124*y*G[0, 1, r2, 0, 1, r1, y])/(3*(-1 + y)^2) + 
   (124*y*G[0, 1, r2, 0, 1, r2, y])/(3*(-1 + y)^2) + 
   (32*y*G[0, 1, r2, 0, r1, 0, y])/(-1 + y)^2 - 
   (32*y*G[0, 1, r2, 0, r1, r1, y])/(-1 + y)^2 - 
   (32*y*G[0, 1, r2, 0, r1, r2, y])/(-1 + y)^2 + 
   (32*y*G[0, 1, r2, 0, r2, 0, y])/(-1 + y)^2 - 
   (32*y*G[0, 1, r2, 0, r2, r1, y])/(-1 + y)^2 - 
   (32*y*G[0, 1, r2, 0, r2, r2, y])/(-1 + y)^2 - 
   (44*y*G[0, 1, r2, 1, 0, 0, y])/(-1 + y)^2 + 
   (44*y*G[0, 1, r2, 1, 0, r1, y])/(-1 + y)^2 + 
   (44*y*G[0, 1, r2, 1, 0, r2, y])/(-1 + y)^2 - 
   (80*y*G[0, 1, r2, 1, 1, 0, y])/(3*(-1 + y)^2) + 
   (80*y*G[0, 1, r2, 1, 1, r1, y])/(3*(-1 + y)^2) + 
   (80*y*G[0, 1, r2, 1, 1, r2, y])/(3*(-1 + y)^2) + 
   (172*y*G[0, 1, r2, 1, r1, 0, y])/(3*(-1 + y)^2) - 
   (172*y*G[0, 1, r2, 1, r1, r1, y])/(3*(-1 + y)^2) - 
   (172*y*G[0, 1, r2, 1, r1, r2, y])/(3*(-1 + y)^2) + 
   (172*y*G[0, 1, r2, 1, r2, 0, y])/(3*(-1 + y)^2) - 
   (172*y*G[0, 1, r2, 1, r2, r1, y])/(3*(-1 + y)^2) - 
   (172*y*G[0, 1, r2, 1, r2, r2, y])/(3*(-1 + y)^2) + 
   (100*y*G[0, 1, r2, r1, 0, 0, y])/(3*(-1 + y)^2) - 
   (100*y*G[0, 1, r2, r1, 0, r1, y])/(3*(-1 + y)^2) - 
   (100*y*G[0, 1, r2, r1, 0, r2, y])/(3*(-1 + y)^2) + 
   (164*y*G[0, 1, r2, r1, 1, 0, y])/(3*(-1 + y)^2) - 
   (164*y*G[0, 1, r2, r1, 1, r1, y])/(3*(-1 + y)^2) - 
   (164*y*G[0, 1, r2, r1, 1, r2, y])/(3*(-1 + y)^2) - 
   (182*y*G[0, 1, r2, r1, r1, 0, y])/(3*(-1 + y)^2) + 
   (182*y*G[0, 1, r2, r1, r1, r1, y])/(3*(-1 + y)^2) + 
   (182*y*G[0, 1, r2, r1, r1, r2, y])/(3*(-1 + y)^2) - 
   (182*y*G[0, 1, r2, r1, r2, 0, y])/(3*(-1 + y)^2) + 
   (182*y*G[0, 1, r2, r1, r2, r1, y])/(3*(-1 + y)^2) + 
   (182*y*G[0, 1, r2, r1, r2, r2, y])/(3*(-1 + y)^2) + 
   (100*y*G[0, 1, r2, r2, 0, 0, y])/(3*(-1 + y)^2) - 
   (100*y*G[0, 1, r2, r2, 0, r1, y])/(3*(-1 + y)^2) - 
   (100*y*G[0, 1, r2, r2, 0, r2, y])/(3*(-1 + y)^2) + 
   (164*y*G[0, 1, r2, r2, 1, 0, y])/(3*(-1 + y)^2) - 
   (164*y*G[0, 1, r2, r2, 1, r1, y])/(3*(-1 + y)^2) - 
   (164*y*G[0, 1, r2, r2, 1, r2, y])/(3*(-1 + y)^2) - 
   (182*y*G[0, 1, r2, r2, r1, 0, y])/(3*(-1 + y)^2) + 
   (182*y*G[0, 1, r2, r2, r1, r1, y])/(3*(-1 + y)^2) + 
   (182*y*G[0, 1, r2, r2, r1, r2, y])/(3*(-1 + y)^2) - 
   (182*y*G[0, 1, r2, r2, r2, 0, y])/(3*(-1 + y)^2) + 
   (182*y*G[0, 1, r2, r2, r2, r1, y])/(3*(-1 + y)^2) + 
   (182*y*G[0, 1, r2, r2, r2, r2, y])/(3*(-1 + y)^2) - 
   (106*y*G[0, r1, 0, 0, 0, 0, y])/(3*(-1 + y)^2) + 
   (106*y*G[0, r1, 0, 0, 0, r1, y])/(3*(-1 + y)^2) + 
   (106*y*G[0, r1, 0, 0, 0, r2, y])/(3*(-1 + y)^2) - 
   (428*y*G[0, r1, 0, 0, 1, 0, y])/(3*(-1 + y)^2) + 
   (428*y*G[0, r1, 0, 0, 1, r1, y])/(3*(-1 + y)^2) + 
   (428*y*G[0, r1, 0, 0, 1, r2, y])/(3*(-1 + y)^2) + 
   (320*y*G[0, r1, 0, 0, r1, 0, y])/(3*(-1 + y)^2) - 
   (320*y*G[0, r1, 0, 0, r1, r1, y])/(3*(-1 + y)^2) - 
   (320*y*G[0, r1, 0, 0, r1, r2, y])/(3*(-1 + y)^2) + 
   (320*y*G[0, r1, 0, 0, r2, 0, y])/(3*(-1 + y)^2) - 
   (320*y*G[0, r1, 0, 0, r2, r1, y])/(3*(-1 + y)^2) - 
   (320*y*G[0, r1, 0, 0, r2, r2, y])/(3*(-1 + y)^2) - 
   (220*y*G[0, r1, 0, 1, 0, 0, y])/(-1 + y)^2 + 
   (220*y*G[0, r1, 0, 1, 0, r1, y])/(-1 + y)^2 + 
   (220*y*G[0, r1, 0, 1, 0, r2, y])/(-1 + y)^2 - 
   (424*y*G[0, r1, 0, 1, 1, 0, y])/(3*(-1 + y)^2) + 
   (424*y*G[0, r1, 0, 1, 1, r1, y])/(3*(-1 + y)^2) + 
   (424*y*G[0, r1, 0, 1, 1, r2, y])/(3*(-1 + y)^2) + 
   (872*y*G[0, r1, 0, 1, r1, 0, y])/(3*(-1 + y)^2) - 
   (872*y*G[0, r1, 0, 1, r1, r1, y])/(3*(-1 + y)^2) - 
   (872*y*G[0, r1, 0, 1, r1, r2, y])/(3*(-1 + y)^2) + 
   (872*y*G[0, r1, 0, 1, r2, 0, y])/(3*(-1 + y)^2) - 
   (872*y*G[0, r1, 0, 1, r2, r1, y])/(3*(-1 + y)^2) - 
   (872*y*G[0, r1, 0, 1, r2, r2, y])/(3*(-1 + y)^2) + 
   (436*y*G[0, r1, 0, r1, 0, 0, y])/(3*(-1 + y)^2) - 
   (436*y*G[0, r1, 0, r1, 0, r1, y])/(3*(-1 + y)^2) - 
   (436*y*G[0, r1, 0, r1, 0, r2, y])/(3*(-1 + y)^2) + 
   (640*y*G[0, r1, 0, r1, 1, 0, y])/(3*(-1 + y)^2) - 
   (640*y*G[0, r1, 0, r1, 1, r1, y])/(3*(-1 + y)^2) - 
   (640*y*G[0, r1, 0, r1, 1, r2, y])/(3*(-1 + y)^2) - 
   (252*y*G[0, r1, 0, r1, r1, 0, y])/(-1 + y)^2 + 
   (252*y*G[0, r1, 0, r1, r1, r1, y])/(-1 + y)^2 + 
   (252*y*G[0, r1, 0, r1, r1, r2, y])/(-1 + y)^2 - 
   (252*y*G[0, r1, 0, r1, r2, 0, y])/(-1 + y)^2 + 
   (252*y*G[0, r1, 0, r1, r2, r1, y])/(-1 + y)^2 + 
   (252*y*G[0, r1, 0, r1, r2, r2, y])/(-1 + y)^2 + 
   (436*y*G[0, r1, 0, r2, 0, 0, y])/(3*(-1 + y)^2) - 
   (436*y*G[0, r1, 0, r2, 0, r1, y])/(3*(-1 + y)^2) - 
   (436*y*G[0, r1, 0, r2, 0, r2, y])/(3*(-1 + y)^2) + 
   (640*y*G[0, r1, 0, r2, 1, 0, y])/(3*(-1 + y)^2) - 
   (640*y*G[0, r1, 0, r2, 1, r1, y])/(3*(-1 + y)^2) - 
   (640*y*G[0, r1, 0, r2, 1, r2, y])/(3*(-1 + y)^2) - 
   (252*y*G[0, r1, 0, r2, r1, 0, y])/(-1 + y)^2 + 
   (252*y*G[0, r1, 0, r2, r1, r1, y])/(-1 + y)^2 + 
   (252*y*G[0, r1, 0, r2, r1, r2, y])/(-1 + y)^2 - 
   (252*y*G[0, r1, 0, r2, r2, 0, y])/(-1 + y)^2 + 
   (252*y*G[0, r1, 0, r2, r2, r1, y])/(-1 + y)^2 + 
   (252*y*G[0, r1, 0, r2, r2, r2, y])/(-1 + y)^2 - 
   (164*y*G[0, r1, 1, 0, 0, 0, y])/(-1 + y)^2 + 
   (164*y*G[0, r1, 1, 0, 0, r1, y])/(-1 + y)^2 + 
   (164*y*G[0, r1, 1, 0, 0, r2, y])/(-1 + y)^2 - 
   (280*y*G[0, r1, 1, 0, 1, 0, y])/(-1 + y)^2 + 
   (280*y*G[0, r1, 1, 0, 1, r1, y])/(-1 + y)^2 + 
   (280*y*G[0, r1, 1, 0, 1, r2, y])/(-1 + y)^2 + 
   (304*y*G[0, r1, 1, 0, r1, 0, y])/(-1 + y)^2 - 
   (304*y*G[0, r1, 1, 0, r1, r1, y])/(-1 + y)^2 - 
   (304*y*G[0, r1, 1, 0, r1, r2, y])/(-1 + y)^2 + 
   (304*y*G[0, r1, 1, 0, r2, 0, y])/(-1 + y)^2 - 
   (304*y*G[0, r1, 1, 0, r2, r1, y])/(-1 + y)^2 - 
   (304*y*G[0, r1, 1, 0, r2, r2, y])/(-1 + y)^2 - 
   (472*y*G[0, r1, 1, 1, 0, 0, y])/(3*(-1 + y)^2) + 
   (472*y*G[0, r1, 1, 1, 0, r1, y])/(3*(-1 + y)^2) + 
   (472*y*G[0, r1, 1, 1, 0, r2, y])/(3*(-1 + y)^2) - 
   (32*y*G[0, r1, 1, 1, 1, 0, y])/(-1 + y)^2 + 
   (32*y*G[0, r1, 1, 1, 1, r1, y])/(-1 + y)^2 + 
   (32*y*G[0, r1, 1, 1, 1, r2, y])/(-1 + y)^2 + 
   (520*y*G[0, r1, 1, 1, r1, 0, y])/(3*(-1 + y)^2) - 
   (520*y*G[0, r1, 1, 1, r1, r1, y])/(3*(-1 + y)^2) - 
   (520*y*G[0, r1, 1, 1, r1, r2, y])/(3*(-1 + y)^2) + 
   (520*y*G[0, r1, 1, 1, r2, 0, y])/(3*(-1 + y)^2) - 
   (520*y*G[0, r1, 1, 1, r2, r1, y])/(3*(-1 + y)^2) - 
   (520*y*G[0, r1, 1, 1, r2, r2, y])/(3*(-1 + y)^2) + 
   (728*y*G[0, r1, 1, r1, 0, 0, y])/(3*(-1 + y)^2) - 
   (728*y*G[0, r1, 1, r1, 0, r1, y])/(3*(-1 + y)^2) - 
   (728*y*G[0, r1, 1, r1, 0, r2, y])/(3*(-1 + y)^2) + 
   (296*y*G[0, r1, 1, r1, 1, 0, y])/(-1 + y)^2 - 
   (296*y*G[0, r1, 1, r1, 1, r1, y])/(-1 + y)^2 - 
   (296*y*G[0, r1, 1, r1, 1, r2, y])/(-1 + y)^2 - 
   (1172*y*G[0, r1, 1, r1, r1, 0, y])/(3*(-1 + y)^2) + 
   (1172*y*G[0, r1, 1, r1, r1, r1, y])/(3*(-1 + y)^2) + 
   (1172*y*G[0, r1, 1, r1, r1, r2, y])/(3*(-1 + y)^2) - 
   (1172*y*G[0, r1, 1, r1, r2, 0, y])/(3*(-1 + y)^2) + 
   (1172*y*G[0, r1, 1, r1, r2, r1, y])/(3*(-1 + y)^2) + 
   (1172*y*G[0, r1, 1, r1, r2, r2, y])/(3*(-1 + y)^2) + 
   (728*y*G[0, r1, 1, r2, 0, 0, y])/(3*(-1 + y)^2) - 
   (728*y*G[0, r1, 1, r2, 0, r1, y])/(3*(-1 + y)^2) - 
   (728*y*G[0, r1, 1, r2, 0, r2, y])/(3*(-1 + y)^2) + 
   (296*y*G[0, r1, 1, r2, 1, 0, y])/(-1 + y)^2 - 
   (296*y*G[0, r1, 1, r2, 1, r1, y])/(-1 + y)^2 - 
   (296*y*G[0, r1, 1, r2, 1, r2, y])/(-1 + y)^2 - 
   (1172*y*G[0, r1, 1, r2, r1, 0, y])/(3*(-1 + y)^2) + 
   (1172*y*G[0, r1, 1, r2, r1, r1, y])/(3*(-1 + y)^2) + 
   (1172*y*G[0, r1, 1, r2, r1, r2, y])/(3*(-1 + y)^2) - 
   (1172*y*G[0, r1, 1, r2, r2, 0, y])/(3*(-1 + y)^2) + 
   (1172*y*G[0, r1, 1, r2, r2, r1, y])/(3*(-1 + y)^2) + 
   (1172*y*G[0, r1, 1, r2, r2, r2, y])/(3*(-1 + y)^2) + 
   (352*y*G[0, r1, r1, 0, 0, 0, y])/(3*(-1 + y)^2) - 
   (352*y*G[0, r1, r1, 0, 0, r1, y])/(3*(-1 + y)^2) - 
   (352*y*G[0, r1, r1, 0, 0, r2, y])/(3*(-1 + y)^2) + 
   (848*y*G[0, r1, r1, 0, 1, 0, y])/(3*(-1 + y)^2) - 
   (848*y*G[0, r1, r1, 0, 1, r1, y])/(3*(-1 + y)^2) - 
   (848*y*G[0, r1, r1, 0, 1, r2, y])/(3*(-1 + y)^2) - 
   (776*y*G[0, r1, r1, 0, r1, 0, y])/(3*(-1 + y)^2) + 
   (776*y*G[0, r1, r1, 0, r1, r1, y])/(3*(-1 + y)^2) + 
   (776*y*G[0, r1, r1, 0, r1, r2, y])/(3*(-1 + y)^2) - 
   (776*y*G[0, r1, r1, 0, r2, 0, y])/(3*(-1 + y)^2) + 
   (776*y*G[0, r1, r1, 0, r2, r1, y])/(3*(-1 + y)^2) + 
   (776*y*G[0, r1, r1, 0, r2, r2, y])/(3*(-1 + y)^2) + 
   (896*y*G[0, r1, r1, 1, 0, 0, y])/(3*(-1 + y)^2) - 
   (896*y*G[0, r1, r1, 1, 0, r1, y])/(3*(-1 + y)^2) - 
   (896*y*G[0, r1, r1, 1, 0, r2, y])/(3*(-1 + y)^2) + 
   (472*y*G[0, r1, r1, 1, 1, 0, y])/(3*(-1 + y)^2) - 
   (472*y*G[0, r1, r1, 1, 1, r1, y])/(3*(-1 + y)^2) - 
   (472*y*G[0, r1, r1, 1, 1, r2, y])/(3*(-1 + y)^2) - 
   (1132*y*G[0, r1, r1, 1, r1, 0, y])/(3*(-1 + y)^2) + 
   (1132*y*G[0, r1, r1, 1, r1, r1, y])/(3*(-1 + y)^2) + 
   (1132*y*G[0, r1, r1, 1, r1, r2, y])/(3*(-1 + y)^2) - 
   (1132*y*G[0, r1, r1, 1, r2, 0, y])/(3*(-1 + y)^2) + 
   (1132*y*G[0, r1, r1, 1, r2, r1, y])/(3*(-1 + y)^2) + 
   (1132*y*G[0, r1, r1, 1, r2, r2, y])/(3*(-1 + y)^2) - 
   (800*y*G[0, r1, r1, r1, 0, 0, y])/(3*(-1 + y)^2) + 
   (800*y*G[0, r1, r1, r1, 0, r1, y])/(3*(-1 + y)^2) + 
   (800*y*G[0, r1, r1, r1, 0, r2, y])/(3*(-1 + y)^2) - 
   (1084*y*G[0, r1, r1, r1, 1, 0, y])/(3*(-1 + y)^2) + 
   (1084*y*G[0, r1, r1, r1, 1, r1, y])/(3*(-1 + y)^2) + 
   (1084*y*G[0, r1, r1, r1, 1, r2, y])/(3*(-1 + y)^2) + 
   (1342*y*G[0, r1, r1, r1, r1, 0, y])/(3*(-1 + y)^2) - 
   (1342*y*G[0, r1, r1, r1, r1, r1, y])/(3*(-1 + y)^2) - 
   (1342*y*G[0, r1, r1, r1, r1, r2, y])/(3*(-1 + y)^2) + 
   (1342*y*G[0, r1, r1, r1, r2, 0, y])/(3*(-1 + y)^2) - 
   (1342*y*G[0, r1, r1, r1, r2, r1, y])/(3*(-1 + y)^2) - 
   (1342*y*G[0, r1, r1, r1, r2, r2, y])/(3*(-1 + y)^2) - 
   (800*y*G[0, r1, r1, r2, 0, 0, y])/(3*(-1 + y)^2) + 
   (800*y*G[0, r1, r1, r2, 0, r1, y])/(3*(-1 + y)^2) + 
   (800*y*G[0, r1, r1, r2, 0, r2, y])/(3*(-1 + y)^2) - 
   (1084*y*G[0, r1, r1, r2, 1, 0, y])/(3*(-1 + y)^2) + 
   (1084*y*G[0, r1, r1, r2, 1, r1, y])/(3*(-1 + y)^2) + 
   (1084*y*G[0, r1, r1, r2, 1, r2, y])/(3*(-1 + y)^2) + 
   (1342*y*G[0, r1, r1, r2, r1, 0, y])/(3*(-1 + y)^2) - 
   (1342*y*G[0, r1, r1, r2, r1, r1, y])/(3*(-1 + y)^2) - 
   (1342*y*G[0, r1, r1, r2, r1, r2, y])/(3*(-1 + y)^2) + 
   (1342*y*G[0, r1, r1, r2, r2, 0, y])/(3*(-1 + y)^2) - 
   (1342*y*G[0, r1, r1, r2, r2, r1, y])/(3*(-1 + y)^2) - 
   (1342*y*G[0, r1, r1, r2, r2, r2, y])/(3*(-1 + y)^2) + 
   (352*y*G[0, r1, r2, 0, 0, 0, y])/(3*(-1 + y)^2) - 
   (352*y*G[0, r1, r2, 0, 0, r1, y])/(3*(-1 + y)^2) - 
   (352*y*G[0, r1, r2, 0, 0, r2, y])/(3*(-1 + y)^2) + 
   (848*y*G[0, r1, r2, 0, 1, 0, y])/(3*(-1 + y)^2) - 
   (848*y*G[0, r1, r2, 0, 1, r1, y])/(3*(-1 + y)^2) - 
   (848*y*G[0, r1, r2, 0, 1, r2, y])/(3*(-1 + y)^2) - 
   (776*y*G[0, r1, r2, 0, r1, 0, y])/(3*(-1 + y)^2) + 
   (776*y*G[0, r1, r2, 0, r1, r1, y])/(3*(-1 + y)^2) + 
   (776*y*G[0, r1, r2, 0, r1, r2, y])/(3*(-1 + y)^2) - 
   (776*y*G[0, r1, r2, 0, r2, 0, y])/(3*(-1 + y)^2) + 
   (776*y*G[0, r1, r2, 0, r2, r1, y])/(3*(-1 + y)^2) + 
   (776*y*G[0, r1, r2, 0, r2, r2, y])/(3*(-1 + y)^2) + 
   (896*y*G[0, r1, r2, 1, 0, 0, y])/(3*(-1 + y)^2) - 
   (896*y*G[0, r1, r2, 1, 0, r1, y])/(3*(-1 + y)^2) - 
   (896*y*G[0, r1, r2, 1, 0, r2, y])/(3*(-1 + y)^2) + 
   (472*y*G[0, r1, r2, 1, 1, 0, y])/(3*(-1 + y)^2) - 
   (472*y*G[0, r1, r2, 1, 1, r1, y])/(3*(-1 + y)^2) - 
   (472*y*G[0, r1, r2, 1, 1, r2, y])/(3*(-1 + y)^2) - 
   (1132*y*G[0, r1, r2, 1, r1, 0, y])/(3*(-1 + y)^2) + 
   (1132*y*G[0, r1, r2, 1, r1, r1, y])/(3*(-1 + y)^2) + 
   (1132*y*G[0, r1, r2, 1, r1, r2, y])/(3*(-1 + y)^2) - 
   (1132*y*G[0, r1, r2, 1, r2, 0, y])/(3*(-1 + y)^2) + 
   (1132*y*G[0, r1, r2, 1, r2, r1, y])/(3*(-1 + y)^2) + 
   (1132*y*G[0, r1, r2, 1, r2, r2, y])/(3*(-1 + y)^2) - 
   (800*y*G[0, r1, r2, r1, 0, 0, y])/(3*(-1 + y)^2) + 
   (800*y*G[0, r1, r2, r1, 0, r1, y])/(3*(-1 + y)^2) + 
   (800*y*G[0, r1, r2, r1, 0, r2, y])/(3*(-1 + y)^2) - 
   (1084*y*G[0, r1, r2, r1, 1, 0, y])/(3*(-1 + y)^2) + 
   (1084*y*G[0, r1, r2, r1, 1, r1, y])/(3*(-1 + y)^2) + 
   (1084*y*G[0, r1, r2, r1, 1, r2, y])/(3*(-1 + y)^2) + 
   (1342*y*G[0, r1, r2, r1, r1, 0, y])/(3*(-1 + y)^2) - 
   (1342*y*G[0, r1, r2, r1, r1, r1, y])/(3*(-1 + y)^2) - 
   (1342*y*G[0, r1, r2, r1, r1, r2, y])/(3*(-1 + y)^2) + 
   (1342*y*G[0, r1, r2, r1, r2, 0, y])/(3*(-1 + y)^2) - 
   (1342*y*G[0, r1, r2, r1, r2, r1, y])/(3*(-1 + y)^2) - 
   (1342*y*G[0, r1, r2, r1, r2, r2, y])/(3*(-1 + y)^2) - 
   (800*y*G[0, r1, r2, r2, 0, 0, y])/(3*(-1 + y)^2) + 
   (800*y*G[0, r1, r2, r2, 0, r1, y])/(3*(-1 + y)^2) + 
   (800*y*G[0, r1, r2, r2, 0, r2, y])/(3*(-1 + y)^2) - 
   (1084*y*G[0, r1, r2, r2, 1, 0, y])/(3*(-1 + y)^2) + 
   (1084*y*G[0, r1, r2, r2, 1, r1, y])/(3*(-1 + y)^2) + 
   (1084*y*G[0, r1, r2, r2, 1, r2, y])/(3*(-1 + y)^2) + 
   (1342*y*G[0, r1, r2, r2, r1, 0, y])/(3*(-1 + y)^2) - 
   (1342*y*G[0, r1, r2, r2, r1, r1, y])/(3*(-1 + y)^2) - 
   (1342*y*G[0, r1, r2, r2, r1, r2, y])/(3*(-1 + y)^2) + 
   (1342*y*G[0, r1, r2, r2, r2, 0, y])/(3*(-1 + y)^2) - 
   (1342*y*G[0, r1, r2, r2, r2, r1, y])/(3*(-1 + y)^2) - 
   (1342*y*G[0, r1, r2, r2, r2, r2, y])/(3*(-1 + y)^2) - 
   (106*y*G[0, r2, 0, 0, 0, 0, y])/(3*(-1 + y)^2) + 
   (106*y*G[0, r2, 0, 0, 0, r1, y])/(3*(-1 + y)^2) + 
   (106*y*G[0, r2, 0, 0, 0, r2, y])/(3*(-1 + y)^2) - 
   (428*y*G[0, r2, 0, 0, 1, 0, y])/(3*(-1 + y)^2) + 
   (428*y*G[0, r2, 0, 0, 1, r1, y])/(3*(-1 + y)^2) + 
   (428*y*G[0, r2, 0, 0, 1, r2, y])/(3*(-1 + y)^2) + 
   (320*y*G[0, r2, 0, 0, r1, 0, y])/(3*(-1 + y)^2) - 
   (320*y*G[0, r2, 0, 0, r1, r1, y])/(3*(-1 + y)^2) - 
   (320*y*G[0, r2, 0, 0, r1, r2, y])/(3*(-1 + y)^2) + 
   (320*y*G[0, r2, 0, 0, r2, 0, y])/(3*(-1 + y)^2) - 
   (320*y*G[0, r2, 0, 0, r2, r1, y])/(3*(-1 + y)^2) - 
   (320*y*G[0, r2, 0, 0, r2, r2, y])/(3*(-1 + y)^2) - 
   (220*y*G[0, r2, 0, 1, 0, 0, y])/(-1 + y)^2 + 
   (220*y*G[0, r2, 0, 1, 0, r1, y])/(-1 + y)^2 + 
   (220*y*G[0, r2, 0, 1, 0, r2, y])/(-1 + y)^2 - 
   (424*y*G[0, r2, 0, 1, 1, 0, y])/(3*(-1 + y)^2) + 
   (424*y*G[0, r2, 0, 1, 1, r1, y])/(3*(-1 + y)^2) + 
   (424*y*G[0, r2, 0, 1, 1, r2, y])/(3*(-1 + y)^2) + 
   (872*y*G[0, r2, 0, 1, r1, 0, y])/(3*(-1 + y)^2) - 
   (872*y*G[0, r2, 0, 1, r1, r1, y])/(3*(-1 + y)^2) - 
   (872*y*G[0, r2, 0, 1, r1, r2, y])/(3*(-1 + y)^2) + 
   (872*y*G[0, r2, 0, 1, r2, 0, y])/(3*(-1 + y)^2) - 
   (872*y*G[0, r2, 0, 1, r2, r1, y])/(3*(-1 + y)^2) - 
   (872*y*G[0, r2, 0, 1, r2, r2, y])/(3*(-1 + y)^2) + 
   (436*y*G[0, r2, 0, r1, 0, 0, y])/(3*(-1 + y)^2) - 
   (436*y*G[0, r2, 0, r1, 0, r1, y])/(3*(-1 + y)^2) - 
   (436*y*G[0, r2, 0, r1, 0, r2, y])/(3*(-1 + y)^2) + 
   (640*y*G[0, r2, 0, r1, 1, 0, y])/(3*(-1 + y)^2) - 
   (640*y*G[0, r2, 0, r1, 1, r1, y])/(3*(-1 + y)^2) - 
   (640*y*G[0, r2, 0, r1, 1, r2, y])/(3*(-1 + y)^2) - 
   (252*y*G[0, r2, 0, r1, r1, 0, y])/(-1 + y)^2 + 
   (252*y*G[0, r2, 0, r1, r1, r1, y])/(-1 + y)^2 + 
   (252*y*G[0, r2, 0, r1, r1, r2, y])/(-1 + y)^2 - 
   (252*y*G[0, r2, 0, r1, r2, 0, y])/(-1 + y)^2 + 
   (252*y*G[0, r2, 0, r1, r2, r1, y])/(-1 + y)^2 + 
   (252*y*G[0, r2, 0, r1, r2, r2, y])/(-1 + y)^2 + 
   (436*y*G[0, r2, 0, r2, 0, 0, y])/(3*(-1 + y)^2) - 
   (436*y*G[0, r2, 0, r2, 0, r1, y])/(3*(-1 + y)^2) - 
   (436*y*G[0, r2, 0, r2, 0, r2, y])/(3*(-1 + y)^2) + 
   (640*y*G[0, r2, 0, r2, 1, 0, y])/(3*(-1 + y)^2) - 
   (640*y*G[0, r2, 0, r2, 1, r1, y])/(3*(-1 + y)^2) - 
   (640*y*G[0, r2, 0, r2, 1, r2, y])/(3*(-1 + y)^2) - 
   (252*y*G[0, r2, 0, r2, r1, 0, y])/(-1 + y)^2 + 
   (252*y*G[0, r2, 0, r2, r1, r1, y])/(-1 + y)^2 + 
   (252*y*G[0, r2, 0, r2, r1, r2, y])/(-1 + y)^2 - 
   (252*y*G[0, r2, 0, r2, r2, 0, y])/(-1 + y)^2 + 
   (252*y*G[0, r2, 0, r2, r2, r1, y])/(-1 + y)^2 + 
   (252*y*G[0, r2, 0, r2, r2, r2, y])/(-1 + y)^2 - 
   (164*y*G[0, r2, 1, 0, 0, 0, y])/(-1 + y)^2 + 
   (164*y*G[0, r2, 1, 0, 0, r1, y])/(-1 + y)^2 + 
   (164*y*G[0, r2, 1, 0, 0, r2, y])/(-1 + y)^2 - 
   (280*y*G[0, r2, 1, 0, 1, 0, y])/(-1 + y)^2 + 
   (280*y*G[0, r2, 1, 0, 1, r1, y])/(-1 + y)^2 + 
   (280*y*G[0, r2, 1, 0, 1, r2, y])/(-1 + y)^2 + 
   (304*y*G[0, r2, 1, 0, r1, 0, y])/(-1 + y)^2 - 
   (304*y*G[0, r2, 1, 0, r1, r1, y])/(-1 + y)^2 - 
   (304*y*G[0, r2, 1, 0, r1, r2, y])/(-1 + y)^2 + 
   (304*y*G[0, r2, 1, 0, r2, 0, y])/(-1 + y)^2 - 
   (304*y*G[0, r2, 1, 0, r2, r1, y])/(-1 + y)^2 - 
   (304*y*G[0, r2, 1, 0, r2, r2, y])/(-1 + y)^2 - 
   (472*y*G[0, r2, 1, 1, 0, 0, y])/(3*(-1 + y)^2) + 
   (472*y*G[0, r2, 1, 1, 0, r1, y])/(3*(-1 + y)^2) + 
   (472*y*G[0, r2, 1, 1, 0, r2, y])/(3*(-1 + y)^2) - 
   (32*y*G[0, r2, 1, 1, 1, 0, y])/(-1 + y)^2 + 
   (32*y*G[0, r2, 1, 1, 1, r1, y])/(-1 + y)^2 + 
   (32*y*G[0, r2, 1, 1, 1, r2, y])/(-1 + y)^2 + 
   (520*y*G[0, r2, 1, 1, r1, 0, y])/(3*(-1 + y)^2) - 
   (520*y*G[0, r2, 1, 1, r1, r1, y])/(3*(-1 + y)^2) - 
   (520*y*G[0, r2, 1, 1, r1, r2, y])/(3*(-1 + y)^2) + 
   (520*y*G[0, r2, 1, 1, r2, 0, y])/(3*(-1 + y)^2) - 
   (520*y*G[0, r2, 1, 1, r2, r1, y])/(3*(-1 + y)^2) - 
   (520*y*G[0, r2, 1, 1, r2, r2, y])/(3*(-1 + y)^2) + 
   (728*y*G[0, r2, 1, r1, 0, 0, y])/(3*(-1 + y)^2) - 
   (728*y*G[0, r2, 1, r1, 0, r1, y])/(3*(-1 + y)^2) - 
   (728*y*G[0, r2, 1, r1, 0, r2, y])/(3*(-1 + y)^2) + 
   (296*y*G[0, r2, 1, r1, 1, 0, y])/(-1 + y)^2 - 
   (296*y*G[0, r2, 1, r1, 1, r1, y])/(-1 + y)^2 - 
   (296*y*G[0, r2, 1, r1, 1, r2, y])/(-1 + y)^2 - 
   (1172*y*G[0, r2, 1, r1, r1, 0, y])/(3*(-1 + y)^2) + 
   (1172*y*G[0, r2, 1, r1, r1, r1, y])/(3*(-1 + y)^2) + 
   (1172*y*G[0, r2, 1, r1, r1, r2, y])/(3*(-1 + y)^2) - 
   (1172*y*G[0, r2, 1, r1, r2, 0, y])/(3*(-1 + y)^2) + 
   (1172*y*G[0, r2, 1, r1, r2, r1, y])/(3*(-1 + y)^2) + 
   (1172*y*G[0, r2, 1, r1, r2, r2, y])/(3*(-1 + y)^2) + 
   (728*y*G[0, r2, 1, r2, 0, 0, y])/(3*(-1 + y)^2) - 
   (728*y*G[0, r2, 1, r2, 0, r1, y])/(3*(-1 + y)^2) - 
   (728*y*G[0, r2, 1, r2, 0, r2, y])/(3*(-1 + y)^2) + 
   (296*y*G[0, r2, 1, r2, 1, 0, y])/(-1 + y)^2 - 
   (296*y*G[0, r2, 1, r2, 1, r1, y])/(-1 + y)^2 - 
   (296*y*G[0, r2, 1, r2, 1, r2, y])/(-1 + y)^2 - 
   (1172*y*G[0, r2, 1, r2, r1, 0, y])/(3*(-1 + y)^2) + 
   (1172*y*G[0, r2, 1, r2, r1, r1, y])/(3*(-1 + y)^2) + 
   (1172*y*G[0, r2, 1, r2, r1, r2, y])/(3*(-1 + y)^2) - 
   (1172*y*G[0, r2, 1, r2, r2, 0, y])/(3*(-1 + y)^2) + 
   (1172*y*G[0, r2, 1, r2, r2, r1, y])/(3*(-1 + y)^2) + 
   (1172*y*G[0, r2, 1, r2, r2, r2, y])/(3*(-1 + y)^2) + 
   (352*y*G[0, r2, r1, 0, 0, 0, y])/(3*(-1 + y)^2) - 
   (352*y*G[0, r2, r1, 0, 0, r1, y])/(3*(-1 + y)^2) - 
   (352*y*G[0, r2, r1, 0, 0, r2, y])/(3*(-1 + y)^2) + 
   (848*y*G[0, r2, r1, 0, 1, 0, y])/(3*(-1 + y)^2) - 
   (848*y*G[0, r2, r1, 0, 1, r1, y])/(3*(-1 + y)^2) - 
   (848*y*G[0, r2, r1, 0, 1, r2, y])/(3*(-1 + y)^2) - 
   (776*y*G[0, r2, r1, 0, r1, 0, y])/(3*(-1 + y)^2) + 
   (776*y*G[0, r2, r1, 0, r1, r1, y])/(3*(-1 + y)^2) + 
   (776*y*G[0, r2, r1, 0, r1, r2, y])/(3*(-1 + y)^2) - 
   (776*y*G[0, r2, r1, 0, r2, 0, y])/(3*(-1 + y)^2) + 
   (776*y*G[0, r2, r1, 0, r2, r1, y])/(3*(-1 + y)^2) + 
   (776*y*G[0, r2, r1, 0, r2, r2, y])/(3*(-1 + y)^2) + 
   (896*y*G[0, r2, r1, 1, 0, 0, y])/(3*(-1 + y)^2) - 
   (896*y*G[0, r2, r1, 1, 0, r1, y])/(3*(-1 + y)^2) - 
   (896*y*G[0, r2, r1, 1, 0, r2, y])/(3*(-1 + y)^2) + 
   (472*y*G[0, r2, r1, 1, 1, 0, y])/(3*(-1 + y)^2) - 
   (472*y*G[0, r2, r1, 1, 1, r1, y])/(3*(-1 + y)^2) - 
   (472*y*G[0, r2, r1, 1, 1, r2, y])/(3*(-1 + y)^2) - 
   (1132*y*G[0, r2, r1, 1, r1, 0, y])/(3*(-1 + y)^2) + 
   (1132*y*G[0, r2, r1, 1, r1, r1, y])/(3*(-1 + y)^2) + 
   (1132*y*G[0, r2, r1, 1, r1, r2, y])/(3*(-1 + y)^2) - 
   (1132*y*G[0, r2, r1, 1, r2, 0, y])/(3*(-1 + y)^2) + 
   (1132*y*G[0, r2, r1, 1, r2, r1, y])/(3*(-1 + y)^2) + 
   (1132*y*G[0, r2, r1, 1, r2, r2, y])/(3*(-1 + y)^2) - 
   (800*y*G[0, r2, r1, r1, 0, 0, y])/(3*(-1 + y)^2) + 
   (800*y*G[0, r2, r1, r1, 0, r1, y])/(3*(-1 + y)^2) + 
   (800*y*G[0, r2, r1, r1, 0, r2, y])/(3*(-1 + y)^2) - 
   (1084*y*G[0, r2, r1, r1, 1, 0, y])/(3*(-1 + y)^2) + 
   (1084*y*G[0, r2, r1, r1, 1, r1, y])/(3*(-1 + y)^2) + 
   (1084*y*G[0, r2, r1, r1, 1, r2, y])/(3*(-1 + y)^2) + 
   (1342*y*G[0, r2, r1, r1, r1, 0, y])/(3*(-1 + y)^2) - 
   (1342*y*G[0, r2, r1, r1, r1, r1, y])/(3*(-1 + y)^2) - 
   (1342*y*G[0, r2, r1, r1, r1, r2, y])/(3*(-1 + y)^2) + 
   (1342*y*G[0, r2, r1, r1, r2, 0, y])/(3*(-1 + y)^2) - 
   (1342*y*G[0, r2, r1, r1, r2, r1, y])/(3*(-1 + y)^2) - 
   (1342*y*G[0, r2, r1, r1, r2, r2, y])/(3*(-1 + y)^2) - 
   (800*y*G[0, r2, r1, r2, 0, 0, y])/(3*(-1 + y)^2) + 
   (800*y*G[0, r2, r1, r2, 0, r1, y])/(3*(-1 + y)^2) + 
   (800*y*G[0, r2, r1, r2, 0, r2, y])/(3*(-1 + y)^2) - 
   (1084*y*G[0, r2, r1, r2, 1, 0, y])/(3*(-1 + y)^2) + 
   (1084*y*G[0, r2, r1, r2, 1, r1, y])/(3*(-1 + y)^2) + 
   (1084*y*G[0, r2, r1, r2, 1, r2, y])/(3*(-1 + y)^2) + 
   (1342*y*G[0, r2, r1, r2, r1, 0, y])/(3*(-1 + y)^2) - 
   (1342*y*G[0, r2, r1, r2, r1, r1, y])/(3*(-1 + y)^2) - 
   (1342*y*G[0, r2, r1, r2, r1, r2, y])/(3*(-1 + y)^2) + 
   (1342*y*G[0, r2, r1, r2, r2, 0, y])/(3*(-1 + y)^2) - 
   (1342*y*G[0, r2, r1, r2, r2, r1, y])/(3*(-1 + y)^2) - 
   (1342*y*G[0, r2, r1, r2, r2, r2, y])/(3*(-1 + y)^2) + 
   (352*y*G[0, r2, r2, 0, 0, 0, y])/(3*(-1 + y)^2) - 
   (352*y*G[0, r2, r2, 0, 0, r1, y])/(3*(-1 + y)^2) - 
   (352*y*G[0, r2, r2, 0, 0, r2, y])/(3*(-1 + y)^2) + 
   (848*y*G[0, r2, r2, 0, 1, 0, y])/(3*(-1 + y)^2) - 
   (848*y*G[0, r2, r2, 0, 1, r1, y])/(3*(-1 + y)^2) - 
   (848*y*G[0, r2, r2, 0, 1, r2, y])/(3*(-1 + y)^2) - 
   (776*y*G[0, r2, r2, 0, r1, 0, y])/(3*(-1 + y)^2) + 
   (776*y*G[0, r2, r2, 0, r1, r1, y])/(3*(-1 + y)^2) + 
   (776*y*G[0, r2, r2, 0, r1, r2, y])/(3*(-1 + y)^2) - 
   (776*y*G[0, r2, r2, 0, r2, 0, y])/(3*(-1 + y)^2) + 
   (776*y*G[0, r2, r2, 0, r2, r1, y])/(3*(-1 + y)^2) + 
   (776*y*G[0, r2, r2, 0, r2, r2, y])/(3*(-1 + y)^2) + 
   (896*y*G[0, r2, r2, 1, 0, 0, y])/(3*(-1 + y)^2) - 
   (896*y*G[0, r2, r2, 1, 0, r1, y])/(3*(-1 + y)^2) - 
   (896*y*G[0, r2, r2, 1, 0, r2, y])/(3*(-1 + y)^2) + 
   (472*y*G[0, r2, r2, 1, 1, 0, y])/(3*(-1 + y)^2) - 
   (472*y*G[0, r2, r2, 1, 1, r1, y])/(3*(-1 + y)^2) - 
   (472*y*G[0, r2, r2, 1, 1, r2, y])/(3*(-1 + y)^2) - 
   (1132*y*G[0, r2, r2, 1, r1, 0, y])/(3*(-1 + y)^2) + 
   (1132*y*G[0, r2, r2, 1, r1, r1, y])/(3*(-1 + y)^2) + 
   (1132*y*G[0, r2, r2, 1, r1, r2, y])/(3*(-1 + y)^2) - 
   (1132*y*G[0, r2, r2, 1, r2, 0, y])/(3*(-1 + y)^2) + 
   (1132*y*G[0, r2, r2, 1, r2, r1, y])/(3*(-1 + y)^2) + 
   (1132*y*G[0, r2, r2, 1, r2, r2, y])/(3*(-1 + y)^2) - 
   (800*y*G[0, r2, r2, r1, 0, 0, y])/(3*(-1 + y)^2) + 
   (800*y*G[0, r2, r2, r1, 0, r1, y])/(3*(-1 + y)^2) + 
   (800*y*G[0, r2, r2, r1, 0, r2, y])/(3*(-1 + y)^2) - 
   (1084*y*G[0, r2, r2, r1, 1, 0, y])/(3*(-1 + y)^2) + 
   (1084*y*G[0, r2, r2, r1, 1, r1, y])/(3*(-1 + y)^2) + 
   (1084*y*G[0, r2, r2, r1, 1, r2, y])/(3*(-1 + y)^2) + 
   (1342*y*G[0, r2, r2, r1, r1, 0, y])/(3*(-1 + y)^2) - 
   (1342*y*G[0, r2, r2, r1, r1, r1, y])/(3*(-1 + y)^2) - 
   (1342*y*G[0, r2, r2, r1, r1, r2, y])/(3*(-1 + y)^2) + 
   (1342*y*G[0, r2, r2, r1, r2, 0, y])/(3*(-1 + y)^2) - 
   (1342*y*G[0, r2, r2, r1, r2, r1, y])/(3*(-1 + y)^2) - 
   (1342*y*G[0, r2, r2, r1, r2, r2, y])/(3*(-1 + y)^2) - 
   (800*y*G[0, r2, r2, r2, 0, 0, y])/(3*(-1 + y)^2) + 
   (800*y*G[0, r2, r2, r2, 0, r1, y])/(3*(-1 + y)^2) + 
   (800*y*G[0, r2, r2, r2, 0, r2, y])/(3*(-1 + y)^2) - 
   (1084*y*G[0, r2, r2, r2, 1, 0, y])/(3*(-1 + y)^2) + 
   (1084*y*G[0, r2, r2, r2, 1, r1, y])/(3*(-1 + y)^2) + 
   (1084*y*G[0, r2, r2, r2, 1, r2, y])/(3*(-1 + y)^2) + 
   (1342*y*G[0, r2, r2, r2, r1, 0, y])/(3*(-1 + y)^2) - 
   (1342*y*G[0, r2, r2, r2, r1, r1, y])/(3*(-1 + y)^2) - 
   (1342*y*G[0, r2, r2, r2, r1, r2, y])/(3*(-1 + y)^2) + 
   (1342*y*G[0, r2, r2, r2, r2, 0, y])/(3*(-1 + y)^2) - 
   (1342*y*G[0, r2, r2, r2, r2, r1, y])/(3*(-1 + y)^2) - 
   (1342*y*G[0, r2, r2, r2, r2, r2, y])/(3*(-1 + y)^2) - 
   (24*y*G[1, 0, -1, -1, 0, r1, y])/(-1 + y)^2 - 
   (24*y*G[1, 0, -1, -1, 0, r2, y])/(-1 + y)^2 + 
   (12*y*G[1, 0, -1, 0, 0, r1, y])/(-1 + y)^2 + 
   (12*y*G[1, 0, -1, 0, 0, r2, y])/(-1 + y)^2 + 
   (72*y*G[1, 0, -1, 0, 1, r1, y])/(-1 + y)^2 + 
   (72*y*G[1, 0, -1, 0, 1, r2, y])/(-1 + y)^2 + 
   (48*y*G[1, 0, -1, 0, r1, 0, y])/(-1 + y)^2 - 
   (48*y*G[1, 0, -1, 0, r1, r1, y])/(-1 + y)^2 - 
   (48*y*G[1, 0, -1, 0, r1, r2, y])/(-1 + y)^2 + 
   (48*y*G[1, 0, -1, 0, r2, 0, y])/(-1 + y)^2 - 
   (48*y*G[1, 0, -1, 0, r2, r1, y])/(-1 + y)^2 - 
   (48*y*G[1, 0, -1, 0, r2, r2, y])/(-1 + y)^2 + 
   (24*y*G[1, 0, -1, 1, 0, r1, y])/(-1 + y)^2 + 
   (24*y*G[1, 0, -1, 1, 0, r2, y])/(-1 + y)^2 + 
   (300*y*G[1, 0, 0, 0, 1, r1, y])/(-1 + y)^2 + 
   (300*y*G[1, 0, 0, 0, 1, r2, y])/(-1 + y)^2 + 
   (210*y*G[1, 0, 0, 0, r1, 0, y])/(-1 + y)^2 - 
   (210*y*G[1, 0, 0, 0, r1, r1, y])/(-1 + y)^2 - 
   (210*y*G[1, 0, 0, 0, r1, r2, y])/(-1 + y)^2 + 
   (210*y*G[1, 0, 0, 0, r2, 0, y])/(-1 + y)^2 - 
   (210*y*G[1, 0, 0, 0, r2, r1, y])/(-1 + y)^2 - 
   (210*y*G[1, 0, 0, 0, r2, r2, y])/(-1 + y)^2 + 
   (728*y*G[1, 0, 0, 1, 0, r1, y])/(3*(-1 + y)^2) + 
   (728*y*G[1, 0, 0, 1, 0, r2, y])/(3*(-1 + y)^2) + 
   (160*y*G[1, 0, 0, 1, 1, r1, y])/(-1 + y)^2 + 
   (160*y*G[1, 0, 0, 1, 1, r2, y])/(-1 + y)^2 + 
   (1022*y*G[1, 0, 0, 1, r1, 0, y])/(3*(-1 + y)^2) - 
   (1022*y*G[1, 0, 0, 1, r1, r1, y])/(3*(-1 + y)^2) - 
   (1022*y*G[1, 0, 0, 1, r1, r2, y])/(3*(-1 + y)^2) + 
   (1022*y*G[1, 0, 0, 1, r2, 0, y])/(3*(-1 + y)^2) - 
   (1022*y*G[1, 0, 0, 1, r2, r1, y])/(3*(-1 + y)^2) - 
   (1022*y*G[1, 0, 0, 1, r2, r2, y])/(3*(-1 + y)^2) + 
   (502*y*G[1, 0, 0, r1, 0, 0, y])/(3*(-1 + y)^2) - 
   (502*y*G[1, 0, 0, r1, 0, r1, y])/(3*(-1 + y)^2) - 
   (502*y*G[1, 0, 0, r1, 0, r2, y])/(3*(-1 + y)^2) + 
   (384*y*G[1, 0, 0, r1, 1, 0, y])/(-1 + y)^2 - 
   (384*y*G[1, 0, 0, r1, 1, r1, y])/(-1 + y)^2 - 
   (384*y*G[1, 0, 0, r1, 1, r2, y])/(-1 + y)^2 - 
   (1078*y*G[1, 0, 0, r1, r1, 0, y])/(3*(-1 + y)^2) + 
   (1078*y*G[1, 0, 0, r1, r1, r1, y])/(3*(-1 + y)^2) + 
   (1078*y*G[1, 0, 0, r1, r1, r2, y])/(3*(-1 + y)^2) - 
   (1078*y*G[1, 0, 0, r1, r2, 0, y])/(3*(-1 + y)^2) + 
   (1078*y*G[1, 0, 0, r1, r2, r1, y])/(3*(-1 + y)^2) + 
   (1078*y*G[1, 0, 0, r1, r2, r2, y])/(3*(-1 + y)^2) + 
   (502*y*G[1, 0, 0, r2, 0, 0, y])/(3*(-1 + y)^2) - 
   (502*y*G[1, 0, 0, r2, 0, r1, y])/(3*(-1 + y)^2) - 
   (502*y*G[1, 0, 0, r2, 0, r2, y])/(3*(-1 + y)^2) + 
   (384*y*G[1, 0, 0, r2, 1, 0, y])/(-1 + y)^2 - 
   (384*y*G[1, 0, 0, r2, 1, r1, y])/(-1 + y)^2 - 
   (384*y*G[1, 0, 0, r2, 1, r2, y])/(-1 + y)^2 - 
   (1078*y*G[1, 0, 0, r2, r1, 0, y])/(3*(-1 + y)^2) + 
   (1078*y*G[1, 0, 0, r2, r1, r1, y])/(3*(-1 + y)^2) + 
   (1078*y*G[1, 0, 0, r2, r1, r2, y])/(3*(-1 + y)^2) - 
   (1078*y*G[1, 0, 0, r2, r2, 0, y])/(3*(-1 + y)^2) + 
   (1078*y*G[1, 0, 0, r2, r2, r1, y])/(3*(-1 + y)^2) + 
   (1078*y*G[1, 0, 0, r2, r2, r2, y])/(3*(-1 + y)^2) + 
   (24*y*G[1, 0, 1, -1, 0, r1, y])/(-1 + y)^2 + 
   (24*y*G[1, 0, 1, -1, 0, r2, y])/(-1 + y)^2 + 
   (788*y*G[1, 0, 1, 0, 0, r1, y])/(3*(-1 + y)^2) + 
   (788*y*G[1, 0, 1, 0, 0, r2, y])/(3*(-1 + y)^2) + 
   (488*y*G[1, 0, 1, 0, 1, r1, y])/(-1 + y)^2 + 
   (488*y*G[1, 0, 1, 0, 1, r2, y])/(-1 + y)^2 + 
   (1538*y*G[1, 0, 1, 0, r1, 0, y])/(3*(-1 + y)^2) - 
   (1538*y*G[1, 0, 1, 0, r1, r1, y])/(3*(-1 + y)^2) - 
   (1538*y*G[1, 0, 1, 0, r1, r2, y])/(3*(-1 + y)^2) + 
   (1538*y*G[1, 0, 1, 0, r2, 0, y])/(3*(-1 + y)^2) - 
   (1538*y*G[1, 0, 1, 0, r2, r1, y])/(3*(-1 + y)^2) - 
   (1538*y*G[1, 0, 1, 0, r2, r2, y])/(3*(-1 + y)^2) + 
   (940*y*G[1, 0, 1, 1, 0, r1, y])/(3*(-1 + y)^2) + 
   (940*y*G[1, 0, 1, 1, 0, r2, y])/(3*(-1 + y)^2) + 
   (64*y*G[1, 0, 1, 1, 1, r1, y])/(-1 + y)^2 + (64*y*G[1, 0, 1, 1, 1, r2, y])/
    (-1 + y)^2 + (1000*y*G[1, 0, 1, 1, r1, 0, y])/(3*(-1 + y)^2) - 
   (1000*y*G[1, 0, 1, 1, r1, r1, y])/(3*(-1 + y)^2) - 
   (1000*y*G[1, 0, 1, 1, r1, r2, y])/(3*(-1 + y)^2) + 
   (1000*y*G[1, 0, 1, 1, r2, 0, y])/(3*(-1 + y)^2) - 
   (1000*y*G[1, 0, 1, 1, r2, r1, y])/(3*(-1 + y)^2) - 
   (1000*y*G[1, 0, 1, 1, r2, r2, y])/(3*(-1 + y)^2) + 
   (1456*y*G[1, 0, 1, r1, 0, 0, y])/(3*(-1 + y)^2) - 
   (1456*y*G[1, 0, 1, r1, 0, r1, y])/(3*(-1 + y)^2) - 
   (1456*y*G[1, 0, 1, r1, 0, r2, y])/(3*(-1 + y)^2) + 
   (592*y*G[1, 0, 1, r1, 1, 0, y])/(-1 + y)^2 - 
   (592*y*G[1, 0, 1, r1, 1, r1, y])/(-1 + y)^2 - 
   (592*y*G[1, 0, 1, r1, 1, r2, y])/(-1 + y)^2 - 
   (2344*y*G[1, 0, 1, r1, r1, 0, y])/(3*(-1 + y)^2) + 
   (2344*y*G[1, 0, 1, r1, r1, r1, y])/(3*(-1 + y)^2) + 
   (2344*y*G[1, 0, 1, r1, r1, r2, y])/(3*(-1 + y)^2) - 
   (2344*y*G[1, 0, 1, r1, r2, 0, y])/(3*(-1 + y)^2) + 
   (2344*y*G[1, 0, 1, r1, r2, r1, y])/(3*(-1 + y)^2) + 
   (2344*y*G[1, 0, 1, r1, r2, r2, y])/(3*(-1 + y)^2) + 
   (1456*y*G[1, 0, 1, r2, 0, 0, y])/(3*(-1 + y)^2) - 
   (1456*y*G[1, 0, 1, r2, 0, r1, y])/(3*(-1 + y)^2) - 
   (1456*y*G[1, 0, 1, r2, 0, r2, y])/(3*(-1 + y)^2) + 
   (592*y*G[1, 0, 1, r2, 1, 0, y])/(-1 + y)^2 - 
   (592*y*G[1, 0, 1, r2, 1, r1, y])/(-1 + y)^2 - 
   (592*y*G[1, 0, 1, r2, 1, r2, y])/(-1 + y)^2 - 
   (2344*y*G[1, 0, 1, r2, r1, 0, y])/(3*(-1 + y)^2) + 
   (2344*y*G[1, 0, 1, r2, r1, r1, y])/(3*(-1 + y)^2) + 
   (2344*y*G[1, 0, 1, r2, r1, r2, y])/(3*(-1 + y)^2) - 
   (2344*y*G[1, 0, 1, r2, r2, 0, y])/(3*(-1 + y)^2) + 
   (2344*y*G[1, 0, 1, r2, r2, r1, y])/(3*(-1 + y)^2) + 
   (2344*y*G[1, 0, 1, r2, r2, r2, y])/(3*(-1 + y)^2) + 
   (670*y*G[1, 0, r1, 0, 0, 0, y])/(3*(-1 + y)^2) - 
   (670*y*G[1, 0, r1, 0, 0, r1, y])/(3*(-1 + y)^2) - 
   (670*y*G[1, 0, r1, 0, 0, r2, y])/(3*(-1 + y)^2) + 
   (524*y*G[1, 0, r1, 0, 1, 0, y])/(-1 + y)^2 - 
   (524*y*G[1, 0, r1, 0, 1, r1, y])/(-1 + y)^2 - 
   (524*y*G[1, 0, r1, 0, 1, r2, y])/(-1 + y)^2 - 
   (1456*y*G[1, 0, r1, 0, r1, 0, y])/(3*(-1 + y)^2) + 
   (1456*y*G[1, 0, r1, 0, r1, r1, y])/(3*(-1 + y)^2) + 
   (1456*y*G[1, 0, r1, 0, r1, r2, y])/(3*(-1 + y)^2) - 
   (1456*y*G[1, 0, r1, 0, r2, 0, y])/(3*(-1 + y)^2) + 
   (1456*y*G[1, 0, r1, 0, r2, r1, y])/(3*(-1 + y)^2) + 
   (1456*y*G[1, 0, r1, 0, r2, r2, y])/(3*(-1 + y)^2) + 
   (1660*y*G[1, 0, r1, 1, 0, 0, y])/(3*(-1 + y)^2) - 
   (1660*y*G[1, 0, r1, 1, 0, r1, y])/(3*(-1 + y)^2) - 
   (1660*y*G[1, 0, r1, 1, 0, r2, y])/(3*(-1 + y)^2) + 
   (288*y*G[1, 0, r1, 1, 1, 0, y])/(-1 + y)^2 - 
   (288*y*G[1, 0, r1, 1, 1, r1, y])/(-1 + y)^2 - 
   (288*y*G[1, 0, r1, 1, 1, r2, y])/(-1 + y)^2 - 
   (2092*y*G[1, 0, r1, 1, r1, 0, y])/(3*(-1 + y)^2) + 
   (2092*y*G[1, 0, r1, 1, r1, r1, y])/(3*(-1 + y)^2) + 
   (2092*y*G[1, 0, r1, 1, r1, r2, y])/(3*(-1 + y)^2) - 
   (2092*y*G[1, 0, r1, 1, r2, 0, y])/(3*(-1 + y)^2) + 
   (2092*y*G[1, 0, r1, 1, r2, r1, y])/(3*(-1 + y)^2) + 
   (2092*y*G[1, 0, r1, 1, r2, r2, y])/(3*(-1 + y)^2) - 
   (500*y*G[1, 0, r1, r1, 0, 0, y])/(-1 + y)^2 + 
   (500*y*G[1, 0, r1, r1, 0, r1, y])/(-1 + y)^2 + 
   (500*y*G[1, 0, r1, r1, 0, r2, y])/(-1 + y)^2 - 
   (668*y*G[1, 0, r1, r1, 1, 0, y])/(-1 + y)^2 + 
   (668*y*G[1, 0, r1, r1, 1, r1, y])/(-1 + y)^2 + 
   (668*y*G[1, 0, r1, r1, 1, r2, y])/(-1 + y)^2 + 
   (834*y*G[1, 0, r1, r1, r1, 0, y])/(-1 + y)^2 - 
   (834*y*G[1, 0, r1, r1, r1, r1, y])/(-1 + y)^2 - 
   (834*y*G[1, 0, r1, r1, r1, r2, y])/(-1 + y)^2 + 
   (834*y*G[1, 0, r1, r1, r2, 0, y])/(-1 + y)^2 - 
   (834*y*G[1, 0, r1, r1, r2, r1, y])/(-1 + y)^2 - 
   (834*y*G[1, 0, r1, r1, r2, r2, y])/(-1 + y)^2 - 
   (500*y*G[1, 0, r1, r2, 0, 0, y])/(-1 + y)^2 + 
   (500*y*G[1, 0, r1, r2, 0, r1, y])/(-1 + y)^2 + 
   (500*y*G[1, 0, r1, r2, 0, r2, y])/(-1 + y)^2 - 
   (668*y*G[1, 0, r1, r2, 1, 0, y])/(-1 + y)^2 + 
   (668*y*G[1, 0, r1, r2, 1, r1, y])/(-1 + y)^2 + 
   (668*y*G[1, 0, r1, r2, 1, r2, y])/(-1 + y)^2 + 
   (834*y*G[1, 0, r1, r2, r1, 0, y])/(-1 + y)^2 - 
   (834*y*G[1, 0, r1, r2, r1, r1, y])/(-1 + y)^2 - 
   (834*y*G[1, 0, r1, r2, r1, r2, y])/(-1 + y)^2 + 
   (834*y*G[1, 0, r1, r2, r2, 0, y])/(-1 + y)^2 - 
   (834*y*G[1, 0, r1, r2, r2, r1, y])/(-1 + y)^2 - 
   (834*y*G[1, 0, r1, r2, r2, r2, y])/(-1 + y)^2 + 
   (670*y*G[1, 0, r2, 0, 0, 0, y])/(3*(-1 + y)^2) - 
   (670*y*G[1, 0, r2, 0, 0, r1, y])/(3*(-1 + y)^2) - 
   (670*y*G[1, 0, r2, 0, 0, r2, y])/(3*(-1 + y)^2) + 
   (524*y*G[1, 0, r2, 0, 1, 0, y])/(-1 + y)^2 - 
   (524*y*G[1, 0, r2, 0, 1, r1, y])/(-1 + y)^2 - 
   (524*y*G[1, 0, r2, 0, 1, r2, y])/(-1 + y)^2 - 
   (1456*y*G[1, 0, r2, 0, r1, 0, y])/(3*(-1 + y)^2) + 
   (1456*y*G[1, 0, r2, 0, r1, r1, y])/(3*(-1 + y)^2) + 
   (1456*y*G[1, 0, r2, 0, r1, r2, y])/(3*(-1 + y)^2) - 
   (1456*y*G[1, 0, r2, 0, r2, 0, y])/(3*(-1 + y)^2) + 
   (1456*y*G[1, 0, r2, 0, r2, r1, y])/(3*(-1 + y)^2) + 
   (1456*y*G[1, 0, r2, 0, r2, r2, y])/(3*(-1 + y)^2) + 
   (1660*y*G[1, 0, r2, 1, 0, 0, y])/(3*(-1 + y)^2) - 
   (1660*y*G[1, 0, r2, 1, 0, r1, y])/(3*(-1 + y)^2) - 
   (1660*y*G[1, 0, r2, 1, 0, r2, y])/(3*(-1 + y)^2) + 
   (288*y*G[1, 0, r2, 1, 1, 0, y])/(-1 + y)^2 - 
   (288*y*G[1, 0, r2, 1, 1, r1, y])/(-1 + y)^2 - 
   (288*y*G[1, 0, r2, 1, 1, r2, y])/(-1 + y)^2 - 
   (2092*y*G[1, 0, r2, 1, r1, 0, y])/(3*(-1 + y)^2) + 
   (2092*y*G[1, 0, r2, 1, r1, r1, y])/(3*(-1 + y)^2) + 
   (2092*y*G[1, 0, r2, 1, r1, r2, y])/(3*(-1 + y)^2) - 
   (2092*y*G[1, 0, r2, 1, r2, 0, y])/(3*(-1 + y)^2) + 
   (2092*y*G[1, 0, r2, 1, r2, r1, y])/(3*(-1 + y)^2) + 
   (2092*y*G[1, 0, r2, 1, r2, r2, y])/(3*(-1 + y)^2) - 
   (500*y*G[1, 0, r2, r1, 0, 0, y])/(-1 + y)^2 + 
   (500*y*G[1, 0, r2, r1, 0, r1, y])/(-1 + y)^2 + 
   (500*y*G[1, 0, r2, r1, 0, r2, y])/(-1 + y)^2 - 
   (668*y*G[1, 0, r2, r1, 1, 0, y])/(-1 + y)^2 + 
   (668*y*G[1, 0, r2, r1, 1, r1, y])/(-1 + y)^2 + 
   (668*y*G[1, 0, r2, r1, 1, r2, y])/(-1 + y)^2 + 
   (834*y*G[1, 0, r2, r1, r1, 0, y])/(-1 + y)^2 - 
   (834*y*G[1, 0, r2, r1, r1, r1, y])/(-1 + y)^2 - 
   (834*y*G[1, 0, r2, r1, r1, r2, y])/(-1 + y)^2 + 
   (834*y*G[1, 0, r2, r1, r2, 0, y])/(-1 + y)^2 - 
   (834*y*G[1, 0, r2, r1, r2, r1, y])/(-1 + y)^2 - 
   (834*y*G[1, 0, r2, r1, r2, r2, y])/(-1 + y)^2 - 
   (500*y*G[1, 0, r2, r2, 0, 0, y])/(-1 + y)^2 + 
   (500*y*G[1, 0, r2, r2, 0, r1, y])/(-1 + y)^2 + 
   (500*y*G[1, 0, r2, r2, 0, r2, y])/(-1 + y)^2 - 
   (668*y*G[1, 0, r2, r2, 1, 0, y])/(-1 + y)^2 + 
   (668*y*G[1, 0, r2, r2, 1, r1, y])/(-1 + y)^2 + 
   (668*y*G[1, 0, r2, r2, 1, r2, y])/(-1 + y)^2 + 
   (834*y*G[1, 0, r2, r2, r1, 0, y])/(-1 + y)^2 - 
   (834*y*G[1, 0, r2, r2, r1, r1, y])/(-1 + y)^2 - 
   (834*y*G[1, 0, r2, r2, r1, r2, y])/(-1 + y)^2 + 
   (834*y*G[1, 0, r2, r2, r2, 0, y])/(-1 + y)^2 - 
   (834*y*G[1, 0, r2, r2, r2, r1, y])/(-1 + y)^2 - 
   (834*y*G[1, 0, r2, r2, r2, r2, y])/(-1 + y)^2 + 
   (148*y*G[1, 1, 0, 0, 0, r1, y])/(3*(-1 + y)^2) + 
   (148*y*G[1, 1, 0, 0, 0, r2, y])/(3*(-1 + y)^2) + 
   (272*y*G[1, 1, 0, 0, 1, r1, y])/(3*(-1 + y)^2) + 
   (272*y*G[1, 1, 0, 0, 1, r2, y])/(3*(-1 + y)^2) + 
   (248*y*G[1, 1, 0, 0, r1, 0, y])/(3*(-1 + y)^2) - 
   (248*y*G[1, 1, 0, 0, r1, r1, y])/(3*(-1 + y)^2) - 
   (248*y*G[1, 1, 0, 0, r1, r2, y])/(3*(-1 + y)^2) + 
   (248*y*G[1, 1, 0, 0, r2, 0, y])/(3*(-1 + y)^2) - 
   (248*y*G[1, 1, 0, 0, r2, r1, y])/(3*(-1 + y)^2) - 
   (248*y*G[1, 1, 0, 0, r2, r2, y])/(3*(-1 + y)^2) + 
   (224*y*G[1, 1, 0, 1, 0, r1, y])/(3*(-1 + y)^2) + 
   (224*y*G[1, 1, 0, 1, 0, r2, y])/(3*(-1 + y)^2) + 
   (160*y*G[1, 1, 0, 1, 1, r1, y])/(3*(-1 + y)^2) + 
   (160*y*G[1, 1, 0, 1, 1, r2, y])/(3*(-1 + y)^2) + 
   (304*y*G[1, 1, 0, 1, r1, 0, y])/(3*(-1 + y)^2) - 
   (304*y*G[1, 1, 0, 1, r1, r1, y])/(3*(-1 + y)^2) - 
   (304*y*G[1, 1, 0, 1, r1, r2, y])/(3*(-1 + y)^2) + 
   (304*y*G[1, 1, 0, 1, r2, 0, y])/(3*(-1 + y)^2) - 
   (304*y*G[1, 1, 0, 1, r2, r1, y])/(3*(-1 + y)^2) - 
   (304*y*G[1, 1, 0, 1, r2, r2, y])/(3*(-1 + y)^2) + 
   (200*y*G[1, 1, 0, r1, 0, 0, y])/(3*(-1 + y)^2) - 
   (200*y*G[1, 1, 0, r1, 0, r1, y])/(3*(-1 + y)^2) - 
   (200*y*G[1, 1, 0, r1, 0, r2, y])/(3*(-1 + y)^2) + 
   (328*y*G[1, 1, 0, r1, 1, 0, y])/(3*(-1 + y)^2) - 
   (328*y*G[1, 1, 0, r1, 1, r1, y])/(3*(-1 + y)^2) - 
   (328*y*G[1, 1, 0, r1, 1, r2, y])/(3*(-1 + y)^2) - 
   (364*y*G[1, 1, 0, r1, r1, 0, y])/(3*(-1 + y)^2) + 
   (364*y*G[1, 1, 0, r1, r1, r1, y])/(3*(-1 + y)^2) + 
   (364*y*G[1, 1, 0, r1, r1, r2, y])/(3*(-1 + y)^2) - 
   (364*y*G[1, 1, 0, r1, r2, 0, y])/(3*(-1 + y)^2) + 
   (364*y*G[1, 1, 0, r1, r2, r1, y])/(3*(-1 + y)^2) + 
   (364*y*G[1, 1, 0, r1, r2, r2, y])/(3*(-1 + y)^2) + 
   (200*y*G[1, 1, 0, r2, 0, 0, y])/(3*(-1 + y)^2) - 
   (200*y*G[1, 1, 0, r2, 0, r1, y])/(3*(-1 + y)^2) - 
   (200*y*G[1, 1, 0, r2, 0, r2, y])/(3*(-1 + y)^2) + 
   (328*y*G[1, 1, 0, r2, 1, 0, y])/(3*(-1 + y)^2) - 
   (328*y*G[1, 1, 0, r2, 1, r1, y])/(3*(-1 + y)^2) - 
   (328*y*G[1, 1, 0, r2, 1, r2, y])/(3*(-1 + y)^2) - 
   (364*y*G[1, 1, 0, r2, r1, 0, y])/(3*(-1 + y)^2) + 
   (364*y*G[1, 1, 0, r2, r1, r1, y])/(3*(-1 + y)^2) + 
   (364*y*G[1, 1, 0, r2, r1, r2, y])/(3*(-1 + y)^2) - 
   (364*y*G[1, 1, 0, r2, r2, 0, y])/(3*(-1 + y)^2) + 
   (364*y*G[1, 1, 0, r2, r2, r1, y])/(3*(-1 + y)^2) + 
   (364*y*G[1, 1, 0, r2, r2, r2, y])/(3*(-1 + y)^2) - 
   (112*y*G[1, 1, 1, 0, 0, r1, y])/(3*(-1 + y)^2) - 
   (112*y*G[1, 1, 1, 0, 0, r2, y])/(3*(-1 + y)^2) - 
   (40*y*G[1, 1, 1, 0, r1, 0, y])/(3*(-1 + y)^2) + 
   (40*y*G[1, 1, 1, 0, r1, r1, y])/(3*(-1 + y)^2) + 
   (40*y*G[1, 1, 1, 0, r1, r2, y])/(3*(-1 + y)^2) - 
   (40*y*G[1, 1, 1, 0, r2, 0, y])/(3*(-1 + y)^2) + 
   (40*y*G[1, 1, 1, 0, r2, r1, y])/(3*(-1 + y)^2) + 
   (40*y*G[1, 1, 1, 0, r2, r2, y])/(3*(-1 + y)^2) + 
   (80*y*G[1, 1, 1, 1, 0, r1, y])/(3*(-1 + y)^2) + 
   (80*y*G[1, 1, 1, 1, 0, r2, y])/(3*(-1 + y)^2) + 
   (80*y*G[1, 1, 1, 1, r1, 0, y])/(3*(-1 + y)^2) - 
   (80*y*G[1, 1, 1, 1, r1, r1, y])/(3*(-1 + y)^2) - 
   (80*y*G[1, 1, 1, 1, r1, r2, y])/(3*(-1 + y)^2) + 
   (80*y*G[1, 1, 1, 1, r2, 0, y])/(3*(-1 + y)^2) - 
   (80*y*G[1, 1, 1, 1, r2, r1, y])/(3*(-1 + y)^2) - 
   (80*y*G[1, 1, 1, 1, r2, r2, y])/(3*(-1 + y)^2) + 
   (68*y*G[1, 1, r1, 0, 0, 0, y])/(3*(-1 + y)^2) - 
   (68*y*G[1, 1, r1, 0, 0, r1, y])/(3*(-1 + y)^2) - 
   (68*y*G[1, 1, r1, 0, 0, r2, y])/(3*(-1 + y)^2) + 
   (248*y*G[1, 1, r1, 0, 1, 0, y])/(3*(-1 + y)^2) - 
   (248*y*G[1, 1, r1, 0, 1, r1, y])/(3*(-1 + y)^2) - 
   (248*y*G[1, 1, r1, 0, 1, r2, y])/(3*(-1 + y)^2) - 
   (64*y*G[1, 1, r1, 0, r1, 0, y])/(-1 + y)^2 + 
   (64*y*G[1, 1, r1, 0, r1, r1, y])/(-1 + y)^2 + 
   (64*y*G[1, 1, r1, 0, r1, r2, y])/(-1 + y)^2 - 
   (64*y*G[1, 1, r1, 0, r2, 0, y])/(-1 + y)^2 + 
   (64*y*G[1, 1, r1, 0, r2, r1, y])/(-1 + y)^2 + 
   (64*y*G[1, 1, r1, 0, r2, r2, y])/(-1 + y)^2 + 
   (88*y*G[1, 1, r1, 1, 0, 0, y])/(-1 + y)^2 - 
   (88*y*G[1, 1, r1, 1, 0, r1, y])/(-1 + y)^2 - 
   (88*y*G[1, 1, r1, 1, 0, r2, y])/(-1 + y)^2 + 
   (160*y*G[1, 1, r1, 1, 1, 0, y])/(3*(-1 + y)^2) - 
   (160*y*G[1, 1, r1, 1, 1, r1, y])/(3*(-1 + y)^2) - 
   (160*y*G[1, 1, r1, 1, 1, r2, y])/(3*(-1 + y)^2) - 
   (344*y*G[1, 1, r1, 1, r1, 0, y])/(3*(-1 + y)^2) + 
   (344*y*G[1, 1, r1, 1, r1, r1, y])/(3*(-1 + y)^2) + 
   (344*y*G[1, 1, r1, 1, r1, r2, y])/(3*(-1 + y)^2) - 
   (344*y*G[1, 1, r1, 1, r2, 0, y])/(3*(-1 + y)^2) + 
   (344*y*G[1, 1, r1, 1, r2, r1, y])/(3*(-1 + y)^2) + 
   (344*y*G[1, 1, r1, 1, r2, r2, y])/(3*(-1 + y)^2) - 
   (200*y*G[1, 1, r1, r1, 0, 0, y])/(3*(-1 + y)^2) + 
   (200*y*G[1, 1, r1, r1, 0, r1, y])/(3*(-1 + y)^2) + 
   (200*y*G[1, 1, r1, r1, 0, r2, y])/(3*(-1 + y)^2) - 
   (328*y*G[1, 1, r1, r1, 1, 0, y])/(3*(-1 + y)^2) + 
   (328*y*G[1, 1, r1, r1, 1, r1, y])/(3*(-1 + y)^2) + 
   (328*y*G[1, 1, r1, r1, 1, r2, y])/(3*(-1 + y)^2) + 
   (364*y*G[1, 1, r1, r1, r1, 0, y])/(3*(-1 + y)^2) - 
   (364*y*G[1, 1, r1, r1, r1, r1, y])/(3*(-1 + y)^2) - 
   (364*y*G[1, 1, r1, r1, r1, r2, y])/(3*(-1 + y)^2) + 
   (364*y*G[1, 1, r1, r1, r2, 0, y])/(3*(-1 + y)^2) - 
   (364*y*G[1, 1, r1, r1, r2, r1, y])/(3*(-1 + y)^2) - 
   (364*y*G[1, 1, r1, r1, r2, r2, y])/(3*(-1 + y)^2) - 
   (200*y*G[1, 1, r1, r2, 0, 0, y])/(3*(-1 + y)^2) + 
   (200*y*G[1, 1, r1, r2, 0, r1, y])/(3*(-1 + y)^2) + 
   (200*y*G[1, 1, r1, r2, 0, r2, y])/(3*(-1 + y)^2) - 
   (328*y*G[1, 1, r1, r2, 1, 0, y])/(3*(-1 + y)^2) + 
   (328*y*G[1, 1, r1, r2, 1, r1, y])/(3*(-1 + y)^2) + 
   (328*y*G[1, 1, r1, r2, 1, r2, y])/(3*(-1 + y)^2) + 
   (364*y*G[1, 1, r1, r2, r1, 0, y])/(3*(-1 + y)^2) - 
   (364*y*G[1, 1, r1, r2, r1, r1, y])/(3*(-1 + y)^2) - 
   (364*y*G[1, 1, r1, r2, r1, r2, y])/(3*(-1 + y)^2) + 
   (364*y*G[1, 1, r1, r2, r2, 0, y])/(3*(-1 + y)^2) - 
   (364*y*G[1, 1, r1, r2, r2, r1, y])/(3*(-1 + y)^2) - 
   (364*y*G[1, 1, r1, r2, r2, r2, y])/(3*(-1 + y)^2) + 
   (68*y*G[1, 1, r2, 0, 0, 0, y])/(3*(-1 + y)^2) - 
   (68*y*G[1, 1, r2, 0, 0, r1, y])/(3*(-1 + y)^2) - 
   (68*y*G[1, 1, r2, 0, 0, r2, y])/(3*(-1 + y)^2) + 
   (248*y*G[1, 1, r2, 0, 1, 0, y])/(3*(-1 + y)^2) - 
   (248*y*G[1, 1, r2, 0, 1, r1, y])/(3*(-1 + y)^2) - 
   (248*y*G[1, 1, r2, 0, 1, r2, y])/(3*(-1 + y)^2) - 
   (64*y*G[1, 1, r2, 0, r1, 0, y])/(-1 + y)^2 + 
   (64*y*G[1, 1, r2, 0, r1, r1, y])/(-1 + y)^2 + 
   (64*y*G[1, 1, r2, 0, r1, r2, y])/(-1 + y)^2 - 
   (64*y*G[1, 1, r2, 0, r2, 0, y])/(-1 + y)^2 + 
   (64*y*G[1, 1, r2, 0, r2, r1, y])/(-1 + y)^2 + 
   (64*y*G[1, 1, r2, 0, r2, r2, y])/(-1 + y)^2 + 
   (88*y*G[1, 1, r2, 1, 0, 0, y])/(-1 + y)^2 - 
   (88*y*G[1, 1, r2, 1, 0, r1, y])/(-1 + y)^2 - 
   (88*y*G[1, 1, r2, 1, 0, r2, y])/(-1 + y)^2 + 
   (160*y*G[1, 1, r2, 1, 1, 0, y])/(3*(-1 + y)^2) - 
   (160*y*G[1, 1, r2, 1, 1, r1, y])/(3*(-1 + y)^2) - 
   (160*y*G[1, 1, r2, 1, 1, r2, y])/(3*(-1 + y)^2) - 
   (344*y*G[1, 1, r2, 1, r1, 0, y])/(3*(-1 + y)^2) + 
   (344*y*G[1, 1, r2, 1, r1, r1, y])/(3*(-1 + y)^2) + 
   (344*y*G[1, 1, r2, 1, r1, r2, y])/(3*(-1 + y)^2) - 
   (344*y*G[1, 1, r2, 1, r2, 0, y])/(3*(-1 + y)^2) + 
   (344*y*G[1, 1, r2, 1, r2, r1, y])/(3*(-1 + y)^2) + 
   (344*y*G[1, 1, r2, 1, r2, r2, y])/(3*(-1 + y)^2) - 
   (200*y*G[1, 1, r2, r1, 0, 0, y])/(3*(-1 + y)^2) + 
   (200*y*G[1, 1, r2, r1, 0, r1, y])/(3*(-1 + y)^2) + 
   (200*y*G[1, 1, r2, r1, 0, r2, y])/(3*(-1 + y)^2) - 
   (328*y*G[1, 1, r2, r1, 1, 0, y])/(3*(-1 + y)^2) + 
   (328*y*G[1, 1, r2, r1, 1, r1, y])/(3*(-1 + y)^2) + 
   (328*y*G[1, 1, r2, r1, 1, r2, y])/(3*(-1 + y)^2) + 
   (364*y*G[1, 1, r2, r1, r1, 0, y])/(3*(-1 + y)^2) - 
   (364*y*G[1, 1, r2, r1, r1, r1, y])/(3*(-1 + y)^2) - 
   (364*y*G[1, 1, r2, r1, r1, r2, y])/(3*(-1 + y)^2) + 
   (364*y*G[1, 1, r2, r1, r2, 0, y])/(3*(-1 + y)^2) - 
   (364*y*G[1, 1, r2, r1, r2, r1, y])/(3*(-1 + y)^2) - 
   (364*y*G[1, 1, r2, r1, r2, r2, y])/(3*(-1 + y)^2) - 
   (200*y*G[1, 1, r2, r2, 0, 0, y])/(3*(-1 + y)^2) + 
   (200*y*G[1, 1, r2, r2, 0, r1, y])/(3*(-1 + y)^2) + 
   (200*y*G[1, 1, r2, r2, 0, r2, y])/(3*(-1 + y)^2) - 
   (328*y*G[1, 1, r2, r2, 1, 0, y])/(3*(-1 + y)^2) + 
   (328*y*G[1, 1, r2, r2, 1, r1, y])/(3*(-1 + y)^2) + 
   (328*y*G[1, 1, r2, r2, 1, r2, y])/(3*(-1 + y)^2) + 
   (364*y*G[1, 1, r2, r2, r1, 0, y])/(3*(-1 + y)^2) - 
   (364*y*G[1, 1, r2, r2, r1, r1, y])/(3*(-1 + y)^2) - 
   (364*y*G[1, 1, r2, r2, r1, r2, y])/(3*(-1 + y)^2) + 
   (364*y*G[1, 1, r2, r2, r2, 0, y])/(3*(-1 + y)^2) - 
   (364*y*G[1, 1, r2, r2, r2, r1, y])/(3*(-1 + y)^2) - 
   (364*y*G[1, 1, r2, r2, r2, r2, y])/(3*(-1 + y)^2) + 
   (212*y*G[1, r1, 0, 0, 0, 0, y])/(3*(-1 + y)^2) - 
   (212*y*G[1, r1, 0, 0, 0, r1, y])/(3*(-1 + y)^2) - 
   (212*y*G[1, r1, 0, 0, 0, r2, y])/(3*(-1 + y)^2) + 
   (856*y*G[1, r1, 0, 0, 1, 0, y])/(3*(-1 + y)^2) - 
   (856*y*G[1, r1, 0, 0, 1, r1, y])/(3*(-1 + y)^2) - 
   (856*y*G[1, r1, 0, 0, 1, r2, y])/(3*(-1 + y)^2) - 
   (640*y*G[1, r1, 0, 0, r1, 0, y])/(3*(-1 + y)^2) + 
   (640*y*G[1, r1, 0, 0, r1, r1, y])/(3*(-1 + y)^2) + 
   (640*y*G[1, r1, 0, 0, r1, r2, y])/(3*(-1 + y)^2) - 
   (640*y*G[1, r1, 0, 0, r2, 0, y])/(3*(-1 + y)^2) + 
   (640*y*G[1, r1, 0, 0, r2, r1, y])/(3*(-1 + y)^2) + 
   (640*y*G[1, r1, 0, 0, r2, r2, y])/(3*(-1 + y)^2) + 
   (440*y*G[1, r1, 0, 1, 0, 0, y])/(-1 + y)^2 - 
   (440*y*G[1, r1, 0, 1, 0, r1, y])/(-1 + y)^2 - 
   (440*y*G[1, r1, 0, 1, 0, r2, y])/(-1 + y)^2 + 
   (848*y*G[1, r1, 0, 1, 1, 0, y])/(3*(-1 + y)^2) - 
   (848*y*G[1, r1, 0, 1, 1, r1, y])/(3*(-1 + y)^2) - 
   (848*y*G[1, r1, 0, 1, 1, r2, y])/(3*(-1 + y)^2) - 
   (1744*y*G[1, r1, 0, 1, r1, 0, y])/(3*(-1 + y)^2) + 
   (1744*y*G[1, r1, 0, 1, r1, r1, y])/(3*(-1 + y)^2) + 
   (1744*y*G[1, r1, 0, 1, r1, r2, y])/(3*(-1 + y)^2) - 
   (1744*y*G[1, r1, 0, 1, r2, 0, y])/(3*(-1 + y)^2) + 
   (1744*y*G[1, r1, 0, 1, r2, r1, y])/(3*(-1 + y)^2) + 
   (1744*y*G[1, r1, 0, 1, r2, r2, y])/(3*(-1 + y)^2) - 
   (872*y*G[1, r1, 0, r1, 0, 0, y])/(3*(-1 + y)^2) + 
   (872*y*G[1, r1, 0, r1, 0, r1, y])/(3*(-1 + y)^2) + 
   (872*y*G[1, r1, 0, r1, 0, r2, y])/(3*(-1 + y)^2) - 
   (1280*y*G[1, r1, 0, r1, 1, 0, y])/(3*(-1 + y)^2) + 
   (1280*y*G[1, r1, 0, r1, 1, r1, y])/(3*(-1 + y)^2) + 
   (1280*y*G[1, r1, 0, r1, 1, r2, y])/(3*(-1 + y)^2) + 
   (504*y*G[1, r1, 0, r1, r1, 0, y])/(-1 + y)^2 - 
   (504*y*G[1, r1, 0, r1, r1, r1, y])/(-1 + y)^2 - 
   (504*y*G[1, r1, 0, r1, r1, r2, y])/(-1 + y)^2 + 
   (504*y*G[1, r1, 0, r1, r2, 0, y])/(-1 + y)^2 - 
   (504*y*G[1, r1, 0, r1, r2, r1, y])/(-1 + y)^2 - 
   (504*y*G[1, r1, 0, r1, r2, r2, y])/(-1 + y)^2 - 
   (872*y*G[1, r1, 0, r2, 0, 0, y])/(3*(-1 + y)^2) + 
   (872*y*G[1, r1, 0, r2, 0, r1, y])/(3*(-1 + y)^2) + 
   (872*y*G[1, r1, 0, r2, 0, r2, y])/(3*(-1 + y)^2) - 
   (1280*y*G[1, r1, 0, r2, 1, 0, y])/(3*(-1 + y)^2) + 
   (1280*y*G[1, r1, 0, r2, 1, r1, y])/(3*(-1 + y)^2) + 
   (1280*y*G[1, r1, 0, r2, 1, r2, y])/(3*(-1 + y)^2) + 
   (504*y*G[1, r1, 0, r2, r1, 0, y])/(-1 + y)^2 - 
   (504*y*G[1, r1, 0, r2, r1, r1, y])/(-1 + y)^2 - 
   (504*y*G[1, r1, 0, r2, r1, r2, y])/(-1 + y)^2 + 
   (504*y*G[1, r1, 0, r2, r2, 0, y])/(-1 + y)^2 - 
   (504*y*G[1, r1, 0, r2, r2, r1, y])/(-1 + y)^2 - 
   (504*y*G[1, r1, 0, r2, r2, r2, y])/(-1 + y)^2 + 
   (328*y*G[1, r1, 1, 0, 0, 0, y])/(-1 + y)^2 - 
   (328*y*G[1, r1, 1, 0, 0, r1, y])/(-1 + y)^2 - 
   (328*y*G[1, r1, 1, 0, 0, r2, y])/(-1 + y)^2 + 
   (560*y*G[1, r1, 1, 0, 1, 0, y])/(-1 + y)^2 - 
   (560*y*G[1, r1, 1, 0, 1, r1, y])/(-1 + y)^2 - 
   (560*y*G[1, r1, 1, 0, 1, r2, y])/(-1 + y)^2 - 
   (608*y*G[1, r1, 1, 0, r1, 0, y])/(-1 + y)^2 + 
   (608*y*G[1, r1, 1, 0, r1, r1, y])/(-1 + y)^2 + 
   (608*y*G[1, r1, 1, 0, r1, r2, y])/(-1 + y)^2 - 
   (608*y*G[1, r1, 1, 0, r2, 0, y])/(-1 + y)^2 + 
   (608*y*G[1, r1, 1, 0, r2, r1, y])/(-1 + y)^2 + 
   (608*y*G[1, r1, 1, 0, r2, r2, y])/(-1 + y)^2 + 
   (944*y*G[1, r1, 1, 1, 0, 0, y])/(3*(-1 + y)^2) - 
   (944*y*G[1, r1, 1, 1, 0, r1, y])/(3*(-1 + y)^2) - 
   (944*y*G[1, r1, 1, 1, 0, r2, y])/(3*(-1 + y)^2) + 
   (64*y*G[1, r1, 1, 1, 1, 0, y])/(-1 + y)^2 - 
   (64*y*G[1, r1, 1, 1, 1, r1, y])/(-1 + y)^2 - 
   (64*y*G[1, r1, 1, 1, 1, r2, y])/(-1 + y)^2 - 
   (1040*y*G[1, r1, 1, 1, r1, 0, y])/(3*(-1 + y)^2) + 
   (1040*y*G[1, r1, 1, 1, r1, r1, y])/(3*(-1 + y)^2) + 
   (1040*y*G[1, r1, 1, 1, r1, r2, y])/(3*(-1 + y)^2) - 
   (1040*y*G[1, r1, 1, 1, r2, 0, y])/(3*(-1 + y)^2) + 
   (1040*y*G[1, r1, 1, 1, r2, r1, y])/(3*(-1 + y)^2) + 
   (1040*y*G[1, r1, 1, 1, r2, r2, y])/(3*(-1 + y)^2) - 
   (1456*y*G[1, r1, 1, r1, 0, 0, y])/(3*(-1 + y)^2) + 
   (1456*y*G[1, r1, 1, r1, 0, r1, y])/(3*(-1 + y)^2) + 
   (1456*y*G[1, r1, 1, r1, 0, r2, y])/(3*(-1 + y)^2) - 
   (592*y*G[1, r1, 1, r1, 1, 0, y])/(-1 + y)^2 + 
   (592*y*G[1, r1, 1, r1, 1, r1, y])/(-1 + y)^2 + 
   (592*y*G[1, r1, 1, r1, 1, r2, y])/(-1 + y)^2 + 
   (2344*y*G[1, r1, 1, r1, r1, 0, y])/(3*(-1 + y)^2) - 
   (2344*y*G[1, r1, 1, r1, r1, r1, y])/(3*(-1 + y)^2) - 
   (2344*y*G[1, r1, 1, r1, r1, r2, y])/(3*(-1 + y)^2) + 
   (2344*y*G[1, r1, 1, r1, r2, 0, y])/(3*(-1 + y)^2) - 
   (2344*y*G[1, r1, 1, r1, r2, r1, y])/(3*(-1 + y)^2) - 
   (2344*y*G[1, r1, 1, r1, r2, r2, y])/(3*(-1 + y)^2) - 
   (1456*y*G[1, r1, 1, r2, 0, 0, y])/(3*(-1 + y)^2) + 
   (1456*y*G[1, r1, 1, r2, 0, r1, y])/(3*(-1 + y)^2) + 
   (1456*y*G[1, r1, 1, r2, 0, r2, y])/(3*(-1 + y)^2) - 
   (592*y*G[1, r1, 1, r2, 1, 0, y])/(-1 + y)^2 + 
   (592*y*G[1, r1, 1, r2, 1, r1, y])/(-1 + y)^2 + 
   (592*y*G[1, r1, 1, r2, 1, r2, y])/(-1 + y)^2 + 
   (2344*y*G[1, r1, 1, r2, r1, 0, y])/(3*(-1 + y)^2) - 
   (2344*y*G[1, r1, 1, r2, r1, r1, y])/(3*(-1 + y)^2) - 
   (2344*y*G[1, r1, 1, r2, r1, r2, y])/(3*(-1 + y)^2) + 
   (2344*y*G[1, r1, 1, r2, r2, 0, y])/(3*(-1 + y)^2) - 
   (2344*y*G[1, r1, 1, r2, r2, r1, y])/(3*(-1 + y)^2) - 
   (2344*y*G[1, r1, 1, r2, r2, r2, y])/(3*(-1 + y)^2) - 
   (704*y*G[1, r1, r1, 0, 0, 0, y])/(3*(-1 + y)^2) + 
   (704*y*G[1, r1, r1, 0, 0, r1, y])/(3*(-1 + y)^2) + 
   (704*y*G[1, r1, r1, 0, 0, r2, y])/(3*(-1 + y)^2) - 
   (1696*y*G[1, r1, r1, 0, 1, 0, y])/(3*(-1 + y)^2) + 
   (1696*y*G[1, r1, r1, 0, 1, r1, y])/(3*(-1 + y)^2) + 
   (1696*y*G[1, r1, r1, 0, 1, r2, y])/(3*(-1 + y)^2) + 
   (1552*y*G[1, r1, r1, 0, r1, 0, y])/(3*(-1 + y)^2) - 
   (1552*y*G[1, r1, r1, 0, r1, r1, y])/(3*(-1 + y)^2) - 
   (1552*y*G[1, r1, r1, 0, r1, r2, y])/(3*(-1 + y)^2) + 
   (1552*y*G[1, r1, r1, 0, r2, 0, y])/(3*(-1 + y)^2) - 
   (1552*y*G[1, r1, r1, 0, r2, r1, y])/(3*(-1 + y)^2) - 
   (1552*y*G[1, r1, r1, 0, r2, r2, y])/(3*(-1 + y)^2) - 
   (1792*y*G[1, r1, r1, 1, 0, 0, y])/(3*(-1 + y)^2) + 
   (1792*y*G[1, r1, r1, 1, 0, r1, y])/(3*(-1 + y)^2) + 
   (1792*y*G[1, r1, r1, 1, 0, r2, y])/(3*(-1 + y)^2) - 
   (944*y*G[1, r1, r1, 1, 1, 0, y])/(3*(-1 + y)^2) + 
   (944*y*G[1, r1, r1, 1, 1, r1, y])/(3*(-1 + y)^2) + 
   (944*y*G[1, r1, r1, 1, 1, r2, y])/(3*(-1 + y)^2) + 
   (2264*y*G[1, r1, r1, 1, r1, 0, y])/(3*(-1 + y)^2) - 
   (2264*y*G[1, r1, r1, 1, r1, r1, y])/(3*(-1 + y)^2) - 
   (2264*y*G[1, r1, r1, 1, r1, r2, y])/(3*(-1 + y)^2) + 
   (2264*y*G[1, r1, r1, 1, r2, 0, y])/(3*(-1 + y)^2) - 
   (2264*y*G[1, r1, r1, 1, r2, r1, y])/(3*(-1 + y)^2) - 
   (2264*y*G[1, r1, r1, 1, r2, r2, y])/(3*(-1 + y)^2) + 
   (1600*y*G[1, r1, r1, r1, 0, 0, y])/(3*(-1 + y)^2) - 
   (1600*y*G[1, r1, r1, r1, 0, r1, y])/(3*(-1 + y)^2) - 
   (1600*y*G[1, r1, r1, r1, 0, r2, y])/(3*(-1 + y)^2) + 
   (2168*y*G[1, r1, r1, r1, 1, 0, y])/(3*(-1 + y)^2) - 
   (2168*y*G[1, r1, r1, r1, 1, r1, y])/(3*(-1 + y)^2) - 
   (2168*y*G[1, r1, r1, r1, 1, r2, y])/(3*(-1 + y)^2) - 
   (2684*y*G[1, r1, r1, r1, r1, 0, y])/(3*(-1 + y)^2) + 
   (2684*y*G[1, r1, r1, r1, r1, r1, y])/(3*(-1 + y)^2) + 
   (2684*y*G[1, r1, r1, r1, r1, r2, y])/(3*(-1 + y)^2) - 
   (2684*y*G[1, r1, r1, r1, r2, 0, y])/(3*(-1 + y)^2) + 
   (2684*y*G[1, r1, r1, r1, r2, r1, y])/(3*(-1 + y)^2) + 
   (2684*y*G[1, r1, r1, r1, r2, r2, y])/(3*(-1 + y)^2) + 
   (1600*y*G[1, r1, r1, r2, 0, 0, y])/(3*(-1 + y)^2) - 
   (1600*y*G[1, r1, r1, r2, 0, r1, y])/(3*(-1 + y)^2) - 
   (1600*y*G[1, r1, r1, r2, 0, r2, y])/(3*(-1 + y)^2) + 
   (2168*y*G[1, r1, r1, r2, 1, 0, y])/(3*(-1 + y)^2) - 
   (2168*y*G[1, r1, r1, r2, 1, r1, y])/(3*(-1 + y)^2) - 
   (2168*y*G[1, r1, r1, r2, 1, r2, y])/(3*(-1 + y)^2) - 
   (2684*y*G[1, r1, r1, r2, r1, 0, y])/(3*(-1 + y)^2) + 
   (2684*y*G[1, r1, r1, r2, r1, r1, y])/(3*(-1 + y)^2) + 
   (2684*y*G[1, r1, r1, r2, r1, r2, y])/(3*(-1 + y)^2) - 
   (2684*y*G[1, r1, r1, r2, r2, 0, y])/(3*(-1 + y)^2) + 
   (2684*y*G[1, r1, r1, r2, r2, r1, y])/(3*(-1 + y)^2) + 
   (2684*y*G[1, r1, r1, r2, r2, r2, y])/(3*(-1 + y)^2) - 
   (704*y*G[1, r1, r2, 0, 0, 0, y])/(3*(-1 + y)^2) + 
   (704*y*G[1, r1, r2, 0, 0, r1, y])/(3*(-1 + y)^2) + 
   (704*y*G[1, r1, r2, 0, 0, r2, y])/(3*(-1 + y)^2) - 
   (1696*y*G[1, r1, r2, 0, 1, 0, y])/(3*(-1 + y)^2) + 
   (1696*y*G[1, r1, r2, 0, 1, r1, y])/(3*(-1 + y)^2) + 
   (1696*y*G[1, r1, r2, 0, 1, r2, y])/(3*(-1 + y)^2) + 
   (1552*y*G[1, r1, r2, 0, r1, 0, y])/(3*(-1 + y)^2) - 
   (1552*y*G[1, r1, r2, 0, r1, r1, y])/(3*(-1 + y)^2) - 
   (1552*y*G[1, r1, r2, 0, r1, r2, y])/(3*(-1 + y)^2) + 
   (1552*y*G[1, r1, r2, 0, r2, 0, y])/(3*(-1 + y)^2) - 
   (1552*y*G[1, r1, r2, 0, r2, r1, y])/(3*(-1 + y)^2) - 
   (1552*y*G[1, r1, r2, 0, r2, r2, y])/(3*(-1 + y)^2) - 
   (1792*y*G[1, r1, r2, 1, 0, 0, y])/(3*(-1 + y)^2) + 
   (1792*y*G[1, r1, r2, 1, 0, r1, y])/(3*(-1 + y)^2) + 
   (1792*y*G[1, r1, r2, 1, 0, r2, y])/(3*(-1 + y)^2) - 
   (944*y*G[1, r1, r2, 1, 1, 0, y])/(3*(-1 + y)^2) + 
   (944*y*G[1, r1, r2, 1, 1, r1, y])/(3*(-1 + y)^2) + 
   (944*y*G[1, r1, r2, 1, 1, r2, y])/(3*(-1 + y)^2) + 
   (2264*y*G[1, r1, r2, 1, r1, 0, y])/(3*(-1 + y)^2) - 
   (2264*y*G[1, r1, r2, 1, r1, r1, y])/(3*(-1 + y)^2) - 
   (2264*y*G[1, r1, r2, 1, r1, r2, y])/(3*(-1 + y)^2) + 
   (2264*y*G[1, r1, r2, 1, r2, 0, y])/(3*(-1 + y)^2) - 
   (2264*y*G[1, r1, r2, 1, r2, r1, y])/(3*(-1 + y)^2) - 
   (2264*y*G[1, r1, r2, 1, r2, r2, y])/(3*(-1 + y)^2) + 
   (1600*y*G[1, r1, r2, r1, 0, 0, y])/(3*(-1 + y)^2) - 
   (1600*y*G[1, r1, r2, r1, 0, r1, y])/(3*(-1 + y)^2) - 
   (1600*y*G[1, r1, r2, r1, 0, r2, y])/(3*(-1 + y)^2) + 
   (2168*y*G[1, r1, r2, r1, 1, 0, y])/(3*(-1 + y)^2) - 
   (2168*y*G[1, r1, r2, r1, 1, r1, y])/(3*(-1 + y)^2) - 
   (2168*y*G[1, r1, r2, r1, 1, r2, y])/(3*(-1 + y)^2) - 
   (2684*y*G[1, r1, r2, r1, r1, 0, y])/(3*(-1 + y)^2) + 
   (2684*y*G[1, r1, r2, r1, r1, r1, y])/(3*(-1 + y)^2) + 
   (2684*y*G[1, r1, r2, r1, r1, r2, y])/(3*(-1 + y)^2) - 
   (2684*y*G[1, r1, r2, r1, r2, 0, y])/(3*(-1 + y)^2) + 
   (2684*y*G[1, r1, r2, r1, r2, r1, y])/(3*(-1 + y)^2) + 
   (2684*y*G[1, r1, r2, r1, r2, r2, y])/(3*(-1 + y)^2) + 
   (1600*y*G[1, r1, r2, r2, 0, 0, y])/(3*(-1 + y)^2) - 
   (1600*y*G[1, r1, r2, r2, 0, r1, y])/(3*(-1 + y)^2) - 
   (1600*y*G[1, r1, r2, r2, 0, r2, y])/(3*(-1 + y)^2) + 
   (2168*y*G[1, r1, r2, r2, 1, 0, y])/(3*(-1 + y)^2) - 
   (2168*y*G[1, r1, r2, r2, 1, r1, y])/(3*(-1 + y)^2) - 
   (2168*y*G[1, r1, r2, r2, 1, r2, y])/(3*(-1 + y)^2) - 
   (2684*y*G[1, r1, r2, r2, r1, 0, y])/(3*(-1 + y)^2) + 
   (2684*y*G[1, r1, r2, r2, r1, r1, y])/(3*(-1 + y)^2) + 
   (2684*y*G[1, r1, r2, r2, r1, r2, y])/(3*(-1 + y)^2) - 
   (2684*y*G[1, r1, r2, r2, r2, 0, y])/(3*(-1 + y)^2) + 
   (2684*y*G[1, r1, r2, r2, r2, r1, y])/(3*(-1 + y)^2) + 
   (2684*y*G[1, r1, r2, r2, r2, r2, y])/(3*(-1 + y)^2) + 
   (212*y*G[1, r2, 0, 0, 0, 0, y])/(3*(-1 + y)^2) - 
   (212*y*G[1, r2, 0, 0, 0, r1, y])/(3*(-1 + y)^2) - 
   (212*y*G[1, r2, 0, 0, 0, r2, y])/(3*(-1 + y)^2) + 
   (856*y*G[1, r2, 0, 0, 1, 0, y])/(3*(-1 + y)^2) - 
   (856*y*G[1, r2, 0, 0, 1, r1, y])/(3*(-1 + y)^2) - 
   (856*y*G[1, r2, 0, 0, 1, r2, y])/(3*(-1 + y)^2) - 
   (640*y*G[1, r2, 0, 0, r1, 0, y])/(3*(-1 + y)^2) + 
   (640*y*G[1, r2, 0, 0, r1, r1, y])/(3*(-1 + y)^2) + 
   (640*y*G[1, r2, 0, 0, r1, r2, y])/(3*(-1 + y)^2) - 
   (640*y*G[1, r2, 0, 0, r2, 0, y])/(3*(-1 + y)^2) + 
   (640*y*G[1, r2, 0, 0, r2, r1, y])/(3*(-1 + y)^2) + 
   (640*y*G[1, r2, 0, 0, r2, r2, y])/(3*(-1 + y)^2) + 
   (440*y*G[1, r2, 0, 1, 0, 0, y])/(-1 + y)^2 - 
   (440*y*G[1, r2, 0, 1, 0, r1, y])/(-1 + y)^2 - 
   (440*y*G[1, r2, 0, 1, 0, r2, y])/(-1 + y)^2 + 
   (848*y*G[1, r2, 0, 1, 1, 0, y])/(3*(-1 + y)^2) - 
   (848*y*G[1, r2, 0, 1, 1, r1, y])/(3*(-1 + y)^2) - 
   (848*y*G[1, r2, 0, 1, 1, r2, y])/(3*(-1 + y)^2) - 
   (1744*y*G[1, r2, 0, 1, r1, 0, y])/(3*(-1 + y)^2) + 
   (1744*y*G[1, r2, 0, 1, r1, r1, y])/(3*(-1 + y)^2) + 
   (1744*y*G[1, r2, 0, 1, r1, r2, y])/(3*(-1 + y)^2) - 
   (1744*y*G[1, r2, 0, 1, r2, 0, y])/(3*(-1 + y)^2) + 
   (1744*y*G[1, r2, 0, 1, r2, r1, y])/(3*(-1 + y)^2) + 
   (1744*y*G[1, r2, 0, 1, r2, r2, y])/(3*(-1 + y)^2) - 
   (872*y*G[1, r2, 0, r1, 0, 0, y])/(3*(-1 + y)^2) + 
   (872*y*G[1, r2, 0, r1, 0, r1, y])/(3*(-1 + y)^2) + 
   (872*y*G[1, r2, 0, r1, 0, r2, y])/(3*(-1 + y)^2) - 
   (1280*y*G[1, r2, 0, r1, 1, 0, y])/(3*(-1 + y)^2) + 
   (1280*y*G[1, r2, 0, r1, 1, r1, y])/(3*(-1 + y)^2) + 
   (1280*y*G[1, r2, 0, r1, 1, r2, y])/(3*(-1 + y)^2) + 
   (504*y*G[1, r2, 0, r1, r1, 0, y])/(-1 + y)^2 - 
   (504*y*G[1, r2, 0, r1, r1, r1, y])/(-1 + y)^2 - 
   (504*y*G[1, r2, 0, r1, r1, r2, y])/(-1 + y)^2 + 
   (504*y*G[1, r2, 0, r1, r2, 0, y])/(-1 + y)^2 - 
   (504*y*G[1, r2, 0, r1, r2, r1, y])/(-1 + y)^2 - 
   (504*y*G[1, r2, 0, r1, r2, r2, y])/(-1 + y)^2 - 
   (872*y*G[1, r2, 0, r2, 0, 0, y])/(3*(-1 + y)^2) + 
   (872*y*G[1, r2, 0, r2, 0, r1, y])/(3*(-1 + y)^2) + 
   (872*y*G[1, r2, 0, r2, 0, r2, y])/(3*(-1 + y)^2) - 
   (1280*y*G[1, r2, 0, r2, 1, 0, y])/(3*(-1 + y)^2) + 
   (1280*y*G[1, r2, 0, r2, 1, r1, y])/(3*(-1 + y)^2) + 
   (1280*y*G[1, r2, 0, r2, 1, r2, y])/(3*(-1 + y)^2) + 
   (504*y*G[1, r2, 0, r2, r1, 0, y])/(-1 + y)^2 - 
   (504*y*G[1, r2, 0, r2, r1, r1, y])/(-1 + y)^2 - 
   (504*y*G[1, r2, 0, r2, r1, r2, y])/(-1 + y)^2 + 
   (504*y*G[1, r2, 0, r2, r2, 0, y])/(-1 + y)^2 - 
   (504*y*G[1, r2, 0, r2, r2, r1, y])/(-1 + y)^2 - 
   (504*y*G[1, r2, 0, r2, r2, r2, y])/(-1 + y)^2 + 
   (328*y*G[1, r2, 1, 0, 0, 0, y])/(-1 + y)^2 - 
   (328*y*G[1, r2, 1, 0, 0, r1, y])/(-1 + y)^2 - 
   (328*y*G[1, r2, 1, 0, 0, r2, y])/(-1 + y)^2 + 
   (560*y*G[1, r2, 1, 0, 1, 0, y])/(-1 + y)^2 - 
   (560*y*G[1, r2, 1, 0, 1, r1, y])/(-1 + y)^2 - 
   (560*y*G[1, r2, 1, 0, 1, r2, y])/(-1 + y)^2 - 
   (608*y*G[1, r2, 1, 0, r1, 0, y])/(-1 + y)^2 + 
   (608*y*G[1, r2, 1, 0, r1, r1, y])/(-1 + y)^2 + 
   (608*y*G[1, r2, 1, 0, r1, r2, y])/(-1 + y)^2 - 
   (608*y*G[1, r2, 1, 0, r2, 0, y])/(-1 + y)^2 + 
   (608*y*G[1, r2, 1, 0, r2, r1, y])/(-1 + y)^2 + 
   (608*y*G[1, r2, 1, 0, r2, r2, y])/(-1 + y)^2 + 
   (944*y*G[1, r2, 1, 1, 0, 0, y])/(3*(-1 + y)^2) - 
   (944*y*G[1, r2, 1, 1, 0, r1, y])/(3*(-1 + y)^2) - 
   (944*y*G[1, r2, 1, 1, 0, r2, y])/(3*(-1 + y)^2) + 
   (64*y*G[1, r2, 1, 1, 1, 0, y])/(-1 + y)^2 - 
   (64*y*G[1, r2, 1, 1, 1, r1, y])/(-1 + y)^2 - 
   (64*y*G[1, r2, 1, 1, 1, r2, y])/(-1 + y)^2 - 
   (1040*y*G[1, r2, 1, 1, r1, 0, y])/(3*(-1 + y)^2) + 
   (1040*y*G[1, r2, 1, 1, r1, r1, y])/(3*(-1 + y)^2) + 
   (1040*y*G[1, r2, 1, 1, r1, r2, y])/(3*(-1 + y)^2) - 
   (1040*y*G[1, r2, 1, 1, r2, 0, y])/(3*(-1 + y)^2) + 
   (1040*y*G[1, r2, 1, 1, r2, r1, y])/(3*(-1 + y)^2) + 
   (1040*y*G[1, r2, 1, 1, r2, r2, y])/(3*(-1 + y)^2) - 
   (1456*y*G[1, r2, 1, r1, 0, 0, y])/(3*(-1 + y)^2) + 
   (1456*y*G[1, r2, 1, r1, 0, r1, y])/(3*(-1 + y)^2) + 
   (1456*y*G[1, r2, 1, r1, 0, r2, y])/(3*(-1 + y)^2) - 
   (592*y*G[1, r2, 1, r1, 1, 0, y])/(-1 + y)^2 + 
   (592*y*G[1, r2, 1, r1, 1, r1, y])/(-1 + y)^2 + 
   (592*y*G[1, r2, 1, r1, 1, r2, y])/(-1 + y)^2 + 
   (2344*y*G[1, r2, 1, r1, r1, 0, y])/(3*(-1 + y)^2) - 
   (2344*y*G[1, r2, 1, r1, r1, r1, y])/(3*(-1 + y)^2) - 
   (2344*y*G[1, r2, 1, r1, r1, r2, y])/(3*(-1 + y)^2) + 
   (2344*y*G[1, r2, 1, r1, r2, 0, y])/(3*(-1 + y)^2) - 
   (2344*y*G[1, r2, 1, r1, r2, r1, y])/(3*(-1 + y)^2) - 
   (2344*y*G[1, r2, 1, r1, r2, r2, y])/(3*(-1 + y)^2) - 
   (1456*y*G[1, r2, 1, r2, 0, 0, y])/(3*(-1 + y)^2) + 
   (1456*y*G[1, r2, 1, r2, 0, r1, y])/(3*(-1 + y)^2) + 
   (1456*y*G[1, r2, 1, r2, 0, r2, y])/(3*(-1 + y)^2) - 
   (592*y*G[1, r2, 1, r2, 1, 0, y])/(-1 + y)^2 + 
   (592*y*G[1, r2, 1, r2, 1, r1, y])/(-1 + y)^2 + 
   (592*y*G[1, r2, 1, r2, 1, r2, y])/(-1 + y)^2 + 
   (2344*y*G[1, r2, 1, r2, r1, 0, y])/(3*(-1 + y)^2) - 
   (2344*y*G[1, r2, 1, r2, r1, r1, y])/(3*(-1 + y)^2) - 
   (2344*y*G[1, r2, 1, r2, r1, r2, y])/(3*(-1 + y)^2) + 
   (2344*y*G[1, r2, 1, r2, r2, 0, y])/(3*(-1 + y)^2) - 
   (2344*y*G[1, r2, 1, r2, r2, r1, y])/(3*(-1 + y)^2) - 
   (2344*y*G[1, r2, 1, r2, r2, r2, y])/(3*(-1 + y)^2) - 
   (704*y*G[1, r2, r1, 0, 0, 0, y])/(3*(-1 + y)^2) + 
   (704*y*G[1, r2, r1, 0, 0, r1, y])/(3*(-1 + y)^2) + 
   (704*y*G[1, r2, r1, 0, 0, r2, y])/(3*(-1 + y)^2) - 
   (1696*y*G[1, r2, r1, 0, 1, 0, y])/(3*(-1 + y)^2) + 
   (1696*y*G[1, r2, r1, 0, 1, r1, y])/(3*(-1 + y)^2) + 
   (1696*y*G[1, r2, r1, 0, 1, r2, y])/(3*(-1 + y)^2) + 
   (1552*y*G[1, r2, r1, 0, r1, 0, y])/(3*(-1 + y)^2) - 
   (1552*y*G[1, r2, r1, 0, r1, r1, y])/(3*(-1 + y)^2) - 
   (1552*y*G[1, r2, r1, 0, r1, r2, y])/(3*(-1 + y)^2) + 
   (1552*y*G[1, r2, r1, 0, r2, 0, y])/(3*(-1 + y)^2) - 
   (1552*y*G[1, r2, r1, 0, r2, r1, y])/(3*(-1 + y)^2) - 
   (1552*y*G[1, r2, r1, 0, r2, r2, y])/(3*(-1 + y)^2) - 
   (1792*y*G[1, r2, r1, 1, 0, 0, y])/(3*(-1 + y)^2) + 
   (1792*y*G[1, r2, r1, 1, 0, r1, y])/(3*(-1 + y)^2) + 
   (1792*y*G[1, r2, r1, 1, 0, r2, y])/(3*(-1 + y)^2) - 
   (944*y*G[1, r2, r1, 1, 1, 0, y])/(3*(-1 + y)^2) + 
   (944*y*G[1, r2, r1, 1, 1, r1, y])/(3*(-1 + y)^2) + 
   (944*y*G[1, r2, r1, 1, 1, r2, y])/(3*(-1 + y)^2) + 
   (2264*y*G[1, r2, r1, 1, r1, 0, y])/(3*(-1 + y)^2) - 
   (2264*y*G[1, r2, r1, 1, r1, r1, y])/(3*(-1 + y)^2) - 
   (2264*y*G[1, r2, r1, 1, r1, r2, y])/(3*(-1 + y)^2) + 
   (2264*y*G[1, r2, r1, 1, r2, 0, y])/(3*(-1 + y)^2) - 
   (2264*y*G[1, r2, r1, 1, r2, r1, y])/(3*(-1 + y)^2) - 
   (2264*y*G[1, r2, r1, 1, r2, r2, y])/(3*(-1 + y)^2) + 
   (1600*y*G[1, r2, r1, r1, 0, 0, y])/(3*(-1 + y)^2) - 
   (1600*y*G[1, r2, r1, r1, 0, r1, y])/(3*(-1 + y)^2) - 
   (1600*y*G[1, r2, r1, r1, 0, r2, y])/(3*(-1 + y)^2) + 
   (2168*y*G[1, r2, r1, r1, 1, 0, y])/(3*(-1 + y)^2) - 
   (2168*y*G[1, r2, r1, r1, 1, r1, y])/(3*(-1 + y)^2) - 
   (2168*y*G[1, r2, r1, r1, 1, r2, y])/(3*(-1 + y)^2) - 
   (2684*y*G[1, r2, r1, r1, r1, 0, y])/(3*(-1 + y)^2) + 
   (2684*y*G[1, r2, r1, r1, r1, r1, y])/(3*(-1 + y)^2) + 
   (2684*y*G[1, r2, r1, r1, r1, r2, y])/(3*(-1 + y)^2) - 
   (2684*y*G[1, r2, r1, r1, r2, 0, y])/(3*(-1 + y)^2) + 
   (2684*y*G[1, r2, r1, r1, r2, r1, y])/(3*(-1 + y)^2) + 
   (2684*y*G[1, r2, r1, r1, r2, r2, y])/(3*(-1 + y)^2) + 
   (1600*y*G[1, r2, r1, r2, 0, 0, y])/(3*(-1 + y)^2) - 
   (1600*y*G[1, r2, r1, r2, 0, r1, y])/(3*(-1 + y)^2) - 
   (1600*y*G[1, r2, r1, r2, 0, r2, y])/(3*(-1 + y)^2) + 
   (2168*y*G[1, r2, r1, r2, 1, 0, y])/(3*(-1 + y)^2) - 
   (2168*y*G[1, r2, r1, r2, 1, r1, y])/(3*(-1 + y)^2) - 
   (2168*y*G[1, r2, r1, r2, 1, r2, y])/(3*(-1 + y)^2) - 
   (2684*y*G[1, r2, r1, r2, r1, 0, y])/(3*(-1 + y)^2) + 
   (2684*y*G[1, r2, r1, r2, r1, r1, y])/(3*(-1 + y)^2) + 
   (2684*y*G[1, r2, r1, r2, r1, r2, y])/(3*(-1 + y)^2) - 
   (2684*y*G[1, r2, r1, r2, r2, 0, y])/(3*(-1 + y)^2) + 
   (2684*y*G[1, r2, r1, r2, r2, r1, y])/(3*(-1 + y)^2) + 
   (2684*y*G[1, r2, r1, r2, r2, r2, y])/(3*(-1 + y)^2) - 
   (704*y*G[1, r2, r2, 0, 0, 0, y])/(3*(-1 + y)^2) + 
   (704*y*G[1, r2, r2, 0, 0, r1, y])/(3*(-1 + y)^2) + 
   (704*y*G[1, r2, r2, 0, 0, r2, y])/(3*(-1 + y)^2) - 
   (1696*y*G[1, r2, r2, 0, 1, 0, y])/(3*(-1 + y)^2) + 
   (1696*y*G[1, r2, r2, 0, 1, r1, y])/(3*(-1 + y)^2) + 
   (1696*y*G[1, r2, r2, 0, 1, r2, y])/(3*(-1 + y)^2) + 
   (1552*y*G[1, r2, r2, 0, r1, 0, y])/(3*(-1 + y)^2) - 
   (1552*y*G[1, r2, r2, 0, r1, r1, y])/(3*(-1 + y)^2) - 
   (1552*y*G[1, r2, r2, 0, r1, r2, y])/(3*(-1 + y)^2) + 
   (1552*y*G[1, r2, r2, 0, r2, 0, y])/(3*(-1 + y)^2) - 
   (1552*y*G[1, r2, r2, 0, r2, r1, y])/(3*(-1 + y)^2) - 
   (1552*y*G[1, r2, r2, 0, r2, r2, y])/(3*(-1 + y)^2) - 
   (1792*y*G[1, r2, r2, 1, 0, 0, y])/(3*(-1 + y)^2) + 
   (1792*y*G[1, r2, r2, 1, 0, r1, y])/(3*(-1 + y)^2) + 
   (1792*y*G[1, r2, r2, 1, 0, r2, y])/(3*(-1 + y)^2) - 
   (944*y*G[1, r2, r2, 1, 1, 0, y])/(3*(-1 + y)^2) + 
   (944*y*G[1, r2, r2, 1, 1, r1, y])/(3*(-1 + y)^2) + 
   (944*y*G[1, r2, r2, 1, 1, r2, y])/(3*(-1 + y)^2) + 
   (2264*y*G[1, r2, r2, 1, r1, 0, y])/(3*(-1 + y)^2) - 
   (2264*y*G[1, r2, r2, 1, r1, r1, y])/(3*(-1 + y)^2) - 
   (2264*y*G[1, r2, r2, 1, r1, r2, y])/(3*(-1 + y)^2) + 
   (2264*y*G[1, r2, r2, 1, r2, 0, y])/(3*(-1 + y)^2) - 
   (2264*y*G[1, r2, r2, 1, r2, r1, y])/(3*(-1 + y)^2) - 
   (2264*y*G[1, r2, r2, 1, r2, r2, y])/(3*(-1 + y)^2) + 
   (1600*y*G[1, r2, r2, r1, 0, 0, y])/(3*(-1 + y)^2) - 
   (1600*y*G[1, r2, r2, r1, 0, r1, y])/(3*(-1 + y)^2) - 
   (1600*y*G[1, r2, r2, r1, 0, r2, y])/(3*(-1 + y)^2) + 
   (2168*y*G[1, r2, r2, r1, 1, 0, y])/(3*(-1 + y)^2) - 
   (2168*y*G[1, r2, r2, r1, 1, r1, y])/(3*(-1 + y)^2) - 
   (2168*y*G[1, r2, r2, r1, 1, r2, y])/(3*(-1 + y)^2) - 
   (2684*y*G[1, r2, r2, r1, r1, 0, y])/(3*(-1 + y)^2) + 
   (2684*y*G[1, r2, r2, r1, r1, r1, y])/(3*(-1 + y)^2) + 
   (2684*y*G[1, r2, r2, r1, r1, r2, y])/(3*(-1 + y)^2) - 
   (2684*y*G[1, r2, r2, r1, r2, 0, y])/(3*(-1 + y)^2) + 
   (2684*y*G[1, r2, r2, r1, r2, r1, y])/(3*(-1 + y)^2) + 
   (2684*y*G[1, r2, r2, r1, r2, r2, y])/(3*(-1 + y)^2) + 
   (1600*y*G[1, r2, r2, r2, 0, 0, y])/(3*(-1 + y)^2) - 
   (1600*y*G[1, r2, r2, r2, 0, r1, y])/(3*(-1 + y)^2) - 
   (1600*y*G[1, r2, r2, r2, 0, r2, y])/(3*(-1 + y)^2) + 
   (2168*y*G[1, r2, r2, r2, 1, 0, y])/(3*(-1 + y)^2) - 
   (2168*y*G[1, r2, r2, r2, 1, r1, y])/(3*(-1 + y)^2) - 
   (2168*y*G[1, r2, r2, r2, 1, r2, y])/(3*(-1 + y)^2) - 
   (2684*y*G[1, r2, r2, r2, r1, 0, y])/(3*(-1 + y)^2) + 
   (2684*y*G[1, r2, r2, r2, r1, r1, y])/(3*(-1 + y)^2) + 
   (2684*y*G[1, r2, r2, r2, r1, r2, y])/(3*(-1 + y)^2) - 
   (2684*y*G[1, r2, r2, r2, r2, 0, y])/(3*(-1 + y)^2) + 
   (2684*y*G[1, r2, r2, r2, r2, r1, y])/(3*(-1 + y)^2) + 
   (2684*y*G[1, r2, r2, r2, r2, r2, y])/(3*(-1 + y)^2) + 
   (y*G[1, r1, 0, y]*(-624 + 95*Pi^2 + y^2*(-624 + 95*Pi^2 - 3000*Zeta[3]) - 
      2*y*(-504 + 95*Pi^2 - 3000*Zeta[3]) - 3000*Zeta[3]))/(18*(-1 + y)^4) + 
   (y*G[1, r2, 0, y]*(-624 + 95*Pi^2 + y^2*(-624 + 95*Pi^2 - 3000*Zeta[3]) - 
      2*y*(-504 + 95*Pi^2 - 3000*Zeta[3]) - 3000*Zeta[3]))/(18*(-1 + y)^4) + 
   (8*y*G[1, r1, 1, y]*(7*Pi^2 - 471*Zeta[3]))/(9*(-1 + y)^2) + 
   (8*y*G[1, r2, 1, y]*(7*Pi^2 - 471*Zeta[3]))/(9*(-1 + y)^2) + 
   (y*G[1, 1, r1, y]*(-48 + 11*Pi^2 - 52*Zeta[3]))/(-1 + y)^2 + 
   (y*G[1, 1, r2, y]*(-48 + 11*Pi^2 - 52*Zeta[3]))/(-1 + y)^2 + 
   (y*G[1, r1, y]*(2880 - 780*Pi^2 - 161*Pi^4 + 
      2*y*(-2880 + 420*Pi^2 + 161*Pi^4 - 38340*Zeta[3]) - 
      y^2*(-2880 + 780*Pi^2 + 161*Pi^4 - 38340*Zeta[3]) + 38340*Zeta[3]))/
    (270*(-1 + y)^4) + (y*G[1, r2, y]*(2880 - 780*Pi^2 - 161*Pi^4 + 
      2*y*(-2880 + 420*Pi^2 + 161*Pi^4 - 38340*Zeta[3]) - 
      y^2*(-2880 + 780*Pi^2 + 161*Pi^4 - 38340*Zeta[3]) + 38340*Zeta[3]))/
    (270*(-1 + y)^4) + (4*y*G[0, r1, 1, y]*(45*Pi^2*y + 
      471*(-1 + y)*Zeta[3]))/(9*(-1 + y)^3) + 
   (4*y*G[0, r2, 1, y]*(45*Pi^2*y + 471*(-1 + y)*Zeta[3]))/(9*(-1 + y)^3) - 
   (4*y*G[r1, 1, y]*(5*Pi^2*(2 - 5*y + 2*y^2) - 471*(-1 + y)^2*Zeta[3]))/
    (9*(-1 + y)^4) - (4*y*G[r2, 1, y]*(5*Pi^2*(2 - 5*y + 2*y^2) - 
      471*(-1 + y)^2*Zeta[3]))/(9*(-1 + y)^4) + 
   (-(Pi^2*y) + 12*y*G[1, 0, y] - 12*y*G[1, r1, y] - 12*y*G[1, r2, y] - 
     6*y*G[r1, 0, y] + 6*y*G[r1, r1, y] + 6*y*G[r1, r2, y] - 
     6*y*G[r2, 0, y] + 6*y*G[r2, r1, y] + 6*y*G[r2, r2, y] + 
     6*y*G[0, 0, 0, y] - 6*y*G[0, 0, r1, y] - 6*y*G[0, 0, r2, y] - 
     6*y*G[0, r1, 0, y] + 6*y*G[0, r1, r1, y] + 6*y*G[0, r1, r2, y] - 
     6*y*G[0, r2, 0, y] + 6*y*G[0, r2, r1, y] + 6*y*G[0, r2, r2, y] - 
     12*y*G[1, 0, 0, y] + 12*y*G[1, 0, r1, y] + 12*y*G[1, 0, r2, y] + 
     12*y*G[1, r1, 0, y] - 12*y*G[1, r1, r1, y] - 12*y*G[1, r1, r2, y] + 
     12*y*G[1, r2, 0, y] - 12*y*G[1, r2, r1, y] - 12*y*G[1, r2, r2, y] - 
     6*y*Zeta[3])/(9*(-1 + y)^2*\[Epsilon]^3) + 
   (y*G[r1, y]*(161*Pi^4*(-1 + y)^2 + 360*Pi^2*(4 - 13*y + 4*y^2) - 
      14040*(2 - 5*y + 2*y^2)*Zeta[3]))/(540*(-1 + y)^4) + 
   (y*G[r2, y]*(161*Pi^4*(-1 + y)^2 + 360*Pi^2*(4 - 13*y + 4*y^2) - 
      14040*(2 - 5*y + 2*y^2)*Zeta[3]))/(540*(-1 + y)^4) + 
   (y*G[0, 1, r1, y]*(y*(168 - 55*Pi^2 - 156*Zeta[3]) + 78*Zeta[3] + 
      y^2*(-48 + 55*Pi^2 + 78*Zeta[3])))/(3*(-1 + y)^4) + 
   (y*G[0, 1, r2, y]*(y*(168 - 55*Pi^2 - 156*Zeta[3]) + 78*Zeta[3] + 
      y^2*(-48 + 55*Pi^2 + 78*Zeta[3])))/(3*(-1 + y)^4) + 
   (y*G[0, 0, r1, y]*(1044*Zeta[3] + 6*y^2*(-48 + 109*Pi^2 + 174*Zeta[3]) - 
      6*y*(-118 + 109*Pi^2 + 348*Zeta[3])))/(18*(-1 + y)^4) + 
   (y*G[0, 0, r2, y]*(1044*Zeta[3] + 6*y^2*(-48 + 109*Pi^2 + 174*Zeta[3]) - 
      6*y*(-118 + 109*Pi^2 + 348*Zeta[3])))/(18*(-1 + y)^4) + 
   (y*G[0, r1, 0, y]*(1500*Zeta[3] + 3*y^2*(-144 + 141*Pi^2 + 500*Zeta[3]) - 
      3*y*(-404 + 141*Pi^2 + 1000*Zeta[3])))/(18*(-1 + y)^4) + 
   (y*G[0, r2, 0, y]*(1500*Zeta[3] + 3*y^2*(-144 + 141*Pi^2 + 500*Zeta[3]) - 
      3*y*(-404 + 141*Pi^2 + 1000*Zeta[3])))/(18*(-1 + y)^4) + 
   (y*G[r1, 0, y]*(96 - 94*Pi^2 + 5*y*(-84 + 47*Pi^2 - 600*Zeta[3]) + 
      1500*Zeta[3] + y^2*(96 - 94*Pi^2 + 1500*Zeta[3])))/(18*(-1 + y)^4) + 
   (y*G[r2, 0, y]*(96 - 94*Pi^2 + 5*y*(-84 + 47*Pi^2 - 600*Zeta[3]) + 
      1500*Zeta[3] + y^2*(96 - 94*Pi^2 + 1500*Zeta[3])))/(18*(-1 + y)^4) + 
   (y*G[0, r1, r1, y]*(-3384*Zeta[3] - 9*y^2*(-48 + 67*Pi^2 + 376*Zeta[3]) + 
      3*y*(-404 + 201*Pi^2 + 2256*Zeta[3])))/(18*(-1 + y)^4) + 
   (y*G[0, r1, r2, y]*(-3384*Zeta[3] - 9*y^2*(-48 + 67*Pi^2 + 376*Zeta[3]) + 
      3*y*(-404 + 201*Pi^2 + 2256*Zeta[3])))/(18*(-1 + y)^4) + 
   (y*G[0, r2, r1, y]*(-3384*Zeta[3] - 9*y^2*(-48 + 67*Pi^2 + 376*Zeta[3]) + 
      3*y*(-404 + 201*Pi^2 + 2256*Zeta[3])))/(18*(-1 + y)^4) + 
   (y*G[0, r2, r2, y]*(-3384*Zeta[3] - 9*y^2*(-48 + 67*Pi^2 + 376*Zeta[3]) + 
      3*y*(-404 + 201*Pi^2 + 2256*Zeta[3])))/(18*(-1 + y)^4) + 
   (y*G[1, 0, r1, y]*(-96 + 80*Pi^2 - 2*y*(-36 + 26*Pi^2 - 3150*Zeta[3]) - 
      3150*Zeta[3] - y^2*(96 + 28*Pi^2 + 3150*Zeta[3])))/(9*(-1 + y)^4) + 
   (y*G[1, 0, r2, y]*(-96 + 80*Pi^2 - 2*y*(-36 + 26*Pi^2 - 3150*Zeta[3]) - 
      3150*Zeta[3] - y^2*(96 + 28*Pi^2 + 3150*Zeta[3])))/(9*(-1 + y)^4) + 
   (y*G[r1, r1, y]*(2*(-48 + 67*Pi^2 - 1692*Zeta[3]) + 
      2*y^2*(-48 + 67*Pi^2 - 1692*Zeta[3]) + 
      y*(420 - 335*Pi^2 + 6768*Zeta[3])))/(18*(-1 + y)^4) + 
   (y*G[r1, r2, y]*(2*(-48 + 67*Pi^2 - 1692*Zeta[3]) + 
      2*y^2*(-48 + 67*Pi^2 - 1692*Zeta[3]) + 
      y*(420 - 335*Pi^2 + 6768*Zeta[3])))/(18*(-1 + y)^4) + 
   (y*G[r2, r1, y]*(2*(-48 + 67*Pi^2 - 1692*Zeta[3]) + 
      2*y^2*(-48 + 67*Pi^2 - 1692*Zeta[3]) + 
      y*(420 - 335*Pi^2 + 6768*Zeta[3])))/(18*(-1 + y)^4) + 
   (y*G[r2, r2, y]*(2*(-48 + 67*Pi^2 - 1692*Zeta[3]) + 
      2*y^2*(-48 + 67*Pi^2 - 1692*Zeta[3]) + 
      y*(420 - 335*Pi^2 + 6768*Zeta[3])))/(18*(-1 + y)^4) + 
   (y*G[1, r1, r1, y]*(624 - 151*Pi^2 + 2*y*(-504 + 151*Pi^2 - 
        6768*Zeta[3]) + 6768*Zeta[3] + y^2*(624 - 151*Pi^2 + 6768*Zeta[3])))/
    (18*(-1 + y)^4) + (y*G[1, r1, r2, y]*(624 - 151*Pi^2 + 
      2*y*(-504 + 151*Pi^2 - 6768*Zeta[3]) + 6768*Zeta[3] + 
      y^2*(624 - 151*Pi^2 + 6768*Zeta[3])))/(18*(-1 + y)^4) + 
   (y*G[1, r2, r1, y]*(624 - 151*Pi^2 + 2*y*(-504 + 151*Pi^2 - 
        6768*Zeta[3]) + 6768*Zeta[3] + y^2*(624 - 151*Pi^2 + 6768*Zeta[3])))/
    (18*(-1 + y)^4) + (y*G[1, r2, r2, y]*(624 - 151*Pi^2 + 
      2*y*(-504 + 151*Pi^2 - 6768*Zeta[3]) + 6768*Zeta[3] + 
      y^2*(624 - 151*Pi^2 + 6768*Zeta[3])))/(18*(-1 + y)^4) + 
   (y*G[0, r1, y]*(161*Pi^4*(-1 + y)^2 - 30*Pi^2*(-307*y + 216*y^2) + 
      360*(y*(-19 - 351*Zeta[3]) + 351*y^2*Zeta[3])))/(540*(-1 + y)^4) + 
   (y*G[0, r2, y]*(161*Pi^4*(-1 + y)^2 - 30*Pi^2*(-307*y + 216*y^2) + 
      360*(y*(-19 - 351*Zeta[3]) + 351*y^2*Zeta[3])))/(540*(-1 + y)^4) + 
   ((2*Pi^2*y*G[r1, y])/(3*(-1 + y)^2) + (2*Pi^2*y*G[r2, y])/(3*(-1 + y)^2) + 
     (y*(-360*y + 360*Pi^2*(1 - 2*y + y^2))*G[0, r1, y])/(540*(-1 + y)^4) + 
     (y*(-360*y + 360*Pi^2*(1 - 2*y + y^2))*G[0, r2, y])/(540*(-1 + y)^4) - 
     (4*(-2 + Pi^2)*y*G[1, r1, y])/(3*(-1 + y)^2) - 
     (4*(-2 + Pi^2)*y*G[1, r2, y])/(3*(-1 + y)^2) + 
     (y*(24 - 60*y + 24*y^2)*G[r1, 0, y])/(18*(-1 + y)^4) + 
     (y*(-24 + 60*y - 24*y^2)*G[r1, r1, y])/(18*(-1 + y)^4) + 
     (y*(-24 + 60*y - 24*y^2)*G[r1, r2, y])/(18*(-1 + y)^4) + 
     (y*(24 - 60*y + 24*y^2)*G[r2, 0, y])/(18*(-1 + y)^4) + 
     (y*(-24 + 60*y - 24*y^2)*G[r2, r1, y])/(18*(-1 + y)^4) + 
     (y*(-24 + 60*y - 24*y^2)*G[r2, r2, y])/(18*(-1 + y)^4) - 
     (4*y^2*G[0, 0, r1, y])/(-1 + y)^3 - (4*y^2*G[0, 0, r2, y])/(-1 + y)^3 - 
     (4*y^2*G[0, 1, r1, y])/(-1 + y)^3 - (4*y^2*G[0, 1, r2, y])/(-1 + y)^3 - 
     (6*y^2*G[0, r1, 0, y])/(-1 + y)^3 + (6*y^2*G[0, r1, r1, y])/(-1 + y)^3 + 
     (6*y^2*G[0, r1, r2, y])/(-1 + y)^3 - (6*y^2*G[0, r2, 0, y])/(-1 + y)^3 + 
     (6*y^2*G[0, r2, r1, y])/(-1 + y)^3 + (6*y^2*G[0, r2, r2, y])/
      (-1 + y)^3 - (8*y*G[1, 0, r1, y])/(3*(-1 + y)^2) - 
     (8*y*G[1, 0, r2, y])/(3*(-1 + y)^2) - (12*y*G[1, 1, r1, y])/(-1 + y)^2 - 
     (12*y*G[1, 1, r2, y])/(-1 + y)^2 - (26*y*G[1, r1, 0, y])/
      (3*(-1 + y)^2) + (26*y*G[1, r1, r1, y])/(3*(-1 + y)^2) + 
     (26*y*G[1, r1, r2, y])/(3*(-1 + y)^2) - (26*y*G[1, r2, 0, y])/
      (3*(-1 + y)^2) + (26*y*G[1, r2, r1, y])/(3*(-1 + y)^2) + 
     (26*y*G[1, r2, r2, y])/(3*(-1 + y)^2) - (10*y*G[r1, 0, 0, y])/
      (3*(-1 + y)^2) + (10*y*G[r1, 0, r1, y])/(3*(-1 + y)^2) + 
     (10*y*G[r1, 0, r2, y])/(3*(-1 + y)^2) - (8*y*G[r1, 1, 0, y])/
      (-1 + y)^2 + (8*y*G[r1, 1, r1, y])/(-1 + y)^2 + 
     (8*y*G[r1, 1, r2, y])/(-1 + y)^2 + (22*y*G[r1, r1, 0, y])/
      (3*(-1 + y)^2) - (22*y*G[r1, r1, r1, y])/(3*(-1 + y)^2) - 
     (22*y*G[r1, r1, r2, y])/(3*(-1 + y)^2) + (22*y*G[r1, r2, 0, y])/
      (3*(-1 + y)^2) - (22*y*G[r1, r2, r1, y])/(3*(-1 + y)^2) - 
     (22*y*G[r1, r2, r2, y])/(3*(-1 + y)^2) - (10*y*G[r2, 0, 0, y])/
      (3*(-1 + y)^2) + (10*y*G[r2, 0, r1, y])/(3*(-1 + y)^2) + 
     (10*y*G[r2, 0, r2, y])/(3*(-1 + y)^2) - (8*y*G[r2, 1, 0, y])/
      (-1 + y)^2 + (8*y*G[r2, 1, r1, y])/(-1 + y)^2 + 
     (8*y*G[r2, 1, r2, y])/(-1 + y)^2 + (22*y*G[r2, r1, 0, y])/
      (3*(-1 + y)^2) - (22*y*G[r2, r1, r1, y])/(3*(-1 + y)^2) - 
     (22*y*G[r2, r1, r2, y])/(3*(-1 + y)^2) + (22*y*G[r2, r2, 0, y])/
      (3*(-1 + y)^2) - (22*y*G[r2, r2, r1, y])/(3*(-1 + y)^2) - 
     (22*y*G[r2, r2, r2, y])/(3*(-1 + y)^2) + (2*y*G[0, 0, 0, r1, y])/
      (-1 + y)^2 + (2*y*G[0, 0, 0, r2, y])/(-1 + y)^2 - 
     (6*y*G[0, 0, 1, r1, y])/(-1 + y)^2 - (6*y*G[0, 0, 1, r2, y])/
      (-1 + y)^2 - (4*y*G[0, 0, r1, 0, y])/(-1 + y)^2 + 
     (4*y*G[0, 0, r1, r1, y])/(-1 + y)^2 + (4*y*G[0, 0, r1, r2, y])/
      (-1 + y)^2 - (4*y*G[0, 0, r2, 0, y])/(-1 + y)^2 + 
     (4*y*G[0, 0, r2, r1, y])/(-1 + y)^2 + (4*y*G[0, 0, r2, r2, y])/
      (-1 + y)^2 - (2*y*G[0, 1, 0, r1, y])/(3*(-1 + y)^2) - 
     (2*y*G[0, 1, 0, r2, y])/(3*(-1 + y)^2) - (2*y*G[0, 1, r1, 0, y])/
      (3*(-1 + y)^2) + (2*y*G[0, 1, r1, r1, y])/(3*(-1 + y)^2) + 
     (2*y*G[0, 1, r1, r2, y])/(3*(-1 + y)^2) - (2*y*G[0, 1, r2, 0, y])/
      (3*(-1 + y)^2) + (2*y*G[0, 1, r2, r1, y])/(3*(-1 + y)^2) + 
     (2*y*G[0, 1, r2, r2, y])/(3*(-1 + y)^2) - (10*y*G[0, r1, 0, 0, y])/
      (3*(-1 + y)^2) + (10*y*G[0, r1, 0, r1, y])/(3*(-1 + y)^2) + 
     (10*y*G[0, r1, 0, r2, y])/(3*(-1 + y)^2) - (8*y*G[0, r1, 1, 0, y])/
      (-1 + y)^2 + (8*y*G[0, r1, 1, r1, y])/(-1 + y)^2 + 
     (8*y*G[0, r1, 1, r2, y])/(-1 + y)^2 + (22*y*G[0, r1, r1, 0, y])/
      (3*(-1 + y)^2) - (22*y*G[0, r1, r1, r1, y])/(3*(-1 + y)^2) - 
     (22*y*G[0, r1, r1, r2, y])/(3*(-1 + y)^2) + (22*y*G[0, r1, r2, 0, y])/
      (3*(-1 + y)^2) - (22*y*G[0, r1, r2, r1, y])/(3*(-1 + y)^2) - 
     (22*y*G[0, r1, r2, r2, y])/(3*(-1 + y)^2) - (10*y*G[0, r2, 0, 0, y])/
      (3*(-1 + y)^2) + (10*y*G[0, r2, 0, r1, y])/(3*(-1 + y)^2) + 
     (10*y*G[0, r2, 0, r2, y])/(3*(-1 + y)^2) - (8*y*G[0, r2, 1, 0, y])/
      (-1 + y)^2 + (8*y*G[0, r2, 1, r1, y])/(-1 + y)^2 + 
     (8*y*G[0, r2, 1, r2, y])/(-1 + y)^2 + (22*y*G[0, r2, r1, 0, y])/
      (3*(-1 + y)^2) - (22*y*G[0, r2, r1, r1, y])/(3*(-1 + y)^2) - 
     (22*y*G[0, r2, r1, r2, y])/(3*(-1 + y)^2) + (22*y*G[0, r2, r2, 0, y])/
      (3*(-1 + y)^2) - (22*y*G[0, r2, r2, r1, y])/(3*(-1 + y)^2) - 
     (22*y*G[0, r2, r2, r2, y])/(3*(-1 + y)^2) + (16*y*G[1, 0, 1, r1, y])/
      (-1 + y)^2 + (16*y*G[1, 0, 1, r2, y])/(-1 + y)^2 + 
     (14*y*G[1, 0, r1, 0, y])/(-1 + y)^2 - (14*y*G[1, 0, r1, r1, y])/
      (-1 + y)^2 - (14*y*G[1, 0, r1, r2, y])/(-1 + y)^2 + 
     (14*y*G[1, 0, r2, 0, y])/(-1 + y)^2 - (14*y*G[1, 0, r2, r1, y])/
      (-1 + y)^2 - (14*y*G[1, 0, r2, r2, y])/(-1 + y)^2 + 
     (4*y*G[1, 1, 0, r1, y])/(3*(-1 + y)^2) + (4*y*G[1, 1, 0, r2, y])/
      (3*(-1 + y)^2) + (4*y*G[1, 1, r1, 0, y])/(3*(-1 + y)^2) - 
     (4*y*G[1, 1, r1, r1, y])/(3*(-1 + y)^2) - (4*y*G[1, 1, r1, r2, y])/
      (3*(-1 + y)^2) + (4*y*G[1, 1, r2, 0, y])/(3*(-1 + y)^2) - 
     (4*y*G[1, 1, r2, r1, y])/(3*(-1 + y)^2) - (4*y*G[1, 1, r2, r2, y])/
      (3*(-1 + y)^2) + (20*y*G[1, r1, 0, 0, y])/(3*(-1 + y)^2) - 
     (20*y*G[1, r1, 0, r1, y])/(3*(-1 + y)^2) - (20*y*G[1, r1, 0, r2, y])/
      (3*(-1 + y)^2) + (16*y*G[1, r1, 1, 0, y])/(-1 + y)^2 - 
     (16*y*G[1, r1, 1, r1, y])/(-1 + y)^2 - (16*y*G[1, r1, 1, r2, y])/
      (-1 + y)^2 - (44*y*G[1, r1, r1, 0, y])/(3*(-1 + y)^2) + 
     (44*y*G[1, r1, r1, r1, y])/(3*(-1 + y)^2) + (44*y*G[1, r1, r1, r2, y])/
      (3*(-1 + y)^2) - (44*y*G[1, r1, r2, 0, y])/(3*(-1 + y)^2) + 
     (44*y*G[1, r1, r2, r1, y])/(3*(-1 + y)^2) + (44*y*G[1, r1, r2, r2, y])/
      (3*(-1 + y)^2) + (20*y*G[1, r2, 0, 0, y])/(3*(-1 + y)^2) - 
     (20*y*G[1, r2, 0, r1, y])/(3*(-1 + y)^2) - (20*y*G[1, r2, 0, r2, y])/
      (3*(-1 + y)^2) + (16*y*G[1, r2, 1, 0, y])/(-1 + y)^2 - 
     (16*y*G[1, r2, 1, r1, y])/(-1 + y)^2 - (16*y*G[1, r2, 1, r2, y])/
      (-1 + y)^2 - (44*y*G[1, r2, r1, 0, y])/(3*(-1 + y)^2) + 
     (44*y*G[1, r2, r1, r1, y])/(3*(-1 + y)^2) + (44*y*G[1, r2, r1, r2, y])/
      (3*(-1 + y)^2) - (44*y*G[1, r2, r2, 0, y])/(3*(-1 + y)^2) + 
     (44*y*G[1, r2, r2, r1, y])/(3*(-1 + y)^2) + (44*y*G[1, r2, r2, r2, y])/
      (3*(-1 + y)^2) + (y*(-22680*(Pi^2*(-1 + y)^2 - 2*y)*G[0, 0, y] - 
        22680*(8 - 3*Pi^2)*(-1 + y)^2*G[1, 0, y] + 544320*(-1 + y)*y*
         G[0, 0, 0, y] + 272160*(-1 + y)*y*G[0, 1, 0, y] - 
        90720*(-1 + y)^2*G[1, 0, 0, y] + 816480*(-1 + y)^2*G[1, 1, 0, y] - 
        272160*(-1 + y)^2*G[0, 0, 0, 0, y] + 408240*(-1 + y)^2*
         G[0, 0, 1, 0, y] + 45360*(-1 + y)^2*G[0, 1, 0, 0, y] - 
        1088640*(-1 + y)^2*G[1, 0, 1, 0, y] - 90720*(-1 + y)^2*
         G[1, 1, 0, 0, y] - 22680*(-1 + y)^2*G[1, y]*(3*Pi^2 - 34*Zeta[3]) - 
        22680*(-1 + y)*G[0, y]*(Pi^2*y + 14*(-1 + y)*Zeta[3]) - 
        5040*(-1 + y)*(-3*Pi^2*(-1 + y) + 2*Pi^4*(-1 + y) + 
          9*(-10 + 13*y)*Zeta[3])))/(68040*(-1 + y)^4))/\[Epsilon]^2 + 
   (y*(-26911*Pi^6*(-1 + y)^2 + 252*Pi^4*(243 - 622*y + 282*y^2) - 
      45360*Pi^2*(-1 + y)*(1 + y)*G[-1, -1, 0, y] + 385560*Pi^2*(-1 + y)*
       (1 + y)*G[-1, 0, 0, y] + 90720*Pi^2*(-1 + y)*(1 + y)*G[-1, 0, 1, y] - 
      45360*Pi^2*(-1 + y)*(1 + y)*G[-1, 1, 0, y] - 45360*Pi^2*(-1 + y)*
       (1 + y)*G[1, -1, 0, y] + 1088640*(-1 + y)*(1 + y)*G[-1, 0, 0, 0, y] + 
      544320*(-1 + y)*(1 + y)*G[-1, 0, 1, 0, y] + 45360*Pi^2*(-1 + y)^2*
       G[0, -1, -1, 0, y] - 385560*Pi^2*(-1 + y)^2*G[0, -1, 0, 0, y] - 
      90720*Pi^2*(-1 + y)^2*G[0, -1, 0, 1, y] + 45360*Pi^2*(-1 + y)^2*
       G[0, -1, 1, 0, y] + 45360*Pi^2*(-1 + y)^2*G[0, 0, -1, -1, y] + 
      22680*(-1 + y)*(-11*Pi^2*(-1 + y) + 48*y)*G[0, 0, -1, 0, y] - 
      45360*Pi^2*(-1 + y)^2*G[0, 0, -1, 1, y] + 22680*Pi^2*(-1 + y)^2*
       G[0, 0, 0, -1, y] - 45360*(13*Pi^2*(-1 + y)^2 + y*(-55 + 24*y))*
       G[0, 0, 0, 0, y] + 226800*Pi^2*(-1 + y)^2*G[0, 0, 0, 1, y] - 
      45360*Pi^2*(-1 + y)^2*G[0, 0, 1, -1, y] - 
      11340*(9*Pi^2*(-1 + y)^2 + 8*y*(-151 + 108*y))*G[0, 0, 1, 0, y] - 
      136080*Pi^2*(-1 + y)^2*G[0, 0, 1, 1, y] + 45360*Pi^2*(-1 + y)^2*
       G[0, 1, -1, 0, y] - 3780*(161*Pi^2*(-1 + y)^2 + 24*y*(-101 + 72*y))*
       G[0, 1, 0, 0, y] - 241920*Pi^2*(-1 + y)^2*G[0, 1, 0, 1, y] + 
      90720*(Pi^2*(-1 + y)^2 + 4*(11 - 6*y)*y)*G[0, 1, 1, 0, y] - 
      90720*Pi^2*(-1 + y)^2*G[1, 0, -1, -1, y] + 136080*(-8 + 3*Pi^2)*
       (-1 + y)^2*G[1, 0, -1, 0, y] + 90720*Pi^2*(-1 + y)^2*
       G[1, 0, -1, 1, y] - 22680*(-79*Pi^2*(-1 + y)^2 + 
        8*(29 - 39*y + 17*y^2))*G[1, 0, 0, 0, y] + 839160*Pi^2*(-1 + y)^2*
       G[1, 0, 0, 1, y] + 90720*Pi^2*(-1 + y)^2*G[1, 0, 1, -1, y] + 
      22680*(61*Pi^2*(-1 + y)^2 - 8*(17 - 16*y + 11*y^2))*G[1, 0, 1, 0, y] + 
      408240*Pi^2*(-1 + y)^2*G[1, 0, 1, 1, y] + 
      7560*(59*Pi^2*(-1 + y)^2 - 48*(15 - 32*y + 15*y^2))*G[1, 1, 0, 0, y] + 
      302400*Pi^2*(-1 + y)^2*G[1, 1, 0, 1, y] - 90720*(56 + Pi^2)*(-1 + y)^2*
       G[1, 1, 1, 0, y] + 1088640*(-1 + y)*(1 + y)*G[-1, -1, 0, 0, 0, y] + 
      544320*(-1 + y)*(1 + y)*G[-1, -1, 0, 1, 0, y] + 
      544320*(-1 + y)*(1 + y)*G[-1, 0, 0, -1, 0, y] - 
      544320*(-1 + y)*(1 + y)*G[-1, 0, 0, 0, 0, y] - 4898880*(-1 + y)*(1 + y)*
       G[-1, 0, 0, 1, 0, y] - 3265920*(-1 + y)*(1 + y)*G[-1, 0, 1, 0, 0, y] - 
      1088640*(-1 + y)*(1 + y)*G[-1, 0, 1, 1, 0, y] + 
      1088640*(-1 + y)*(1 + y)*G[-1, 1, 0, 0, 0, y] + 
      544320*(-1 + y)*(1 + y)*G[-1, 1, 0, 1, 0, y] - 
      2177280*(-1 + y)*y*G[0, -1, 0, 0, 0, y] - 1088640*(-1 + y)*y*
       G[0, -1, 0, 1, 0, y] + 1088640*(-1 + y)*y*G[0, 0, -1, -1, 0, y] + 
      1905120*(-1 + y)*y*G[0, 0, -1, 0, 0, y] - 544320*(-1 + y)*y*
       G[0, 0, 0, -1, 0, y] + 8164800*(-1 + y)*y*G[0, 0, 0, 0, 0, y] + 
      15785280*(-1 + y)*y*G[0, 0, 0, 1, 0, y] + 26127360*(-1 + y)*y*
       G[0, 0, 1, 0, 0, y] + 17690400*(-1 + y)*y*G[0, 0, 1, 1, 0, y] - 
      2177280*(-1 + y)*y*G[0, 1, 0, -1, 0, y] + 5443200*(-1 + y)*y*
       G[0, 1, 0, 0, 0, y] + 17146080*(-1 + y)*y*G[0, 1, 0, 1, 0, y] + 
      8164800*(-1 + y)*y*G[0, 1, 1, 0, 0, y] + 1632960*(-1 + y)*y*
       G[0, 1, 1, 1, 0, y] + 1088640*(-1 + y)*(1 + y)*G[1, -1, 0, 0, 0, y] + 
      544320*(-1 + y)*(1 + y)*G[1, -1, 0, 1, 0, y] - 
      1088640*(-1 + y)^2*G[1, 0, -1, -1, 0, y] - 1905120*(-1 + y)^2*
       G[1, 0, -1, 0, 0, y] + 1088640*(-1 + y)*G[1, 0, 0, -1, 0, y] - 
      90720*(-1 + y)*(-19 + 31*y)*G[1, 0, 0, 0, 0, y] + 
      181440*(-1 + y)*(-101 + 47*y)*G[1, 0, 0, 1, 0, y] + 
      544320*(-1 + y)*(-25 + 13*y)*G[1, 0, 1, 0, 0, y] + 
      90720*(-1 + y)*(-53 + 29*y)*G[1, 0, 1, 1, 0, y] + 
      2177280*(-1 + y)^2*G[1, 1, 0, -1, 0, y] + 544320*(-1 + y)*(-25 + 29*y)*
       G[1, 1, 0, 0, 0, y] + 272160*(-1 + y)*(-71 + 75*y)*
       G[1, 1, 0, 1, 0, y] + 13245120*(-1 + y)^2*G[1, 1, 1, 0, 0, y] + 
      2721600*(-1 + y)^2*G[1, 1, 1, 1, 0, y] - 1088640*(-1 + y)^2*
       G[0, -1, -1, 0, 0, 0, y] - 544320*(-1 + y)^2*G[0, -1, -1, 0, 1, 0, 
        y] - 544320*(-1 + y)^2*G[0, -1, 0, 0, -1, 0, y] + 
      544320*(-1 + y)^2*G[0, -1, 0, 0, 0, 0, y] + 4898880*(-1 + y)^2*
       G[0, -1, 0, 0, 1, 0, y] + 3265920*(-1 + y)^2*G[0, -1, 0, 1, 0, 0, y] + 
      1088640*(-1 + y)^2*G[0, -1, 0, 1, 1, 0, y] - 1088640*(-1 + y)^2*
       G[0, -1, 1, 0, 0, 0, y] - 544320*(-1 + y)^2*G[0, -1, 1, 0, 1, 0, y] - 
      816480*(-1 + y)^2*G[0, 0, -1, -1, 0, 0, y] - 408240*(-1 + y)^2*
       G[0, 0, -1, 0, 0, 0, y] + 2993760*(-1 + y)^2*G[0, 0, -1, 0, 1, 0, y] + 
      816480*(-1 + y)^2*G[0, 0, -1, 1, 0, 0, y] - 544320*(-1 + y)^2*
       G[0, 0, 0, -1, -1, 0, y] - 952560*(-1 + y)^2*G[0, 0, 0, -1, 0, 0, y] - 
      1632960*(-1 + y)^2*G[0, 0, 0, 0, -1, 0, y] - 4082400*(-1 + y)^2*
       G[0, 0, 0, 0, 0, 0, y] + 2313360*(-1 + y)^2*G[0, 0, 0, 0, 1, 0, y] - 
      1542240*(-1 + y)^2*G[0, 0, 0, 1, 0, 0, y] - 3402000*(-1 + y)^2*
       G[0, 0, 0, 1, 1, 0, y] + 816480*(-1 + y)^2*G[0, 0, 1, -1, 0, 0, y] + 
      1088640*(-1 + y)^2*G[0, 0, 1, 0, -1, 0, y] + 6486480*(-1 + y)^2*
       G[0, 0, 1, 0, 0, 0, y] + 8028720*(-1 + y)^2*G[0, 0, 1, 0, 1, 0, y] + 
      6577200*(-1 + y)^2*G[0, 0, 1, 1, 0, 0, y] + 1360800*(-1 + y)^2*
       G[0, 0, 1, 1, 1, 0, y] - 1088640*(-1 + y)^2*G[0, 1, -1, 0, 0, 0, y] - 
      544320*(-1 + y)^2*G[0, 1, -1, 0, 1, 0, y] - 544320*(-1 + y)^2*
       G[0, 1, 0, 0, -1, 0, y] + 2494800*(-1 + y)^2*G[0, 1, 0, 0, 0, 0, y] + 
      7983360*(-1 + y)^2*G[0, 1, 0, 0, 1, 0, y] + 5806080*(-1 + y)^2*
       G[0, 1, 0, 1, 0, 0, y] + 2903040*(-1 + y)^2*G[0, 1, 0, 1, 1, 0, y] - 
      2358720*(-1 + y)^2*G[0, 1, 1, 0, 0, 0, y] - 544320*(-1 + y)^2*
       G[0, 1, 1, 0, 1, 0, y] + 907200*(-1 + y)^2*G[0, 1, 1, 1, 0, 0, y] + 
      1632960*(-1 + y)^2*G[1, 0, -1, -1, 0, 0, y] + 2993760*(-1 + y)^2*
       G[1, 0, -1, 0, 0, 0, y] - 4898880*(-1 + y)^2*G[1, 0, -1, 0, 1, 0, y] - 
      1632960*(-1 + y)^2*G[1, 0, -1, 1, 0, 0, y] + 3810240*(-1 + y)^2*
       G[1, 0, 0, 0, -1, 0, y] - 20412000*(-1 + y)^2*G[1, 0, 0, 0, 1, 0, y] - 
      23042880*(-1 + y)^2*G[1, 0, 0, 1, 0, 0, y] - 10886400*(-1 + y)^2*
       G[1, 0, 0, 1, 1, 0, y] - 1632960*(-1 + y)^2*G[1, 0, 1, -1, 0, 0, y] - 
      18416160*(-1 + y)^2*G[1, 0, 1, 0, 0, 0, y] - 33203520*(-1 + y)^2*
       G[1, 0, 1, 0, 1, 0, y] - 21319200*(-1 + y)^2*G[1, 0, 1, 1, 0, 0, y] - 
      4354560*(-1 + y)^2*G[1, 0, 1, 1, 1, 0, y] - 3900960*(-1 + y)^2*
       G[1, 1, 0, 0, 0, 0, y] - 6168960*(-1 + y)^2*G[1, 1, 0, 0, 1, 0, y] - 
      5080320*(-1 + y)^2*G[1, 1, 0, 1, 0, 0, y] - 3628800*(-1 + y)^2*
       G[1, 1, 0, 1, 1, 0, y] + 2540160*(-1 + y)^2*G[1, 1, 1, 0, 0, 0, y] - 
      1814400*(-1 + y)^2*G[1, 1, 1, 1, 0, 0, y] + 378*(-1 + y)*(1 + y)*
       G[-1, y]*(13*Pi^4 - 720*Zeta[3]) - 45360*(-1 + y)*(1 + y)*G[-1, 0, y]*
       (Pi^2 - 60*Zeta[3]) - 272160*(-1 + y)*(1 + y)*G[-1, -1, y]*Zeta[3] - 
      272160*(-1 + y)*(1 + y)*G[-1, 1, y]*Zeta[3] - 272160*(-1 + y)*(1 + y)*
       G[1, -1, y]*Zeta[3] + 272160*(-1 + y)^2*G[0, -1, -1, y]*Zeta[3] + 
      272160*(-1 + y)^2*G[0, -1, 1, y]*Zeta[3] + 272160*(-1 + y)^2*
       G[0, 1, -1, y]*Zeta[3] - 45360*(-1 + y)^2*G[1, 1, 1, y]*
       (5*Pi^2 + 44*Zeta[3]) + 45360*(-1 + y)^2*G[1, 0, -1, y]*
       (Pi^2 + 60*Zeta[3]) + 68040*(-1 + y)^2*G[1, 1, y]*
       ((56*Pi^2)/9 + (17*Pi^4)/135 + (-566/3 - 8/(-1 + y))*Zeta[3]) + 
      90720*(-1 + y)*G[0, -1, 0, y]*(Pi^2*y - 30*(-1 + y)*Zeta[3]) - 
      45360*(-1 + y)*G[0, 1, 1, y]*(3*Pi^2*y - 28*(-1 + y)*Zeta[3]) - 
      45360*(-1 + y)*G[0, 0, -1, y]*(Pi^2*y + 36*(-1 + y)*Zeta[3]) - 
      22680*(-1 + y)*G[0, 0, 1, y]*(57*Pi^2*y + 242*(-1 + y)*Zeta[3]) + 
      7560*(-1 + y)*G[1, 0, 1, y]*(Pi^2*(77 - 53*y) + 
        3486*(-1 + y)*Zeta[3]) + 3780*Pi^2*(-1 + y)*
       (-16 + 16*y + 162*Zeta[3] + 129*y*Zeta[3]) + 378*(-1 + y)*G[0, -1, y]*
       (-13*Pi^4*(-1 + y) + 1440*y*Zeta[3]) - 126*G[0, 1, y]*
       (73*Pi^4*(-1 + y)^2 - 240*Pi^2*y*(-11 + 6*y) + 122040*(-1 + y)*y*
         Zeta[3]) + 45360*(-1 + y)*G[1, 1, 0, y]*(Pi^2*(11 - 13*y) + 
        2*(-1 + y)*(36 + 53*Zeta[3])) - 22680*G[0, 0, 0, y]*
       (y*(166 - 27*Pi^2 - 184*Zeta[3]) + 92*Zeta[3] + 
        y^2*(-96 + 27*Pi^2 + 92*Zeta[3])) - 45360*G[0, 1, 0, y]*
       (y*(84 - 26*Pi^2 - 226*Zeta[3]) + 113*Zeta[3] + 
        y^2*(-24 + 26*Pi^2 + 113*Zeta[3])) - 756*G[0, 0, y]*
       (51*Pi^4*(-1 + y)^2 - 5*Pi^2*y*(-275 + 204*y) + 
        60*y*(-19 - 189*Zeta[3] + 189*y*Zeta[3])) - 
      3024*G[1, 0, y]*(-23*Pi^4*(-1 + y)^2 + 5*Pi^2*(-5 - 8*y + y^2) + 
        15*(-1 + y)*(-16 - 241*Zeta[3] + y*(16 + 121*Zeta[3]))) - 
      7560*G[1, 0, 0, y]*(Pi^2*(211 - 320*y + 109*y^2) - 
        6*(-8 + y*(36 - 562*Zeta[3]) + 281*Zeta[3] + 
          y^2*(-8 + 281*Zeta[3]))) + 22680*(-80*Zeta[3] + 27*Zeta[3]^2 + 
        y^2*(-104*Zeta[3] + 27*Zeta[3]^2 - 117*Zeta[5]) - 189*Zeta[5] + 
        y*(324*Zeta[3] - 54*Zeta[3]^2 + 306*Zeta[5])) - 
      126*G[1, y]*(Pi^4*(499 - 920*y + 421*y^2) + 30*Pi^2*(-1 + y)^2*
         (72 + 25*Zeta[3]) - 720*(9*(3*Zeta[3] + Zeta[5]) + 
          3*y^2*(7*Zeta[3] + 3*Zeta[5]) - 2*y*(10*Zeta[3] + 9*Zeta[5]))) + 
      3780*G[0, y]*(2*Pi^4*(-1 + y)*y + Pi^2*(-133*Zeta[3] + 
          14*y*(6 + 19*Zeta[3]) - y^2*(24 + 133*Zeta[3])) + 
        12*(3*y^2*(40*Zeta[3] - 9*Zeta[5]) - 27*Zeta[5] + 
          y*(-187*Zeta[3] + 54*Zeta[5])))))/(68040*(-1 + y)^4) + 
   ((y*(-48 + 47*Pi^2 + (156 - 94*Pi^2)*y + (-48 + 47*Pi^2)*y^2)*G[r1, 0, y])/
      (18*(-1 + y)^4) + (20*Pi^2*y*G[r1, 1, y])/(9*(-1 + y)^2) + 
     (y*(48 - 67*Pi^2 + 2*(-78 + 67*Pi^2)*y + (48 - 67*Pi^2)*y^2)*
       G[r1, r1, y])/(18*(-1 + y)^4) + 
     (y*(48 - 67*Pi^2 + 2*(-78 + 67*Pi^2)*y + (48 - 67*Pi^2)*y^2)*
       G[r1, r2, y])/(18*(-1 + y)^4) + 
     (y*(-48 + 47*Pi^2 + (156 - 94*Pi^2)*y + (-48 + 47*Pi^2)*y^2)*
       G[r2, 0, y])/(18*(-1 + y)^4) + (20*Pi^2*y*G[r2, 1, y])/
      (9*(-1 + y)^2) + (y*(48 - 67*Pi^2 + 2*(-78 + 67*Pi^2)*y + 
        (48 - 67*Pi^2)*y^2)*G[r2, r1, y])/(18*(-1 + y)^4) + 
     (y*(48 - 67*Pi^2 + 2*(-78 + 67*Pi^2)*y + (48 - 67*Pi^2)*y^2)*
       G[r2, r2, y])/(18*(-1 + y)^4) + 
     (y*(7*Pi^2 - 2*(114 + 7*Pi^2)*y + (144 + 7*Pi^2)*y^2)*G[0, 0, r1, y])/
      (18*(-1 + y)^4) + (y*(7*Pi^2 - 2*(114 + 7*Pi^2)*y + (144 + 7*Pi^2)*y^2)*
       G[0, 0, r2, y])/(18*(-1 + y)^4) + 
     (y*(2*Pi^2 - 4*(12 + Pi^2)*y + 2*(12 + Pi^2)*y^2)*G[0, 1, r1, y])/
      (3*(-1 + y)^4) + (y*(2*Pi^2 - 4*(12 + Pi^2)*y + 2*(12 + Pi^2)*y^2)*
       G[0, 1, r2, y])/(3*(-1 + y)^4) + 
     (y*(47*Pi^2 - 2*(186 + 47*Pi^2)*y + (216 + 47*Pi^2)*y^2)*G[0, r1, 0, y])/
      (18*(-1 + y)^4) + (20*Pi^2*y*G[0, r1, 1, y])/(9*(-1 + y)^2) + 
     (y*(-67*Pi^2 + 2*(186 + 67*Pi^2)*y - (216 + 67*Pi^2)*y^2)*
       G[0, r1, r1, y])/(18*(-1 + y)^4) + 
     (y*(-67*Pi^2 + 2*(186 + 67*Pi^2)*y - (216 + 67*Pi^2)*y^2)*
       G[0, r1, r2, y])/(18*(-1 + y)^4) + 
     (y*(47*Pi^2 - 2*(186 + 47*Pi^2)*y + (216 + 47*Pi^2)*y^2)*G[0, r2, 0, y])/
      (18*(-1 + y)^4) + (20*Pi^2*y*G[0, r2, 1, y])/(9*(-1 + y)^2) + 
     (y*(-67*Pi^2 + 2*(186 + 67*Pi^2)*y - (216 + 67*Pi^2)*y^2)*
       G[0, r2, r1, y])/(18*(-1 + y)^4) + 
     (y*(-67*Pi^2 + 2*(186 + 67*Pi^2)*y - (216 + 67*Pi^2)*y^2)*
       G[0, r2, r2, y])/(18*(-1 + y)^4) + 
     (y*(48 - 61*Pi^2 - 2*(36 - 61*Pi^2)*y - (-48 + 61*Pi^2)*y^2)*
       G[1, 0, r1, y])/(9*(-1 + y)^4) + 
     (y*(48 - 61*Pi^2 - 2*(36 - 61*Pi^2)*y - (-48 + 61*Pi^2)*y^2)*
       G[1, 0, r2, y])/(9*(-1 + y)^4) - (4*(-18 + Pi^2)*y*G[1, 1, r1, y])/
      (3*(-1 + y)^2) - (4*(-18 + Pi^2)*y*G[1, 1, r2, y])/(3*(-1 + y)^2) + 
     (y*(312 - 94*Pi^2 - 2*(288 - 94*Pi^2)*y + (312 - 94*Pi^2)*y^2)*
       G[1, r1, 0, y])/(18*(-1 + y)^4) - (40*Pi^2*y*G[1, r1, 1, y])/
      (9*(-1 + y)^2) + (y*(-156 + 67*Pi^2 + 288*y - 134*Pi^2*y - 156*y^2 + 
        67*Pi^2*y^2)*G[1, r1, r1, y])/(9*(-1 + y)^4) + 
     (y*(-156 + 67*Pi^2 + 288*y - 134*Pi^2*y - 156*y^2 + 67*Pi^2*y^2)*
       G[1, r1, r2, y])/(9*(-1 + y)^4) + 
     (y*(312 - 94*Pi^2 - 2*(288 - 94*Pi^2)*y + (312 - 94*Pi^2)*y^2)*
       G[1, r2, 0, y])/(18*(-1 + y)^4) - (40*Pi^2*y*G[1, r2, 1, y])/
      (9*(-1 + y)^2) + (y*(-156 + 67*Pi^2 + 288*y - 134*Pi^2*y - 156*y^2 + 
        67*Pi^2*y^2)*G[1, r2, r1, y])/(9*(-1 + y)^4) + 
     (y*(-156 + 67*Pi^2 + 288*y - 134*Pi^2*y - 156*y^2 + 67*Pi^2*y^2)*
       G[1, r2, r2, y])/(9*(-1 + y)^4) + 
     (y*(120 - 300*y + 120*y^2)*G[r1, 0, 0, y])/(18*(-1 + y)^4) - 
     (5*y*(24 - 60*y + 24*y^2)*G[r1, 0, r1, y])/(18*(-1 + y)^4) - 
     (5*y*(24 - 60*y + 24*y^2)*G[r1, 0, r2, y])/(18*(-1 + y)^4) + 
     (8*y*(2 - 5*y + 2*y^2)*G[r1, 1, 0, y])/(-1 + y)^4 - 
     (8*y*(2 - 5*y + 2*y^2)*G[r1, 1, r1, y])/(-1 + y)^4 - 
     (8*y*(2 - 5*y + 2*y^2)*G[r1, 1, r2, y])/(-1 + y)^4 + 
     (y*(-264 + 660*y - 264*y^2)*G[r1, r1, 0, y])/(18*(-1 + y)^4) + 
     (y*(264 - 660*y + 264*y^2)*G[r1, r1, r1, y])/(18*(-1 + y)^4) + 
     (y*(264 - 660*y + 264*y^2)*G[r1, r1, r2, y])/(18*(-1 + y)^4) + 
     (y*(-264 + 660*y - 264*y^2)*G[r1, r2, 0, y])/(18*(-1 + y)^4) + 
     (y*(264 - 660*y + 264*y^2)*G[r1, r2, r1, y])/(18*(-1 + y)^4) + 
     (y*(264 - 660*y + 264*y^2)*G[r1, r2, r2, y])/(18*(-1 + y)^4) + 
     (y*(120 - 300*y + 120*y^2)*G[r2, 0, 0, y])/(18*(-1 + y)^4) - 
     (5*y*(24 - 60*y + 24*y^2)*G[r2, 0, r1, y])/(18*(-1 + y)^4) - 
     (5*y*(24 - 60*y + 24*y^2)*G[r2, 0, r2, y])/(18*(-1 + y)^4) + 
     (8*y*(2 - 5*y + 2*y^2)*G[r2, 1, 0, y])/(-1 + y)^4 - 
     (8*y*(2 - 5*y + 2*y^2)*G[r2, 1, r1, y])/(-1 + y)^4 - 
     (8*y*(2 - 5*y + 2*y^2)*G[r2, 1, r2, y])/(-1 + y)^4 + 
     (y*(-264 + 660*y - 264*y^2)*G[r2, r1, 0, y])/(18*(-1 + y)^4) + 
     (y*(264 - 660*y + 264*y^2)*G[r2, r1, r1, y])/(18*(-1 + y)^4) + 
     (y*(264 - 660*y + 264*y^2)*G[r2, r1, r2, y])/(18*(-1 + y)^4) + 
     (y*(-264 + 660*y - 264*y^2)*G[r2, r2, 0, y])/(18*(-1 + y)^4) + 
     (y*(264 - 660*y + 264*y^2)*G[r2, r2, r1, y])/(18*(-1 + y)^4) + 
     (y*(264 - 660*y + 264*y^2)*G[r2, r2, r2, y])/(18*(-1 + y)^4) + 
     (4*y*(1 + y)*G[-1, 0, 0, r1, y])/(-1 + y)^3 + 
     (4*y*(1 + y)*G[-1, 0, 0, r2, y])/(-1 + y)^3 + 
     (4*y*(1 + y)*G[-1, 0, 1, r1, y])/(-1 + y)^3 + 
     (4*y*(1 + y)*G[-1, 0, 1, r2, y])/(-1 + y)^3 + 
     (6*y*(1 + y)*G[-1, 0, r1, 0, y])/(-1 + y)^3 - 
     (6*y*(1 + y)*G[-1, 0, r1, r1, y])/(-1 + y)^3 - 
     (6*y*(1 + y)*G[-1, 0, r1, r2, y])/(-1 + y)^3 + 
     (6*y*(1 + y)*G[-1, 0, r2, 0, y])/(-1 + y)^3 - 
     (6*y*(1 + y)*G[-1, 0, r2, r1, y])/(-1 + y)^3 - 
     (6*y*(1 + y)*G[-1, 0, r2, r2, y])/(-1 + y)^3 - 
     (4*y^2*G[0, 0, 0, r1, y])/(-1 + y)^3 - (4*y^2*G[0, 0, 0, r2, y])/
      (-1 + y)^3 - (72*y^2*G[0, 0, 1, r1, y])/(-1 + y)^3 - 
     (72*y^2*G[0, 0, 1, r2, y])/(-1 + y)^3 - (58*y^2*G[0, 0, r1, 0, y])/
      (-1 + y)^3 + (58*y^2*G[0, 0, r1, r1, y])/(-1 + y)^3 + 
     (58*y^2*G[0, 0, r1, r2, y])/(-1 + y)^3 - (58*y^2*G[0, 0, r2, 0, y])/
      (-1 + y)^3 + (58*y^2*G[0, 0, r2, r1, y])/(-1 + y)^3 + 
     (58*y^2*G[0, 0, r2, r2, y])/(-1 + y)^3 - (32*y^2*G[0, 1, 0, r1, y])/
      (-1 + y)^3 - (32*y^2*G[0, 1, 0, r2, y])/(-1 + y)^3 - 
     (16*y^2*G[0, 1, 1, r1, y])/(-1 + y)^3 - (16*y^2*G[0, 1, 1, r2, y])/
      (-1 + y)^3 - (40*y^2*G[0, 1, r1, 0, y])/(-1 + y)^3 + 
     (40*y^2*G[0, 1, r1, r1, y])/(-1 + y)^3 + (40*y^2*G[0, 1, r1, r2, y])/
      (-1 + y)^3 - (40*y^2*G[0, 1, r2, 0, y])/(-1 + y)^3 + 
     (40*y^2*G[0, 1, r2, r1, y])/(-1 + y)^3 + (40*y^2*G[0, 1, r2, r2, y])/
      (-1 + y)^3 - (30*y^2*G[0, r1, 0, 0, y])/(-1 + y)^3 + 
     (30*y^2*G[0, r1, 0, r1, y])/(-1 + y)^3 + (30*y^2*G[0, r1, 0, r2, y])/
      (-1 + y)^3 - (72*y^2*G[0, r1, 1, 0, y])/(-1 + y)^3 + 
     (72*y^2*G[0, r1, 1, r1, y])/(-1 + y)^3 + (72*y^2*G[0, r1, 1, r2, y])/
      (-1 + y)^3 + (66*y^2*G[0, r1, r1, 0, y])/(-1 + y)^3 - 
     (66*y^2*G[0, r1, r1, r1, y])/(-1 + y)^3 - (66*y^2*G[0, r1, r1, r2, y])/
      (-1 + y)^3 + (66*y^2*G[0, r1, r2, 0, y])/(-1 + y)^3 - 
     (66*y^2*G[0, r1, r2, r1, y])/(-1 + y)^3 - (66*y^2*G[0, r1, r2, r2, y])/
      (-1 + y)^3 - (30*y^2*G[0, r2, 0, 0, y])/(-1 + y)^3 + 
     (30*y^2*G[0, r2, 0, r1, y])/(-1 + y)^3 + (30*y^2*G[0, r2, 0, r2, y])/
      (-1 + y)^3 - (72*y^2*G[0, r2, 1, 0, y])/(-1 + y)^3 + 
     (72*y^2*G[0, r2, 1, r1, y])/(-1 + y)^3 + (72*y^2*G[0, r2, 1, r2, y])/
      (-1 + y)^3 + (66*y^2*G[0, r2, r1, 0, y])/(-1 + y)^3 - 
     (66*y^2*G[0, r2, r1, r1, y])/(-1 + y)^3 - (66*y^2*G[0, r2, r1, r2, y])/
      (-1 + y)^3 + (66*y^2*G[0, r2, r2, 0, y])/(-1 + y)^3 - 
     (66*y^2*G[0, r2, r2, r1, y])/(-1 + y)^3 - (66*y^2*G[0, r2, r2, r2, y])/
      (-1 + y)^3 - (4*y*(-23 + 17*y)*G[1, 0, 0, r1, y])/(3*(-1 + y)^3) - 
     (4*y*(-23 + 17*y)*G[1, 0, 0, r2, y])/(3*(-1 + y)^3) - 
     (4*y*(-17 + 11*y)*G[1, 0, 1, r1, y])/(3*(-1 + y)^3) - 
     (4*y*(-17 + 11*y)*G[1, 0, 1, r2, y])/(3*(-1 + y)^3) - 
     (12*(-2 + y)*y*G[1, 0, r1, 0, y])/(-1 + y)^3 + 
     (12*(-2 + y)*y*G[1, 0, r1, r1, y])/(-1 + y)^3 + 
     (12*(-2 + y)*y*G[1, 0, r1, r2, y])/(-1 + y)^3 - 
     (12*(-2 + y)*y*G[1, 0, r2, 0, y])/(-1 + y)^3 + 
     (12*(-2 + y)*y*G[1, 0, r2, r1, y])/(-1 + y)^3 + 
     (12*(-2 + y)*y*G[1, 0, r2, r2, y])/(-1 + y)^3 - 
     (56*y*G[1, 1, 0, r1, y])/(-1 + y)^2 - (56*y*G[1, 1, 0, r2, y])/
      (-1 + y)^2 - (112*y*G[1, 1, 1, r1, y])/(3*(-1 + y)^2) - 
     (112*y*G[1, 1, 1, r2, y])/(3*(-1 + y)^2) - (224*y*G[1, 1, r1, 0, y])/
      (3*(-1 + y)^2) + (224*y*G[1, 1, r1, r1, y])/(3*(-1 + y)^2) + 
     (224*y*G[1, 1, r1, r2, y])/(3*(-1 + y)^2) - (224*y*G[1, 1, r2, 0, y])/
      (3*(-1 + y)^2) + (224*y*G[1, 1, r2, r1, y])/(3*(-1 + y)^2) + 
     (224*y*G[1, 1, r2, r2, y])/(3*(-1 + y)^2) - (110*y*G[1, r1, 0, 0, y])/
      (3*(-1 + y)^2) + (110*y*G[1, r1, 0, r1, y])/(3*(-1 + y)^2) + 
     (110*y*G[1, r1, 0, r2, y])/(3*(-1 + y)^2) - (112*y*G[1, r1, 1, 0, y])/
      (3*(-1 + y)^2) + (112*y*G[1, r1, 1, r1, y])/(3*(-1 + y)^2) + 
     (112*y*G[1, r1, 1, r2, y])/(3*(-1 + y)^2) + (166*y*G[1, r1, r1, 0, y])/
      (3*(-1 + y)^2) - (166*y*G[1, r1, r1, r1, y])/(3*(-1 + y)^2) - 
     (166*y*G[1, r1, r1, r2, y])/(3*(-1 + y)^2) + (166*y*G[1, r1, r2, 0, y])/
      (3*(-1 + y)^2) - (166*y*G[1, r1, r2, r1, y])/(3*(-1 + y)^2) - 
     (166*y*G[1, r1, r2, r2, y])/(3*(-1 + y)^2) - (110*y*G[1, r2, 0, 0, y])/
      (3*(-1 + y)^2) + (110*y*G[1, r2, 0, r1, y])/(3*(-1 + y)^2) + 
     (110*y*G[1, r2, 0, r2, y])/(3*(-1 + y)^2) - (112*y*G[1, r2, 1, 0, y])/
      (3*(-1 + y)^2) + (112*y*G[1, r2, 1, r1, y])/(3*(-1 + y)^2) + 
     (112*y*G[1, r2, 1, r2, y])/(3*(-1 + y)^2) + (166*y*G[1, r2, r1, 0, y])/
      (3*(-1 + y)^2) - (166*y*G[1, r2, r1, r1, y])/(3*(-1 + y)^2) - 
     (166*y*G[1, r2, r1, r2, y])/(3*(-1 + y)^2) + (166*y*G[1, r2, r2, 0, y])/
      (3*(-1 + y)^2) - (166*y*G[1, r2, r2, r1, y])/(3*(-1 + y)^2) - 
     (166*y*G[1, r2, r2, r2, y])/(3*(-1 + y)^2) - (34*y*G[r1, 0, 0, 0, y])/
      (3*(-1 + y)^2) + (34*y*G[r1, 0, 0, r1, y])/(3*(-1 + y)^2) + 
     (34*y*G[r1, 0, 0, r2, y])/(3*(-1 + y)^2) - (124*y*G[r1, 0, 1, 0, y])/
      (3*(-1 + y)^2) + (124*y*G[r1, 0, 1, r1, y])/(3*(-1 + y)^2) + 
     (124*y*G[r1, 0, 1, r2, y])/(3*(-1 + y)^2) + (32*y*G[r1, 0, r1, 0, y])/
      (-1 + y)^2 - (32*y*G[r1, 0, r1, r1, y])/(-1 + y)^2 - 
     (32*y*G[r1, 0, r1, r2, y])/(-1 + y)^2 + (32*y*G[r1, 0, r2, 0, y])/
      (-1 + y)^2 - (32*y*G[r1, 0, r2, r1, y])/(-1 + y)^2 - 
     (32*y*G[r1, 0, r2, r2, y])/(-1 + y)^2 - (44*y*G[r1, 1, 0, 0, y])/
      (-1 + y)^2 + (44*y*G[r1, 1, 0, r1, y])/(-1 + y)^2 + 
     (44*y*G[r1, 1, 0, r2, y])/(-1 + y)^2 - (80*y*G[r1, 1, 1, 0, y])/
      (3*(-1 + y)^2) + (80*y*G[r1, 1, 1, r1, y])/(3*(-1 + y)^2) + 
     (80*y*G[r1, 1, 1, r2, y])/(3*(-1 + y)^2) + (172*y*G[r1, 1, r1, 0, y])/
      (3*(-1 + y)^2) - (172*y*G[r1, 1, r1, r1, y])/(3*(-1 + y)^2) - 
     (172*y*G[r1, 1, r1, r2, y])/(3*(-1 + y)^2) + (172*y*G[r1, 1, r2, 0, y])/
      (3*(-1 + y)^2) - (172*y*G[r1, 1, r2, r1, y])/(3*(-1 + y)^2) - 
     (172*y*G[r1, 1, r2, r2, y])/(3*(-1 + y)^2) + (100*y*G[r1, r1, 0, 0, y])/
      (3*(-1 + y)^2) - (100*y*G[r1, r1, 0, r1, y])/(3*(-1 + y)^2) - 
     (100*y*G[r1, r1, 0, r2, y])/(3*(-1 + y)^2) + (164*y*G[r1, r1, 1, 0, y])/
      (3*(-1 + y)^2) - (164*y*G[r1, r1, 1, r1, y])/(3*(-1 + y)^2) - 
     (164*y*G[r1, r1, 1, r2, y])/(3*(-1 + y)^2) - (182*y*G[r1, r1, r1, 0, y])/
      (3*(-1 + y)^2) + (182*y*G[r1, r1, r1, r1, y])/(3*(-1 + y)^2) + 
     (182*y*G[r1, r1, r1, r2, y])/(3*(-1 + y)^2) - 
     (182*y*G[r1, r1, r2, 0, y])/(3*(-1 + y)^2) + 
     (182*y*G[r1, r1, r2, r1, y])/(3*(-1 + y)^2) + 
     (182*y*G[r1, r1, r2, r2, y])/(3*(-1 + y)^2) + (100*y*G[r1, r2, 0, 0, y])/
      (3*(-1 + y)^2) - (100*y*G[r1, r2, 0, r1, y])/(3*(-1 + y)^2) - 
     (100*y*G[r1, r2, 0, r2, y])/(3*(-1 + y)^2) + (164*y*G[r1, r2, 1, 0, y])/
      (3*(-1 + y)^2) - (164*y*G[r1, r2, 1, r1, y])/(3*(-1 + y)^2) - 
     (164*y*G[r1, r2, 1, r2, y])/(3*(-1 + y)^2) - (182*y*G[r1, r2, r1, 0, y])/
      (3*(-1 + y)^2) + (182*y*G[r1, r2, r1, r1, y])/(3*(-1 + y)^2) + 
     (182*y*G[r1, r2, r1, r2, y])/(3*(-1 + y)^2) - 
     (182*y*G[r1, r2, r2, 0, y])/(3*(-1 + y)^2) + 
     (182*y*G[r1, r2, r2, r1, y])/(3*(-1 + y)^2) + 
     (182*y*G[r1, r2, r2, r2, y])/(3*(-1 + y)^2) - (34*y*G[r2, 0, 0, 0, y])/
      (3*(-1 + y)^2) + (34*y*G[r2, 0, 0, r1, y])/(3*(-1 + y)^2) + 
     (34*y*G[r2, 0, 0, r2, y])/(3*(-1 + y)^2) - (124*y*G[r2, 0, 1, 0, y])/
      (3*(-1 + y)^2) + (124*y*G[r2, 0, 1, r1, y])/(3*(-1 + y)^2) + 
     (124*y*G[r2, 0, 1, r2, y])/(3*(-1 + y)^2) + (32*y*G[r2, 0, r1, 0, y])/
      (-1 + y)^2 - (32*y*G[r2, 0, r1, r1, y])/(-1 + y)^2 - 
     (32*y*G[r2, 0, r1, r2, y])/(-1 + y)^2 + (32*y*G[r2, 0, r2, 0, y])/
      (-1 + y)^2 - (32*y*G[r2, 0, r2, r1, y])/(-1 + y)^2 - 
     (32*y*G[r2, 0, r2, r2, y])/(-1 + y)^2 - (44*y*G[r2, 1, 0, 0, y])/
      (-1 + y)^2 + (44*y*G[r2, 1, 0, r1, y])/(-1 + y)^2 + 
     (44*y*G[r2, 1, 0, r2, y])/(-1 + y)^2 - (80*y*G[r2, 1, 1, 0, y])/
      (3*(-1 + y)^2) + (80*y*G[r2, 1, 1, r1, y])/(3*(-1 + y)^2) + 
     (80*y*G[r2, 1, 1, r2, y])/(3*(-1 + y)^2) + (172*y*G[r2, 1, r1, 0, y])/
      (3*(-1 + y)^2) - (172*y*G[r2, 1, r1, r1, y])/(3*(-1 + y)^2) - 
     (172*y*G[r2, 1, r1, r2, y])/(3*(-1 + y)^2) + (172*y*G[r2, 1, r2, 0, y])/
      (3*(-1 + y)^2) - (172*y*G[r2, 1, r2, r1, y])/(3*(-1 + y)^2) - 
     (172*y*G[r2, 1, r2, r2, y])/(3*(-1 + y)^2) + (100*y*G[r2, r1, 0, 0, y])/
      (3*(-1 + y)^2) - (100*y*G[r2, r1, 0, r1, y])/(3*(-1 + y)^2) - 
     (100*y*G[r2, r1, 0, r2, y])/(3*(-1 + y)^2) + (164*y*G[r2, r1, 1, 0, y])/
      (3*(-1 + y)^2) - (164*y*G[r2, r1, 1, r1, y])/(3*(-1 + y)^2) - 
     (164*y*G[r2, r1, 1, r2, y])/(3*(-1 + y)^2) - (182*y*G[r2, r1, r1, 0, y])/
      (3*(-1 + y)^2) + (182*y*G[r2, r1, r1, r1, y])/(3*(-1 + y)^2) + 
     (182*y*G[r2, r1, r1, r2, y])/(3*(-1 + y)^2) - 
     (182*y*G[r2, r1, r2, 0, y])/(3*(-1 + y)^2) + 
     (182*y*G[r2, r1, r2, r1, y])/(3*(-1 + y)^2) + 
     (182*y*G[r2, r1, r2, r2, y])/(3*(-1 + y)^2) + (100*y*G[r2, r2, 0, 0, y])/
      (3*(-1 + y)^2) - (100*y*G[r2, r2, 0, r1, y])/(3*(-1 + y)^2) - 
     (100*y*G[r2, r2, 0, r2, y])/(3*(-1 + y)^2) + (164*y*G[r2, r2, 1, 0, y])/
      (3*(-1 + y)^2) - (164*y*G[r2, r2, 1, r1, y])/(3*(-1 + y)^2) - 
     (164*y*G[r2, r2, 1, r2, y])/(3*(-1 + y)^2) - (182*y*G[r2, r2, r1, 0, y])/
      (3*(-1 + y)^2) + (182*y*G[r2, r2, r1, r1, y])/(3*(-1 + y)^2) + 
     (182*y*G[r2, r2, r1, r2, y])/(3*(-1 + y)^2) - 
     (182*y*G[r2, r2, r2, 0, y])/(3*(-1 + y)^2) + 
     (182*y*G[r2, r2, r2, r1, y])/(3*(-1 + y)^2) + 
     (182*y*G[r2, r2, r2, r2, y])/(3*(-1 + y)^2) - 
     (4*y*G[0, -1, 0, 0, r1, y])/(-1 + y)^2 - (4*y*G[0, -1, 0, 0, r2, y])/
      (-1 + y)^2 - (4*y*G[0, -1, 0, 1, r1, y])/(-1 + y)^2 - 
     (4*y*G[0, -1, 0, 1, r2, y])/(-1 + y)^2 - (6*y*G[0, -1, 0, r1, 0, y])/
      (-1 + y)^2 + (6*y*G[0, -1, 0, r1, r1, y])/(-1 + y)^2 + 
     (6*y*G[0, -1, 0, r1, r2, y])/(-1 + y)^2 - (6*y*G[0, -1, 0, r2, 0, y])/
      (-1 + y)^2 + (6*y*G[0, -1, 0, r2, r1, y])/(-1 + y)^2 + 
     (6*y*G[0, -1, 0, r2, r2, y])/(-1 + y)^2 - (6*y*G[0, 0, -1, 0, r1, y])/
      (-1 + y)^2 - (6*y*G[0, 0, -1, 0, r2, y])/(-1 + y)^2 - 
     (14*y*G[0, 0, 0, 0, r1, y])/(3*(-1 + y)^2) - (14*y*G[0, 0, 0, 0, r2, y])/
      (3*(-1 + y)^2) + (50*y*G[0, 0, 0, 1, r1, y])/(3*(-1 + y)^2) + 
     (50*y*G[0, 0, 0, 1, r2, y])/(3*(-1 + y)^2) + (38*y*G[0, 0, 0, r1, 0, y])/
      (3*(-1 + y)^2) - (38*y*G[0, 0, 0, r1, r1, y])/(3*(-1 + y)^2) - 
     (38*y*G[0, 0, 0, r1, r2, y])/(3*(-1 + y)^2) + 
     (38*y*G[0, 0, 0, r2, 0, y])/(3*(-1 + y)^2) - 
     (38*y*G[0, 0, 0, r2, r1, y])/(3*(-1 + y)^2) - 
     (38*y*G[0, 0, 0, r2, r2, y])/(3*(-1 + y)^2) - 
     (22*y*G[0, 0, 1, 0, r1, y])/(-1 + y)^2 - (22*y*G[0, 0, 1, 0, r2, y])/
      (-1 + y)^2 - (56*y*G[0, 0, 1, 1, r1, y])/(3*(-1 + y)^2) - 
     (56*y*G[0, 0, 1, 1, r2, y])/(3*(-1 + y)^2) - 
     (112*y*G[0, 0, 1, r1, 0, y])/(3*(-1 + y)^2) + 
     (112*y*G[0, 0, 1, r1, r1, y])/(3*(-1 + y)^2) + 
     (112*y*G[0, 0, 1, r1, r2, y])/(3*(-1 + y)^2) - 
     (112*y*G[0, 0, 1, r2, 0, y])/(3*(-1 + y)^2) + 
     (112*y*G[0, 0, 1, r2, r1, y])/(3*(-1 + y)^2) + 
     (112*y*G[0, 0, 1, r2, r2, y])/(3*(-1 + y)^2) - 
     (50*y*G[0, 0, r1, 0, 0, y])/(3*(-1 + y)^2) + 
     (50*y*G[0, 0, r1, 0, r1, y])/(3*(-1 + y)^2) + 
     (50*y*G[0, 0, r1, 0, r2, y])/(3*(-1 + y)^2) - 
     (44*y*G[0, 0, r1, 1, 0, y])/(3*(-1 + y)^2) + 
     (44*y*G[0, 0, r1, 1, r1, y])/(3*(-1 + y)^2) + 
     (44*y*G[0, 0, r1, 1, r2, y])/(3*(-1 + y)^2) + 
     (24*y*G[0, 0, r1, r1, 0, y])/(-1 + y)^2 - (24*y*G[0, 0, r1, r1, r1, y])/
      (-1 + y)^2 - (24*y*G[0, 0, r1, r1, r2, y])/(-1 + y)^2 + 
     (24*y*G[0, 0, r1, r2, 0, y])/(-1 + y)^2 - (24*y*G[0, 0, r1, r2, r1, y])/
      (-1 + y)^2 - (24*y*G[0, 0, r1, r2, r2, y])/(-1 + y)^2 - 
     (50*y*G[0, 0, r2, 0, 0, y])/(3*(-1 + y)^2) + 
     (50*y*G[0, 0, r2, 0, r1, y])/(3*(-1 + y)^2) + 
     (50*y*G[0, 0, r2, 0, r2, y])/(3*(-1 + y)^2) - 
     (44*y*G[0, 0, r2, 1, 0, y])/(3*(-1 + y)^2) + 
     (44*y*G[0, 0, r2, 1, r1, y])/(3*(-1 + y)^2) + 
     (44*y*G[0, 0, r2, 1, r2, y])/(3*(-1 + y)^2) + 
     (24*y*G[0, 0, r2, r1, 0, y])/(-1 + y)^2 - (24*y*G[0, 0, r2, r1, r1, y])/
      (-1 + y)^2 - (24*y*G[0, 0, r2, r1, r2, y])/(-1 + y)^2 + 
     (24*y*G[0, 0, r2, r2, 0, y])/(-1 + y)^2 - (24*y*G[0, 0, r2, r2, r1, y])/
      (-1 + y)^2 - (24*y*G[0, 0, r2, r2, r2, y])/(-1 + y)^2 - 
     (22*y*G[0, 1, 0, 0, r1, y])/(3*(-1 + y)^2) - (22*y*G[0, 1, 0, 0, r2, y])/
      (3*(-1 + y)^2) - (12*y*G[0, 1, 0, 1, r1, y])/(-1 + y)^2 - 
     (12*y*G[0, 1, 0, 1, r2, y])/(-1 + y)^2 - (40*y*G[0, 1, 0, r1, 0, y])/
      (3*(-1 + y)^2) + (40*y*G[0, 1, 0, r1, r1, y])/(3*(-1 + y)^2) + 
     (40*y*G[0, 1, 0, r1, r2, y])/(3*(-1 + y)^2) - 
     (40*y*G[0, 1, 0, r2, 0, y])/(3*(-1 + y)^2) + 
     (40*y*G[0, 1, 0, r2, r1, y])/(3*(-1 + y)^2) + 
     (40*y*G[0, 1, 0, r2, r2, y])/(3*(-1 + y)^2) - 
     (10*y*G[0, 1, r1, 0, 0, y])/(3*(-1 + y)^2) + 
     (10*y*G[0, 1, r1, 0, r1, y])/(3*(-1 + y)^2) + 
     (10*y*G[0, 1, r1, 0, r2, y])/(3*(-1 + y)^2) - (8*y*G[0, 1, r1, 1, 0, y])/
      (-1 + y)^2 + (8*y*G[0, 1, r1, 1, r1, y])/(-1 + y)^2 + 
     (8*y*G[0, 1, r1, 1, r2, y])/(-1 + y)^2 + (22*y*G[0, 1, r1, r1, 0, y])/
      (3*(-1 + y)^2) - (22*y*G[0, 1, r1, r1, r1, y])/(3*(-1 + y)^2) - 
     (22*y*G[0, 1, r1, r1, r2, y])/(3*(-1 + y)^2) + 
     (22*y*G[0, 1, r1, r2, 0, y])/(3*(-1 + y)^2) - 
     (22*y*G[0, 1, r1, r2, r1, y])/(3*(-1 + y)^2) - 
     (22*y*G[0, 1, r1, r2, r2, y])/(3*(-1 + y)^2) - 
     (10*y*G[0, 1, r2, 0, 0, y])/(3*(-1 + y)^2) + 
     (10*y*G[0, 1, r2, 0, r1, y])/(3*(-1 + y)^2) + 
     (10*y*G[0, 1, r2, 0, r2, y])/(3*(-1 + y)^2) - (8*y*G[0, 1, r2, 1, 0, y])/
      (-1 + y)^2 + (8*y*G[0, 1, r2, 1, r1, y])/(-1 + y)^2 + 
     (8*y*G[0, 1, r2, 1, r2, y])/(-1 + y)^2 + (22*y*G[0, 1, r2, r1, 0, y])/
      (3*(-1 + y)^2) - (22*y*G[0, 1, r2, r1, r1, y])/(3*(-1 + y)^2) - 
     (22*y*G[0, 1, r2, r1, r2, y])/(3*(-1 + y)^2) + 
     (22*y*G[0, 1, r2, r2, 0, y])/(3*(-1 + y)^2) - 
     (22*y*G[0, 1, r2, r2, r1, y])/(3*(-1 + y)^2) - 
     (22*y*G[0, 1, r2, r2, r2, y])/(3*(-1 + y)^2) - 
     (34*y*G[0, r1, 0, 0, 0, y])/(3*(-1 + y)^2) + 
     (34*y*G[0, r1, 0, 0, r1, y])/(3*(-1 + y)^2) + 
     (34*y*G[0, r1, 0, 0, r2, y])/(3*(-1 + y)^2) - 
     (124*y*G[0, r1, 0, 1, 0, y])/(3*(-1 + y)^2) + 
     (124*y*G[0, r1, 0, 1, r1, y])/(3*(-1 + y)^2) + 
     (124*y*G[0, r1, 0, 1, r2, y])/(3*(-1 + y)^2) + 
     (32*y*G[0, r1, 0, r1, 0, y])/(-1 + y)^2 - (32*y*G[0, r1, 0, r1, r1, y])/
      (-1 + y)^2 - (32*y*G[0, r1, 0, r1, r2, y])/(-1 + y)^2 + 
     (32*y*G[0, r1, 0, r2, 0, y])/(-1 + y)^2 - (32*y*G[0, r1, 0, r2, r1, y])/
      (-1 + y)^2 - (32*y*G[0, r1, 0, r2, r2, y])/(-1 + y)^2 - 
     (44*y*G[0, r1, 1, 0, 0, y])/(-1 + y)^2 + (44*y*G[0, r1, 1, 0, r1, y])/
      (-1 + y)^2 + (44*y*G[0, r1, 1, 0, r2, y])/(-1 + y)^2 - 
     (80*y*G[0, r1, 1, 1, 0, y])/(3*(-1 + y)^2) + 
     (80*y*G[0, r1, 1, 1, r1, y])/(3*(-1 + y)^2) + 
     (80*y*G[0, r1, 1, 1, r2, y])/(3*(-1 + y)^2) + 
     (172*y*G[0, r1, 1, r1, 0, y])/(3*(-1 + y)^2) - 
     (172*y*G[0, r1, 1, r1, r1, y])/(3*(-1 + y)^2) - 
     (172*y*G[0, r1, 1, r1, r2, y])/(3*(-1 + y)^2) + 
     (172*y*G[0, r1, 1, r2, 0, y])/(3*(-1 + y)^2) - 
     (172*y*G[0, r1, 1, r2, r1, y])/(3*(-1 + y)^2) - 
     (172*y*G[0, r1, 1, r2, r2, y])/(3*(-1 + y)^2) + 
     (100*y*G[0, r1, r1, 0, 0, y])/(3*(-1 + y)^2) - 
     (100*y*G[0, r1, r1, 0, r1, y])/(3*(-1 + y)^2) - 
     (100*y*G[0, r1, r1, 0, r2, y])/(3*(-1 + y)^2) + 
     (164*y*G[0, r1, r1, 1, 0, y])/(3*(-1 + y)^2) - 
     (164*y*G[0, r1, r1, 1, r1, y])/(3*(-1 + y)^2) - 
     (164*y*G[0, r1, r1, 1, r2, y])/(3*(-1 + y)^2) - 
     (182*y*G[0, r1, r1, r1, 0, y])/(3*(-1 + y)^2) + 
     (182*y*G[0, r1, r1, r1, r1, y])/(3*(-1 + y)^2) + 
     (182*y*G[0, r1, r1, r1, r2, y])/(3*(-1 + y)^2) - 
     (182*y*G[0, r1, r1, r2, 0, y])/(3*(-1 + y)^2) + 
     (182*y*G[0, r1, r1, r2, r1, y])/(3*(-1 + y)^2) + 
     (182*y*G[0, r1, r1, r2, r2, y])/(3*(-1 + y)^2) + 
     (100*y*G[0, r1, r2, 0, 0, y])/(3*(-1 + y)^2) - 
     (100*y*G[0, r1, r2, 0, r1, y])/(3*(-1 + y)^2) - 
     (100*y*G[0, r1, r2, 0, r2, y])/(3*(-1 + y)^2) + 
     (164*y*G[0, r1, r2, 1, 0, y])/(3*(-1 + y)^2) - 
     (164*y*G[0, r1, r2, 1, r1, y])/(3*(-1 + y)^2) - 
     (164*y*G[0, r1, r2, 1, r2, y])/(3*(-1 + y)^2) - 
     (182*y*G[0, r1, r2, r1, 0, y])/(3*(-1 + y)^2) + 
     (182*y*G[0, r1, r2, r1, r1, y])/(3*(-1 + y)^2) + 
     (182*y*G[0, r1, r2, r1, r2, y])/(3*(-1 + y)^2) - 
     (182*y*G[0, r1, r2, r2, 0, y])/(3*(-1 + y)^2) + 
     (182*y*G[0, r1, r2, r2, r1, y])/(3*(-1 + y)^2) + 
     (182*y*G[0, r1, r2, r2, r2, y])/(3*(-1 + y)^2) - 
     (34*y*G[0, r2, 0, 0, 0, y])/(3*(-1 + y)^2) + 
     (34*y*G[0, r2, 0, 0, r1, y])/(3*(-1 + y)^2) + 
     (34*y*G[0, r2, 0, 0, r2, y])/(3*(-1 + y)^2) - 
     (124*y*G[0, r2, 0, 1, 0, y])/(3*(-1 + y)^2) + 
     (124*y*G[0, r2, 0, 1, r1, y])/(3*(-1 + y)^2) + 
     (124*y*G[0, r2, 0, 1, r2, y])/(3*(-1 + y)^2) + 
     (32*y*G[0, r2, 0, r1, 0, y])/(-1 + y)^2 - (32*y*G[0, r2, 0, r1, r1, y])/
      (-1 + y)^2 - (32*y*G[0, r2, 0, r1, r2, y])/(-1 + y)^2 + 
     (32*y*G[0, r2, 0, r2, 0, y])/(-1 + y)^2 - (32*y*G[0, r2, 0, r2, r1, y])/
      (-1 + y)^2 - (32*y*G[0, r2, 0, r2, r2, y])/(-1 + y)^2 - 
     (44*y*G[0, r2, 1, 0, 0, y])/(-1 + y)^2 + (44*y*G[0, r2, 1, 0, r1, y])/
      (-1 + y)^2 + (44*y*G[0, r2, 1, 0, r2, y])/(-1 + y)^2 - 
     (80*y*G[0, r2, 1, 1, 0, y])/(3*(-1 + y)^2) + 
     (80*y*G[0, r2, 1, 1, r1, y])/(3*(-1 + y)^2) + 
     (80*y*G[0, r2, 1, 1, r2, y])/(3*(-1 + y)^2) + 
     (172*y*G[0, r2, 1, r1, 0, y])/(3*(-1 + y)^2) - 
     (172*y*G[0, r2, 1, r1, r1, y])/(3*(-1 + y)^2) - 
     (172*y*G[0, r2, 1, r1, r2, y])/(3*(-1 + y)^2) + 
     (172*y*G[0, r2, 1, r2, 0, y])/(3*(-1 + y)^2) - 
     (172*y*G[0, r2, 1, r2, r1, y])/(3*(-1 + y)^2) - 
     (172*y*G[0, r2, 1, r2, r2, y])/(3*(-1 + y)^2) + 
     (100*y*G[0, r2, r1, 0, 0, y])/(3*(-1 + y)^2) - 
     (100*y*G[0, r2, r1, 0, r1, y])/(3*(-1 + y)^2) - 
     (100*y*G[0, r2, r1, 0, r2, y])/(3*(-1 + y)^2) + 
     (164*y*G[0, r2, r1, 1, 0, y])/(3*(-1 + y)^2) - 
     (164*y*G[0, r2, r1, 1, r1, y])/(3*(-1 + y)^2) - 
     (164*y*G[0, r2, r1, 1, r2, y])/(3*(-1 + y)^2) - 
     (182*y*G[0, r2, r1, r1, 0, y])/(3*(-1 + y)^2) + 
     (182*y*G[0, r2, r1, r1, r1, y])/(3*(-1 + y)^2) + 
     (182*y*G[0, r2, r1, r1, r2, y])/(3*(-1 + y)^2) - 
     (182*y*G[0, r2, r1, r2, 0, y])/(3*(-1 + y)^2) + 
     (182*y*G[0, r2, r1, r2, r1, y])/(3*(-1 + y)^2) + 
     (182*y*G[0, r2, r1, r2, r2, y])/(3*(-1 + y)^2) + 
     (100*y*G[0, r2, r2, 0, 0, y])/(3*(-1 + y)^2) - 
     (100*y*G[0, r2, r2, 0, r1, y])/(3*(-1 + y)^2) - 
     (100*y*G[0, r2, r2, 0, r2, y])/(3*(-1 + y)^2) + 
     (164*y*G[0, r2, r2, 1, 0, y])/(3*(-1 + y)^2) - 
     (164*y*G[0, r2, r2, 1, r1, y])/(3*(-1 + y)^2) - 
     (164*y*G[0, r2, r2, 1, r2, y])/(3*(-1 + y)^2) - 
     (182*y*G[0, r2, r2, r1, 0, y])/(3*(-1 + y)^2) + 
     (182*y*G[0, r2, r2, r1, r1, y])/(3*(-1 + y)^2) + 
     (182*y*G[0, r2, r2, r1, r2, y])/(3*(-1 + y)^2) - 
     (182*y*G[0, r2, r2, r2, 0, y])/(3*(-1 + y)^2) + 
     (182*y*G[0, r2, r2, r2, r1, y])/(3*(-1 + y)^2) + 
     (182*y*G[0, r2, r2, r2, r2, y])/(3*(-1 + y)^2) + 
     (12*y*G[1, 0, -1, 0, r1, y])/(-1 + y)^2 + (12*y*G[1, 0, -1, 0, r2, y])/
      (-1 + y)^2 + (40*y*G[1, 0, 0, 0, r1, y])/(3*(-1 + y)^2) + 
     (40*y*G[1, 0, 0, 0, r2, y])/(3*(-1 + y)^2) + 
     (116*y*G[1, 0, 0, 1, r1, y])/(3*(-1 + y)^2) + 
     (116*y*G[1, 0, 0, 1, r2, y])/(3*(-1 + y)^2) + 
     (98*y*G[1, 0, 0, r1, 0, y])/(3*(-1 + y)^2) - 
     (98*y*G[1, 0, 0, r1, r1, y])/(3*(-1 + y)^2) - 
     (98*y*G[1, 0, 0, r1, r2, y])/(3*(-1 + y)^2) + 
     (98*y*G[1, 0, 0, r2, 0, y])/(3*(-1 + y)^2) - 
     (98*y*G[1, 0, 0, r2, r1, y])/(3*(-1 + y)^2) - 
     (98*y*G[1, 0, 0, r2, r2, y])/(3*(-1 + y)^2) + 
     (76*y*G[1, 0, 1, 0, r1, y])/(-1 + y)^2 + (76*y*G[1, 0, 1, 0, r2, y])/
      (-1 + y)^2 + (160*y*G[1, 0, 1, 1, r1, y])/(3*(-1 + y)^2) + 
     (160*y*G[1, 0, 1, 1, r2, y])/(3*(-1 + y)^2) + 
     (344*y*G[1, 0, 1, r1, 0, y])/(3*(-1 + y)^2) - 
     (344*y*G[1, 0, 1, r1, r1, y])/(3*(-1 + y)^2) - 
     (344*y*G[1, 0, 1, r1, r2, y])/(3*(-1 + y)^2) + 
     (344*y*G[1, 0, 1, r2, 0, y])/(3*(-1 + y)^2) - 
     (344*y*G[1, 0, 1, r2, r1, y])/(3*(-1 + y)^2) - 
     (344*y*G[1, 0, 1, r2, r2, y])/(3*(-1 + y)^2) + 
     (190*y*G[1, 0, r1, 0, 0, y])/(3*(-1 + y)^2) - 
     (190*y*G[1, 0, r1, 0, r1, y])/(3*(-1 + y)^2) - 
     (190*y*G[1, 0, r1, 0, r2, y])/(3*(-1 + y)^2) + 
     (304*y*G[1, 0, r1, 1, 0, y])/(3*(-1 + y)^2) - 
     (304*y*G[1, 0, r1, 1, r1, y])/(3*(-1 + y)^2) - 
     (304*y*G[1, 0, r1, 1, r2, y])/(3*(-1 + y)^2) - 
     (114*y*G[1, 0, r1, r1, 0, y])/(-1 + y)^2 + 
     (114*y*G[1, 0, r1, r1, r1, y])/(-1 + y)^2 + 
     (114*y*G[1, 0, r1, r1, r2, y])/(-1 + y)^2 - 
     (114*y*G[1, 0, r1, r2, 0, y])/(-1 + y)^2 + 
     (114*y*G[1, 0, r1, r2, r1, y])/(-1 + y)^2 + 
     (114*y*G[1, 0, r1, r2, r2, y])/(-1 + y)^2 + (190*y*G[1, 0, r2, 0, 0, y])/
      (3*(-1 + y)^2) - (190*y*G[1, 0, r2, 0, r1, y])/(3*(-1 + y)^2) - 
     (190*y*G[1, 0, r2, 0, r2, y])/(3*(-1 + y)^2) + 
     (304*y*G[1, 0, r2, 1, 0, y])/(3*(-1 + y)^2) - 
     (304*y*G[1, 0, r2, 1, r1, y])/(3*(-1 + y)^2) - 
     (304*y*G[1, 0, r2, 1, r2, y])/(3*(-1 + y)^2) - 
     (114*y*G[1, 0, r2, r1, 0, y])/(-1 + y)^2 + 
     (114*y*G[1, 0, r2, r1, r1, y])/(-1 + y)^2 + 
     (114*y*G[1, 0, r2, r1, r2, y])/(-1 + y)^2 - 
     (114*y*G[1, 0, r2, r2, 0, y])/(-1 + y)^2 + 
     (114*y*G[1, 0, r2, r2, r1, y])/(-1 + y)^2 + 
     (114*y*G[1, 0, r2, r2, r2, y])/(-1 + y)^2 + (20*y*G[1, 1, 0, 0, r1, y])/
      (3*(-1 + y)^2) + (20*y*G[1, 1, 0, 0, r2, y])/(3*(-1 + y)^2) + 
     (16*y*G[1, 1, 0, 1, r1, y])/(-1 + y)^2 + (16*y*G[1, 1, 0, 1, r2, y])/
      (-1 + y)^2 + (44*y*G[1, 1, 0, r1, 0, y])/(3*(-1 + y)^2) - 
     (44*y*G[1, 1, 0, r1, r1, y])/(3*(-1 + y)^2) - 
     (44*y*G[1, 1, 0, r1, r2, y])/(3*(-1 + y)^2) + 
     (44*y*G[1, 1, 0, r2, 0, y])/(3*(-1 + y)^2) - 
     (44*y*G[1, 1, 0, r2, r1, y])/(3*(-1 + y)^2) - 
     (44*y*G[1, 1, 0, r2, r2, y])/(3*(-1 + y)^2) + 
     (20*y*G[1, 1, r1, 0, 0, y])/(3*(-1 + y)^2) - 
     (20*y*G[1, 1, r1, 0, r1, y])/(3*(-1 + y)^2) - 
     (20*y*G[1, 1, r1, 0, r2, y])/(3*(-1 + y)^2) + 
     (16*y*G[1, 1, r1, 1, 0, y])/(-1 + y)^2 - (16*y*G[1, 1, r1, 1, r1, y])/
      (-1 + y)^2 - (16*y*G[1, 1, r1, 1, r2, y])/(-1 + y)^2 - 
     (44*y*G[1, 1, r1, r1, 0, y])/(3*(-1 + y)^2) + 
     (44*y*G[1, 1, r1, r1, r1, y])/(3*(-1 + y)^2) + 
     (44*y*G[1, 1, r1, r1, r2, y])/(3*(-1 + y)^2) - 
     (44*y*G[1, 1, r1, r2, 0, y])/(3*(-1 + y)^2) + 
     (44*y*G[1, 1, r1, r2, r1, y])/(3*(-1 + y)^2) + 
     (44*y*G[1, 1, r1, r2, r2, y])/(3*(-1 + y)^2) + 
     (20*y*G[1, 1, r2, 0, 0, y])/(3*(-1 + y)^2) - 
     (20*y*G[1, 1, r2, 0, r1, y])/(3*(-1 + y)^2) - 
     (20*y*G[1, 1, r2, 0, r2, y])/(3*(-1 + y)^2) + 
     (16*y*G[1, 1, r2, 1, 0, y])/(-1 + y)^2 - (16*y*G[1, 1, r2, 1, r1, y])/
      (-1 + y)^2 - (16*y*G[1, 1, r2, 1, r2, y])/(-1 + y)^2 - 
     (44*y*G[1, 1, r2, r1, 0, y])/(3*(-1 + y)^2) + 
     (44*y*G[1, 1, r2, r1, r1, y])/(3*(-1 + y)^2) + 
     (44*y*G[1, 1, r2, r1, r2, y])/(3*(-1 + y)^2) - 
     (44*y*G[1, 1, r2, r2, 0, y])/(3*(-1 + y)^2) + 
     (44*y*G[1, 1, r2, r2, r1, y])/(3*(-1 + y)^2) + 
     (44*y*G[1, 1, r2, r2, r2, y])/(3*(-1 + y)^2) + 
     (68*y*G[1, r1, 0, 0, 0, y])/(3*(-1 + y)^2) - 
     (68*y*G[1, r1, 0, 0, r1, y])/(3*(-1 + y)^2) - 
     (68*y*G[1, r1, 0, 0, r2, y])/(3*(-1 + y)^2) + 
     (248*y*G[1, r1, 0, 1, 0, y])/(3*(-1 + y)^2) - 
     (248*y*G[1, r1, 0, 1, r1, y])/(3*(-1 + y)^2) - 
     (248*y*G[1, r1, 0, 1, r2, y])/(3*(-1 + y)^2) - 
     (64*y*G[1, r1, 0, r1, 0, y])/(-1 + y)^2 + (64*y*G[1, r1, 0, r1, r1, y])/
      (-1 + y)^2 + (64*y*G[1, r1, 0, r1, r2, y])/(-1 + y)^2 - 
     (64*y*G[1, r1, 0, r2, 0, y])/(-1 + y)^2 + (64*y*G[1, r1, 0, r2, r1, y])/
      (-1 + y)^2 + (64*y*G[1, r1, 0, r2, r2, y])/(-1 + y)^2 + 
     (88*y*G[1, r1, 1, 0, 0, y])/(-1 + y)^2 - (88*y*G[1, r1, 1, 0, r1, y])/
      (-1 + y)^2 - (88*y*G[1, r1, 1, 0, r2, y])/(-1 + y)^2 + 
     (160*y*G[1, r1, 1, 1, 0, y])/(3*(-1 + y)^2) - 
     (160*y*G[1, r1, 1, 1, r1, y])/(3*(-1 + y)^2) - 
     (160*y*G[1, r1, 1, 1, r2, y])/(3*(-1 + y)^2) - 
     (344*y*G[1, r1, 1, r1, 0, y])/(3*(-1 + y)^2) + 
     (344*y*G[1, r1, 1, r1, r1, y])/(3*(-1 + y)^2) + 
     (344*y*G[1, r1, 1, r1, r2, y])/(3*(-1 + y)^2) - 
     (344*y*G[1, r1, 1, r2, 0, y])/(3*(-1 + y)^2) + 
     (344*y*G[1, r1, 1, r2, r1, y])/(3*(-1 + y)^2) + 
     (344*y*G[1, r1, 1, r2, r2, y])/(3*(-1 + y)^2) - 
     (200*y*G[1, r1, r1, 0, 0, y])/(3*(-1 + y)^2) + 
     (200*y*G[1, r1, r1, 0, r1, y])/(3*(-1 + y)^2) + 
     (200*y*G[1, r1, r1, 0, r2, y])/(3*(-1 + y)^2) - 
     (328*y*G[1, r1, r1, 1, 0, y])/(3*(-1 + y)^2) + 
     (328*y*G[1, r1, r1, 1, r1, y])/(3*(-1 + y)^2) + 
     (328*y*G[1, r1, r1, 1, r2, y])/(3*(-1 + y)^2) + 
     (364*y*G[1, r1, r1, r1, 0, y])/(3*(-1 + y)^2) - 
     (364*y*G[1, r1, r1, r1, r1, y])/(3*(-1 + y)^2) - 
     (364*y*G[1, r1, r1, r1, r2, y])/(3*(-1 + y)^2) + 
     (364*y*G[1, r1, r1, r2, 0, y])/(3*(-1 + y)^2) - 
     (364*y*G[1, r1, r1, r2, r1, y])/(3*(-1 + y)^2) - 
     (364*y*G[1, r1, r1, r2, r2, y])/(3*(-1 + y)^2) - 
     (200*y*G[1, r1, r2, 0, 0, y])/(3*(-1 + y)^2) + 
     (200*y*G[1, r1, r2, 0, r1, y])/(3*(-1 + y)^2) + 
     (200*y*G[1, r1, r2, 0, r2, y])/(3*(-1 + y)^2) - 
     (328*y*G[1, r1, r2, 1, 0, y])/(3*(-1 + y)^2) + 
     (328*y*G[1, r1, r2, 1, r1, y])/(3*(-1 + y)^2) + 
     (328*y*G[1, r1, r2, 1, r2, y])/(3*(-1 + y)^2) + 
     (364*y*G[1, r1, r2, r1, 0, y])/(3*(-1 + y)^2) - 
     (364*y*G[1, r1, r2, r1, r1, y])/(3*(-1 + y)^2) - 
     (364*y*G[1, r1, r2, r1, r2, y])/(3*(-1 + y)^2) + 
     (364*y*G[1, r1, r2, r2, 0, y])/(3*(-1 + y)^2) - 
     (364*y*G[1, r1, r2, r2, r1, y])/(3*(-1 + y)^2) - 
     (364*y*G[1, r1, r2, r2, r2, y])/(3*(-1 + y)^2) + 
     (68*y*G[1, r2, 0, 0, 0, y])/(3*(-1 + y)^2) - 
     (68*y*G[1, r2, 0, 0, r1, y])/(3*(-1 + y)^2) - 
     (68*y*G[1, r2, 0, 0, r2, y])/(3*(-1 + y)^2) + 
     (248*y*G[1, r2, 0, 1, 0, y])/(3*(-1 + y)^2) - 
     (248*y*G[1, r2, 0, 1, r1, y])/(3*(-1 + y)^2) - 
     (248*y*G[1, r2, 0, 1, r2, y])/(3*(-1 + y)^2) - 
     (64*y*G[1, r2, 0, r1, 0, y])/(-1 + y)^2 + (64*y*G[1, r2, 0, r1, r1, y])/
      (-1 + y)^2 + (64*y*G[1, r2, 0, r1, r2, y])/(-1 + y)^2 - 
     (64*y*G[1, r2, 0, r2, 0, y])/(-1 + y)^2 + (64*y*G[1, r2, 0, r2, r1, y])/
      (-1 + y)^2 + (64*y*G[1, r2, 0, r2, r2, y])/(-1 + y)^2 + 
     (88*y*G[1, r2, 1, 0, 0, y])/(-1 + y)^2 - (88*y*G[1, r2, 1, 0, r1, y])/
      (-1 + y)^2 - (88*y*G[1, r2, 1, 0, r2, y])/(-1 + y)^2 + 
     (160*y*G[1, r2, 1, 1, 0, y])/(3*(-1 + y)^2) - 
     (160*y*G[1, r2, 1, 1, r1, y])/(3*(-1 + y)^2) - 
     (160*y*G[1, r2, 1, 1, r2, y])/(3*(-1 + y)^2) - 
     (344*y*G[1, r2, 1, r1, 0, y])/(3*(-1 + y)^2) + 
     (344*y*G[1, r2, 1, r1, r1, y])/(3*(-1 + y)^2) + 
     (344*y*G[1, r2, 1, r1, r2, y])/(3*(-1 + y)^2) - 
     (344*y*G[1, r2, 1, r2, 0, y])/(3*(-1 + y)^2) + 
     (344*y*G[1, r2, 1, r2, r1, y])/(3*(-1 + y)^2) + 
     (344*y*G[1, r2, 1, r2, r2, y])/(3*(-1 + y)^2) - 
     (200*y*G[1, r2, r1, 0, 0, y])/(3*(-1 + y)^2) + 
     (200*y*G[1, r2, r1, 0, r1, y])/(3*(-1 + y)^2) + 
     (200*y*G[1, r2, r1, 0, r2, y])/(3*(-1 + y)^2) - 
     (328*y*G[1, r2, r1, 1, 0, y])/(3*(-1 + y)^2) + 
     (328*y*G[1, r2, r1, 1, r1, y])/(3*(-1 + y)^2) + 
     (328*y*G[1, r2, r1, 1, r2, y])/(3*(-1 + y)^2) + 
     (364*y*G[1, r2, r1, r1, 0, y])/(3*(-1 + y)^2) - 
     (364*y*G[1, r2, r1, r1, r1, y])/(3*(-1 + y)^2) - 
     (364*y*G[1, r2, r1, r1, r2, y])/(3*(-1 + y)^2) + 
     (364*y*G[1, r2, r1, r2, 0, y])/(3*(-1 + y)^2) - 
     (364*y*G[1, r2, r1, r2, r1, y])/(3*(-1 + y)^2) - 
     (364*y*G[1, r2, r1, r2, r2, y])/(3*(-1 + y)^2) - 
     (200*y*G[1, r2, r2, 0, 0, y])/(3*(-1 + y)^2) + 
     (200*y*G[1, r2, r2, 0, r1, y])/(3*(-1 + y)^2) + 
     (200*y*G[1, r2, r2, 0, r2, y])/(3*(-1 + y)^2) - 
     (328*y*G[1, r2, r2, 1, 0, y])/(3*(-1 + y)^2) + 
     (328*y*G[1, r2, r2, 1, r1, y])/(3*(-1 + y)^2) + 
     (328*y*G[1, r2, r2, 1, r2, y])/(3*(-1 + y)^2) + 
     (364*y*G[1, r2, r2, r1, 0, y])/(3*(-1 + y)^2) - 
     (364*y*G[1, r2, r2, r1, r1, y])/(3*(-1 + y)^2) - 
     (364*y*G[1, r2, r2, r1, r2, y])/(3*(-1 + y)^2) + 
     (364*y*G[1, r2, r2, r2, 0, y])/(3*(-1 + y)^2) - 
     (364*y*G[1, r2, r2, r2, r1, y])/(3*(-1 + y)^2) - 
     (364*y*G[1, r2, r2, r2, r2, y])/(3*(-1 + y)^2) + 
     (y*G[1, r1, y]*(-48 + 13*Pi^2 - 468*Zeta[3]))/(9*(-1 + y)^2) + 
     (y*G[1, r2, y]*(-48 + 13*Pi^2 - 468*Zeta[3]))/(9*(-1 + y)^2) + 
     (2*y*G[0, r1, y]*(5*y - 9*Pi^2*y + 9*Pi^2*y^2 + 39*Zeta[3] - 
        78*y*Zeta[3] + 39*y^2*Zeta[3]))/(3*(-1 + y)^4) + 
     (2*y*G[0, r2, y]*(5*y - 9*Pi^2*y + 9*Pi^2*y^2 + 39*Zeta[3] - 
        78*y*Zeta[3] + 39*y^2*Zeta[3]))/(3*(-1 + y)^4) + 
     (y*G[r1, y]*(360*Pi^2*(-2 + 5*y - 2*y^2) + 14040*(1 - 2*y + y^2)*
         Zeta[3]))/(540*(-1 + y)^4) + 
     (y*G[r2, y]*(360*Pi^2*(-2 + 5*y - 2*y^2) + 14040*(1 - 2*y + y^2)*
         Zeta[3]))/(540*(-1 + y)^4) + 
     (y*(22680*Pi^2*(-1 + y)*(1 + y)*G[-1, 0, y] - 22680*Pi^2*(-1 + y)^2*
         G[0, -1, 0, y] - 22680*Pi^2*(-1 + y)^2*G[0, 0, -1, y] + 
        3780*(37*Pi^2*(-1 + y)^2 + 12*(31 - 24*y)*y)*G[0, 0, 0, y] - 
        83160*Pi^2*(-1 + y)^2*G[0, 0, 1, y] - 
        68040*(Pi^2*(-1 + y)^2 + 8*(-2 + y)*y)*G[0, 1, 0, y] + 
        45360*Pi^2*(-1 + y)^2*G[1, 0, -1, y] + 
        15120*(7*Pi^2*(-1 + y)^2 + 12*(1 - 3*y + y^2))*G[1, 0, 0, y] + 
        257040*Pi^2*(-1 + y)^2*G[1, 0, 1, y] + 90720*(-18 + Pi^2)*(-1 + y)^2*
         G[1, 1, 0, y] - 544320*(-1 + y)*(1 + y)*G[-1, 0, 0, 0, y] - 
        272160*(-1 + y)*(1 + y)*G[-1, 0, 1, 0, y] - 544320*(-1 + y)*y*
         G[0, 0, -1, 0, y] + 544320*(-1 + y)*y*G[0, 0, 0, 0, y] + 
        4898880*(-1 + y)*y*G[0, 0, 1, 0, y] + 3265920*(-1 + y)*y*
         G[0, 1, 0, 0, y] + 1088640*(-1 + y)*y*G[0, 1, 1, 0, y] + 
        544320*(-1 + y)^2*G[1, 0, -1, 0, y] + 90720*(-1 + y)*(-29 + 17*y)*
         G[1, 0, 0, 0, y] + 90720*(-1 + y)*(-17 + 11*y)*G[1, 0, 1, 0, y] + 
        2721600*(-1 + y)^2*G[1, 1, 0, 0, y] + 2540160*(-1 + y)^2*
         G[1, 1, 1, 0, y] + 544320*(-1 + y)^2*G[0, -1, 0, 0, 0, y] + 
        272160*(-1 + y)^2*G[0, -1, 0, 1, 0, y] + 408240*(-1 + y)^2*
         G[0, 0, -1, 0, 0, y] + 272160*(-1 + y)^2*G[0, 0, 0, -1, 0, y] + 
        1134000*(-1 + y)^2*G[0, 0, 0, 0, 0, y] - 1134000*(-1 + y)^2*
         G[0, 0, 0, 1, 0, y] + 952560*(-1 + y)^2*G[0, 0, 1, 0, 0, y] + 
        1270080*(-1 + y)^2*G[0, 0, 1, 1, 0, y] + 771120*(-1 + y)^2*
         G[0, 1, 0, 0, 0, y] + 816480*(-1 + y)^2*G[0, 1, 0, 1, 0, y] - 
        816480*(-1 + y)^2*G[1, 0, -1, 0, 0, y] - 2812320*(-1 + y)^2*
         G[1, 0, 0, 0, 0, y] - 2630880*(-1 + y)^2*G[1, 0, 0, 1, 0, y] - 
        5171040*(-1 + y)^2*G[1, 0, 1, 0, 0, y] - 3628800*(-1 + y)^2*
         G[1, 0, 1, 1, 0, y] - 453600*(-1 + y)^2*G[1, 1, 0, 0, 0, y] - 
        1088640*(-1 + y)^2*G[1, 1, 0, 1, 0, y] - 30240*(-1 + y)^2*G[1, 1, y]*
         (7*Pi^2 - 36*Zeta[3]) + 136080*(-1 + y)*(1 + y)*G[-1, y]*Zeta[3] - 
        136080*(-1 + y)^2*G[0, -1, y]*Zeta[3] + 5670*(-1 + y)*G[1, y]*
         (24*Pi^2*(-1 + y) + Pi^4*(-1 + y) + 24*(9 - 7*y)*Zeta[3]) - 
        45360*(-1 + y)*G[0, 1, y]*(2*Pi^2*y + 15*(-1 + y)*Zeta[3]) - 
        378*G[0, y]*(Pi^4*(-1 + y)^2 - 120*Pi^2*(-2 + y)*y + 
          7200*(-1 + y)*y*Zeta[3]) + 7560*(-1 + y)*G[1, 0, y]*
         (Pi^2*(5 + y) + 24*(-1 + y)*(2 + 9*Zeta[3])) - 
        22680*G[0, 0, y]*(y^2*(17*Pi^2 - 24*Zeta[3]) - 24*Zeta[3] + 
          y*(10 - 17*Pi^2 + 48*Zeta[3])) - 378*(Pi^4*(81 - 175*y + 94*y^2) + 
          10*Pi^2*(-1 + y)^2*(8 + 19*Zeta[3]) - 
          240*(10*Zeta[3] + y^2*(13*Zeta[3] - 31*Zeta[5]) - 31*Zeta[5] + 
            y*(-30*Zeta[3] + 62*Zeta[5])))))/(68040*(-1 + y)^4))/\[Epsilon]}


==> anc/result.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     10073,        295]
NotebookOptionsPosition[      7983,        252]
NotebookOutlinePosition[      8472,        270]
CellTagsIndexPosition[      8429,        267]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 StyleBox[Cell[BoxData[
  FormBox[
   RowBox[{"O", "(", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["\[Alpha]", "s"], "2"], "\[Alpha]"}], ")"}], 
   TraditionalForm]], "Section",ExpressionUUID->
  "8154e7a8-f21d-4043-9ee2-c124b83cddbf"], "Section"],
 StyleBox[" corrections to quark form factor", "Section"],
 "\n",
 StyleBox["Tanmoy Pati, Narayan Rana, V. Ravindran", "Subsubsection",
  FontSlant->"Italic"]
}], "Chapter",
 CellChangeTimes->{{3.916146375907528*^9, 3.916146383796501*^9}, {
  3.916180266623817*^9, 3.9161802962707863`*^9}, {3.916220591645842*^9, 
  3.916220593610601*^9}, {3.918465996268132*^9, 3.918466024350793*^9}, {
  3.9563104544341717`*^9, 3.9563104596237307`*^9}, {3.975474374753392*^9, 
  3.975474497036653*^9}, {3.975474529234483*^9, 3.975474552410331*^9}, {
  3.975474687814681*^9, 3.975474725313579*^9}, {3.975474765455842*^9, 
  3.975474768710126*^9}, {3.975476905659061*^9, 3.975476916666168*^9}, {
  3.975477369241901*^9, 3.975477392049395*^9}, {3.975477513521583*^9, 
  3.975477526636004*^9}, {3.975477925964419*^9, 3.9754779265839567`*^9}, {
  3.9759262928653793`*^9, 
  3.975926296150766*^9}},ExpressionUUID->"02534710-b036-4212-a0fd-\
39322edd2470"],

Cell[TextData[{
 StyleBox["Definitions:",
  FontWeight->"Bold"],
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", "=", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["s", 
         SubsuperscriptBox["m", "Z", "2"]]}], "=", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "xL"}], ")"}], "2"], "xL"]}]}], ",", 
     RowBox[{"xW", "=", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["s", 
         SubsuperscriptBox["m", "W", "2"]]}], "=", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "xWL"}], ")"}], "2"], "xWL"]}]}]}], " ", "}"}], 
   TraditionalForm]],ExpressionUUID->"777c5fb5-2169-4736-9d11-119521e8476f"]
}], "Subsubsection",
 CellChangeTimes->{{3.975477530762313*^9, 3.975477579789865*^9}, {
  3.975477659406744*^9, 3.975477715435396*^9}, {3.975477929532279*^9, 
  3.9754779803522463`*^9}, {3.9759262544826803`*^9, 
  3.975926261267438*^9}},ExpressionUUID->"b3b294a5-1525-4e02-9a14-\
5a474412aded"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["F", 
    RowBox[{"Z", ",", "1"}]], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", ",", "1"}], ")"}], ",", "fin"}]], TraditionalForm]],
 FontWeight->
  "Bold",ExpressionUUID->"0db7bb0d-31d5-4d8a-8bbc-12e9258234d3"]], \
"Subsubsection",
 CellChangeTimes->{{3.975473723161091*^9, 
  3.9754738056640463`*^9}},ExpressionUUID->"0f08fb5c-249b-478c-8b29-\
a0ccfda3ef26"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FZ121fin", "=", 
   RowBox[{"Get", "[", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<F21Z1fin.m\>\""}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.975474245725452*^9, 3.9754742739941597`*^9}, {
  3.9754769517644053`*^9, 3.975476972717581*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"c2c626d0-367b-4c38-9f27-7384c510c629"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{3.9754738377072277`*^9, 
  3.9754742761159267`*^9},ExpressionUUID->"176735d8-5252-441a-935e-\
f19bbfde0a58"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["F", 
    RowBox[{"Z", ",", "2"}]], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", ",", "1"}], ")"}], ",", "fin"}]], TraditionalForm]],
 FontWeight->
  "Bold",ExpressionUUID->"3dae4960-0033-4b70-b93a-99eb0e9b5cbd"]], \
"Subsubsection",
 CellChangeTimes->{{3.975473831221483*^9, 
  3.975473834594595*^9}},ExpressionUUID->"ff0df038-d08f-434e-b17b-\
00cf296ac194"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FZ221fin", "=", 
   RowBox[{"Get", "[", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<F21Z2fin.m\>\""}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.975474310066883*^9, 3.975474315380185*^9}, {
  3.975477194730466*^9, 3.975477194760811*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"d45105c0-b46d-4ba7-802c-8e11fbdaab26"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{3.975473853771846*^9, 
  3.975474347203341*^9},ExpressionUUID->"0a5be3dd-23e6-4f08-9cdc-\
fa4590ed277e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["F", 
    RowBox[{"W", ",", "1"}]], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", ",", "1"}], ")"}], ",", "fin"}]], TraditionalForm]],
 FontWeight->
  "Bold",ExpressionUUID->"320cade1-2096-4d77-8cf2-ad6f55517a7d"]], \
"Subsubsection",
 CellChangeTimes->{{3.975473831221483*^9, 3.975473834594595*^9}, {
  3.9754738667350063`*^9, 
  3.975473868172598*^9}},ExpressionUUID->"4efc8e36-ef46-42a2-88d0-\
4460107c83b0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FW121fin", "=", 
   RowBox[{"Get", "[", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<F21W1fin.m\>\""}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.975474333028775*^9, 3.975474337836082*^9}, {
  3.975477266523381*^9, 3.975477266553062*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"4aede0ab-3f46-4668-bc23-9f15ba684219"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{3.975473858982476*^9, 
  3.9754743444656553`*^9},ExpressionUUID->"46f74bb5-b7c2-4333-ad1e-\
64506c9b179b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["F", 
    RowBox[{"W", ",", "2"}]], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", ",", "1"}], ")"}], ",", "fin"}]], TraditionalForm]],
 FontWeight->
  "Bold",ExpressionUUID->"c1f6c35a-e981-49d3-bc46-31f144f717e0"]], \
"Subsubsection",
 CellChangeTimes->{{3.975473831221483*^9, 3.975473834594595*^9}, {
  3.9754738703327436`*^9, 
  3.975473870669957*^9}},ExpressionUUID->"c46baebd-1217-48bb-ab2d-\
f78a97afd419"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FW221fin", "=", 
   RowBox[{"Get", "[", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<F21W2fin.m\>\""}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.97547461657051*^9, 3.975474623993384*^9}, {
   3.975477820047286*^9, 3.975477820084146*^9}, 3.975477881256029*^9},
 CellLabel->"In[45]:=",ExpressionUUID->"11174da3-24b4-4d0e-b41a-5f75a824964a"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{3.975473861578013*^9, 
  3.975474012318119*^9},ExpressionUUID->"2797af1a-d307-4c24-9a15-\
44e304dfa085"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["F", 
    RowBox[{"W", ",", "3"}]], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", ",", "1"}], ")"}], ",", "fin"}]], TraditionalForm]],
 FontWeight->
  "Bold",ExpressionUUID->"2138d903-2038-4584-92a4-b2828429258f"]], \
"Subsubsection",
 CellChangeTimes->{{3.975473831221483*^9, 3.975473834594595*^9}, {
  3.975473872597785*^9, 
  3.975473874564477*^9}},ExpressionUUID->"5b642241-bed0-478d-95f9-\
aad5217fb446"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FW321fin", "=", 
   RowBox[{"Get", "[", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<F21W3fin.m\>\""}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.975474618796323*^9, 3.9754746216348553`*^9}, {
  3.9754776167626953`*^9, 3.9754776168212547`*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"f5a8dfec-303c-49db-9d88-d7d5139c60af"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1032., 677.4},
WindowMargins->{{Automatic, 0}, {0, Automatic}},
TaggingRules->{
 "WelcomeScreenSettings" -> {"FEStarting" -> False}, "TryRealOnly" -> False},
FrontEndVersion->"13.2 for Linux x86 (64-bit) (January 31, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"f8022282-5030-4d14-a16c-47de84070ce9"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 1210, 25, 104, "Chapter",ExpressionUUID->"02534710-b036-4212-a0fd-39322edd2470"],
Cell[1793, 49, 1052, 32, 53, "Subsubsection",ExpressionUUID->"b3b294a5-1525-4e02-9a14-5a474412aded"],
Cell[CellGroupData[{
Cell[2870, 85, 437, 13, 37, "Subsubsection",ExpressionUUID->"0f08fb5c-249b-478c-8b29-a0ccfda3ef26"],
Cell[3310, 100, 392, 9, 29, "Input",ExpressionUUID->"c2c626d0-367b-4c38-9f27-7384c510c629"],
Cell[3705, 111, 154, 3, 29, "Input",ExpressionUUID->"176735d8-5252-441a-935e-f19bbfde0a58"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3896, 119, 435, 13, 45, "Subsubsection",ExpressionUUID->"ff0df038-d08f-434e-b17b-00cf296ac194"],
Cell[4334, 134, 389, 9, 29, "Input",ExpressionUUID->"d45105c0-b46d-4ba7-802c-8e11fbdaab26"],
Cell[4726, 145, 150, 3, 29, "Input",ExpressionUUID->"0a5be3dd-23e6-4f08-9cdc-fa4590ed277e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4913, 153, 486, 14, 45, "Subsubsection",ExpressionUUID->"4efc8e36-ef46-42a2-88d0-4460107c83b0"],
Cell[5402, 169, 389, 9, 29, "Input",ExpressionUUID->"4aede0ab-3f46-4668-bc23-9f15ba684219"],
Cell[5794, 180, 152, 3, 29, "Input",ExpressionUUID->"46f74bb5-b7c2-4333-ad1e-64506c9b179b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5983, 188, 486, 14, 45, "Subsubsection",ExpressionUUID->"c46baebd-1217-48bb-ab2d-f78a97afd419"],
Cell[6472, 204, 411, 9, 29, "Input",ExpressionUUID->"11174da3-24b4-4d0e-b41a-5f75a824964a"],
Cell[6886, 215, 150, 3, 29, "Input",ExpressionUUID->"2797af1a-d307-4c24-9a15-44e304dfa085"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7073, 223, 484, 14, 45, "Subsubsection",ExpressionUUID->"5b642241-bed0-478d-95f9-aad5217fb446"],
Cell[7560, 239, 395, 9, 29, "Input",ExpressionUUID->"f5a8dfec-303c-49db-9d88-d7d5139c60af"]
}, Open  ]]
}, Open  ]]
}
]
*)


